A public transit network optimization model for equitable access to social services

We present a flexible public transit network design model which optimizes a social access objective while guaranteeing that the system's costs and transit times remain within a preset margin of their current levels. The purpose of the model is to find a set of minor, immediate modifications to an existing bus network that can give more communities access to the chosen services while having a minimal impact on the current network's operator costs and user costs. Design decisions consist of reallocation of existing resources in order to adjust line frequencies and capacities. We present a hybrid tabu search/simulated annealing algorithm for the solution of this optimization-based model. As a case study we apply the model to the problem of improving equity of access to primary health care facilities in the Chicago metropolitan area. The results of the model suggest that it is possible to achieve better primary care access equity through reassignment of existing buses and implementation of express runs, while leaving overall service levels relatively unaffected.

==> anc/README.txt <==
This README provides a brief explanation of the ancillary data included in
this repository, which includes a combination of input files for the SAMP
solution program as well as output data files. A homepage for the various
programs associated with this work can be found at the following URL:
https://github.com/adam-rumpf/social-transit

The contents of this repository can also be found online at the following URL:
https://doi.org/10.17632/pv2jvghs9b

The contents of the files of this repository are explained below. All included
tables are text files with tab-separated columns. Unless otherwise specified,
parameters use the following units:
    money -- US dollars
    time (network) -- minutes
    time (solution log) -- seconds

All ancillary files include one of the following four prefixes:
    chicago_network_
    chicago_results_
    artificial_network_
    artificial_results_
The sections below explain the files contained within each prefix group.

==============================================================================
chicago_network_
==============================================================================

Files needed to define the CTA network for use in the main solution algorithm
(see https://github.com/adam-rumpf/social-transit-solver). These files were
generated by the main preprocessing script (see
https://github.com/adam-rumpf/social-transit-preprocessor) from a combination
of census data and data from the City of Chicago data portal.

This version of the Chicago network includes CTA bus and rail lines, with
stops clustered to reduce the size of the overall network, as well as a number
of express bus lines for use in the express line design study.

---------------------------------------
chicago_network_arc_data.txt
---------------------------------------

Defines the network's arcs and arc attributes. The columns, in order, specify:
    ID: Unique identifying number for the arc.
    Type: Arc type ID, chosen from the following set:
        0 -- line arc
        1 -- boarding arc
        2 -- alighting arc
        3 -- core network walking arc
        4 -- accessibility network walking arc
    Line: Line ID of a line arc, or -1 otherwise.
    Tail: Node ID of the arc's tail.
    Head: Node ID of the arc's head.
    Time: Constant travel time to traverse the arc. This does not include
        waiting time for boarding arcs.

---------------------------------------
chicago_network_assignment_data.txt
---------------------------------------

Defines parameters of the user assignment model (Spiess and Florian 1989). The
rows, in order, specify:
    FW_Error_Epsilon: Objective value change threshold to use for halting the
        Frank-Wolfe algorithm.
    FW_Flow_Epsilon: Solution flow vector change threshold (inf-norm) to use
        for halting the Frank-Wolfe algorithm.
    FW_Waiting_Epsilon: Solution waiting time change threshold to use for
        halting the Frank-Wolfe algorithm.
    FW_Cutoff: Maximum number of iterations of the Frank-Wolfe algorithm.
    Elements: Number of rows which follow this one (2).
    alpha: Alpha parameter of the conical congestion function.
    beta: Beta parameter of the conical congestion function. By definition
        this is equal to (2*alpha-1)/(2*alpha-2).

---------------------------------------
chicago_network_initial_flows.txt
---------------------------------------

Initial flows on the core network (generated by solving the user assignment
model for the initial network). Accessibility network walking arcs are
excluded. The columns, in order, specify:
    ID: Arc ID.
    Flow: Initial flow value of the arc.

---------------------------------------
chicago_network_initial_solution_log.txt
---------------------------------------

Initial version of the solution log file. The columns, in order, specify:
    Solution: String version of initial solution vector, as a sequence of
        integers separated by underscores.
    Feasible: Feasibility status of the initial solution vector. By definition
        this is 1.
    UC_Riding: Initial total in-vehicle travel time.
    UC_Walking: Initial total walking travel time.
    UC_Waiting: Initial total waiting time.
    Con_Time: Computational time required to calculate initial constraint
        function values.
    Objective: Initial objective value. Note that the solution algorithm
        treats the objective as a minimization, so this value is actually the
        negative of the social access maximization objective.
    Obj_Time: Computational time required to calculate initial objective
        function value.

---------------------------------------
chicago_network_node_data.txt
---------------------------------------

Defines the network's nodes and node attributes. The columns, in order,
specify:
    ID: Unique identifying number for the node.
    Name: Name of the node. Most stops are simply called "Stop" followed by
        the node's ID number. Boarding nodes also include the name of the
        associated line. Population centers and primary care facilities are
        named after their real-world locations.
    Type: Node type ID, chosen from the following set:
        0 -- stop node
        1 -- boarding node
        2 -- population center
        3 -- primary care facility
    Line: Line ID of a boarding node, or -1 otherwise.
    Value: Population of a population center, facility weight of a primary
        care facility, or -1 otherwise.

---------------------------------------
chicago_network_objective_data.txt
---------------------------------------

Defines parameters of the objective function. The rows, in order, specify:
    Elements: Number of rows which follow this one (3).
    Lowest: Number of population centers to include in the objective value.
        The objective function is defined to be the sum of this number of
        the current lowest accessibility metrics. This corresponds to the K
        parameter that was varied in the small-scale sensitivity analysis.
    Gravity_Falloff: Exponent of the gravitational accessibility metric, as a
        positive value (the actual exponent used in calculations is the
        negative of this value). This corresponds to the beta parameter that
        was varied in the small-scale sensitivity analysis.
    Multiplier: Factor by which to multiply the accessibility metrics for
        internal calculations. This is meant to avoid truncation error for
        very small values.

---------------------------------------
chicago_network_od_data.txt
---------------------------------------

Origin/destination travel demand values. Only OD pairs with nonzero travel
demand are included. The columns, in order, specify:
    ID: Unique identifying number for the OD pair.
    Origin: Node ID of origin.
    Destination: Node ID of destination.
    Volume: Travel demand between the OD pair.

---------------------------------------
chicago_network_problem_data.txt
---------------------------------------

Miscellaneous data required to define the SAMP. The rows, in order, specify:
    Elements: Number of rows which follow this one (1).
    Horizon: Total daily time horizon.

---------------------------------------
chicago_network_earch_parameters.txt
---------------------------------------

Defines parameters for the hybrid tabu search/simulated annealing solution
algorithm. The rows, in order, specify:
    Elements: Number of rows which follow this one (16).
    Continue: Whether this search is a continuation of a paused search (1 if
        so, 0 if not). If 1 the current log files are used, while if 0 all
        existing logs are cleared.
    Iterations: Number of search iterations to perform.
    Temp_Init: Initial simulated annealing temperature.
    Temp_Factor: Factor by which to multiply the simulated annealing
        temperature when cooling.
    Attractive_Max: Maximum size of the attractive solution set. Elements are
        dropped from memory at random when this limit is exceeded.
    Nbhd_Add_Lim: Number of ADD moves to collect during the first pass of the
        neighborhood search.
    Nbhd_Add_Lim2: Number of ADD moves to collect during the second pass of
        the neighborhood search.
    Nbhd_Drop_Lim: Number of DROP moves to collect during the first pass of
        the neighborhood search.
    Nbhd_Drop_Lim2: Number of DROP moves to collect during the second pass of
        the neighborhood search.
    Nbhd_Swap_Lim: Number of SWAP moves to collect during the second pass of
        the neighborhood search.
    Tenure_Init: Initial tabu tenure.
    Tenure_Factor: Factor by which to multiply the tabu tenure whenever the
        tenures are increased.
    Nonimp_In_Max: Cutoff value for the inner nonimprovement counter, which
        roughly controls when the search should attempt to diversify.
    Nonimp_Out_Max: Cutoff value for the outer nonimprovement counter, which
        roughly controls when the search should attempt to intensify.
    Step: Step size of local moves.
    Exhaustive: Whether to conduct an exhaustive sequence of local searches
        when the search reaches its iteration cutoff (1 if so, 0 if not).
        Setting this to 1 ensures that the final solution is locally optimal,
        but may drastically increase the computation time.

---------------------------------------
chicago_network_transit_data.txt
---------------------------------------

Defines the network's transit lines and their attributes.

Note that line indices 134 through 198 correspond to express routes that do
not currently exist in the CTA network, and were heuristically generated as
candidate express routes for the express route design trials. The name of
each express route consists of an "X" followed by the name of its parent
route.

The columns, in order, specify:
    ID: Unique identifying number for the transit line.
    Name: Name of the line, as listed in the GTFS feed.
    Type: Vehicle type ID for this line's vehicles.
    Fleet: Initial number of vehicles servicing this line. This column
        corresponds to the initial solution vector.
    Circuit: Total time for a vehicle to complete a circuit of this route,
        including stops and layovers.
    Scaling: Fraction of the daily time horizon over which this line runs,
        with 1.0 indicating operation over the entire time horizon.
    LB: Lower bound of this line's fleet size.
    UB: Upper bound of this line's fleet size.
    Fare: Boarding fare. This value was ignored for the purposes of our study,
        but at one point it was intended to be used as a component of the
        operator and user cost functions.
    Frequency: Initial line frequency, as an average number of arrivals per
        minute during its operational period.
    Capacity: Initial line capacity, as a total number of passengers that can
        be transported through any of this line's arcs during its operational
        period.

---------------------------------------
chicago_network_user_cost_data.txt
---------------------------------------

Defines parameters of the user cost function. The rows, in order, specify:
    Initial: User cost function value for the initial solution. This is used
        in defining the user cost upper bound as a specified multiple of its
        initial value.
    Percent: Allowed percentage increase in the user cost, as a decimal. If
        set to -1, the user cost constraints are ignored.
    Elements: Number of rows which follow this one (3).
    Riding: Weighting factor for total user in-vehicle riding time.
    Walking: Weighting factor for total user walking time.
    Waiting: Weighting factor for total user waiting time.

---------------------------------------
chicago_network_vehicle_data.txt
---------------------------------------

Defines the network's vehicle types and their attributes. The columns, in
order, specify:
    Type: Unique identifying number for the vehicle type.
    Name: Name of the vehicle type.
    UB: Number of vehicles available in the network.
    Capacity: Seating capacity of the vehicle. Loading factors should be
        incorporated into this value. Train capacities are assumed to describe
        the entire train rather than a single car.
    Cost: Vehicle operating cost per unit time. This value was ignored for the
        purposes of our study, but at one point was intended for use in an
        operator cost constraint function.

==============================================================================
chicago_results_
==============================================================================

Raw results from the various Chicago network trials. These files compile some
of the contents of the raw output logs from the main solver (see
https://github.com/adam-rumpf/social-transit-solver).

---------------------------------------
chicago_results_objective_express.txt
---------------------------------------

Objective value during each iteration of the main express route design trial.

---------------------------------------
chicago_results_objective_pure.txt
---------------------------------------

Objective value during each iteration of the design trial that excluded the
use of express routes.

---------------------------------------
chicago_results_objective_relaxed.txt
---------------------------------------

Objective value during each iteration of the design trial that ignored the
user cost bound constraint.

---------------------------------------
chicago_results_community_metrics.txt
---------------------------------------

Table of community accessibility metrics before and after 500 search
iterations of the main express route design trial. The columns, in order,
specify:
    ID: Population center ID number. Note that these index numbers begin at 0,
        while the Chicago community area numbers begin at 1.
    Initial: Initial accessibility metric of the community.
    Final: Final accessibility metric of the community.

---------------------------------------
chicago_results_transit_lines.txt
---------------------------------------

Table of transit line fleet sizes before and after 500 search iterations of
the main express route design trial. The columns, in order, specify:
    ID: Transit line ID number.
    Initial: Initial number of vehicles assigned to the line.
    Final: Final number of vehicles assigned to the line.

==============================================================================
artificial_network_
==============================================================================

Files needed to define the artificial test network for use in sensitivity
analysis. These files were generated by the procedural network generation
script (see https://github.com/adam-rumpf/social-transit-example).

All files with the artificial_network_ prefix are analogous to the similarly-
named files with the chicago_network_ prefix. In order to conduct sensitivity
analysis, the following fields were varied between trials:
    objective_data.txt: Lowest -- 1, 6, 12, 18, 24, 30
    objective_data.txt: Gravity_Falloff -- 0.5, 1.0, 1.5, 2.0
    user_cost_data.txt: Percent -- 0.00, 0.01, 0.05, 0.10, -1

==============================================================================
artificial_results_
==============================================================================

Raw results from the various artificial network trials for use in sensitivity
analysis. These files compile some of the contents of the raw output logs from
the trial driver script (see
https://github.com/adam-rumpf/social-transit-trial-driver) which was used to
repeatedly run the main solver for a large set of test networks with varying
parameters.

The community area ID numbers are consistent throughout all trials sets, and
are assigned in ascending order of initial accessibility metric.

Due to the randomized nature of parts of the solution algorithm each
individual trial was repeated 5 times, after which the solution with the
greatest objective value was taken.

---------------------------------------
artificial_results_epsilon_metrics.txt
---------------------------------------

Community area accessibility metrics from the trial set in which the epsilon
parameter (which controls the allowable increase in user cost) was varied. The
first column indicates the community area ID, while each following column
corresponds to one of the tested epsilon values (0.00, 0.01, 0.05, 0.10, and
infinity, which corresponds to completely ignoring the user cost constraint).

Each table entry displays the accessibility metric of the corresponding
community after 500 search iterations of the solution algorithm. Since all
accessibility metrics are calculated using the same gravitational decay
parameter, the initial and final values for each community can be directly
compared.

Note that the results for the case of epsilon equal to 0.00 were exactly the
same as the initial community area metrics, while all larger values of epsilon
produced exactly the same set of community area metrics (although with
different solution vectors).

---------------------------------------
artificial_results_k_metrics.txt
---------------------------------------

Community area accessibility metrics from the trial set in which the K
parameter (which controls the number of community areas to include in the
objective function) was varied. The first column indicates the community area
ID, while each following column corresponds to one of the tested K values (1,
6, 12, 18, 24, and 30).

Each table entry displays the accessibility metric of the corresponding
community after 500 search iterations of the solution algorithm. Since all
accessibility metrics are calculated using the same gravitational decay
parameter, the initial and final values for each community can be directly
compared, in spite of the fact that overall objective values cannot.

---------------------------------------
artificial_results_beta_metrics.txt
---------------------------------------

Community area accessibility metrics from the trail set in which the beta
parameter (which controls the gravitational decay parameter of the
accessibility metric) was varied. The first column indicates the community
area ID, while each following pair of columns indicates an initial/final
accessibility metric pair for one of the tested beta values (0.5, 1.0, 1.5,
and 2.0).

Each table entry displays either the initial or the final accessibility metric
of the corresponding community before or after 500 search iterations of the
solution algorithms. Separate initial values are included for this trial set
because the value of the beta parameter affects the initial metrics in
addition to the final and overall metrics.

---------------------------------------
artificial_results_solutions.txt
---------------------------------------

Solution vectors for all artificial network trial sets. Each column describes
a trial set (or the initial network) while each row describes one of the
artificial network's 18 transit line fleet sizes. The entries indicate the
number of vehicles assigned to each route as part of that trial set's solution
vector after 500 search iterations.


==> anc/artificial_network_arc_data.txt <==
ID	Type	Line	Tail	Head	Time
0	1	0	0	204	0
1	2	0	204	0	0
2	1	0	11	205	0
3	2	0	205	11	0
4	1	0	22	206	0
5	2	0	206	22	0
6	1	0	33	207	0
7	2	0	207	33	0
8	1	0	44	208	0
9	2	0	208	44	0
10	1	0	77	209	0
11	2	0	209	77	0
12	1	0	55	210	0
13	2	0	210	55	0
14	1	0	78	211	0
15	2	0	211	78	0
16	1	0	66	212	0
17	2	0	212	66	0
18	1	1	1	213	0
19	2	1	213	1	0
20	1	1	79	214	0
21	2	1	214	79	0
22	1	1	80	215	0
23	2	1	215	80	0
24	1	1	12	216	0
25	2	1	216	12	0
26	1	1	23	217	0
27	2	1	217	23	0
28	1	1	81	218	0
29	2	1	218	81	0
30	1	1	82	219	0
31	2	1	219	82	0
32	1	1	34	220	0
33	2	1	220	34	0
34	1	1	45	221	0
35	2	1	221	45	0
36	1	1	83	222	0
37	2	1	222	83	0
38	1	1	84	223	0
39	2	1	223	84	0
40	1	1	56	224	0
41	2	1	224	56	0
42	1	1	85	225	0
43	2	1	225	85	0
44	1	1	86	226	0
45	2	1	226	86	0
46	1	1	67	227	0
47	2	1	227	67	0
48	1	2	2	228	0
49	2	2	228	2	0
50	1	2	87	229	0
51	2	2	229	87	0
52	1	2	88	230	0
53	2	2	230	88	0
54	1	2	13	231	0
55	2	2	231	13	0
56	1	2	24	232	0
57	2	2	232	24	0
58	1	2	35	233	0
59	2	2	233	35	0
60	1	2	46	234	0
61	2	2	234	46	0
62	1	2	57	235	0
63	2	2	235	57	0
64	1	2	89	236	0
65	2	2	236	89	0
66	1	2	68	237	0
67	2	2	237	68	0
68	1	3	3	238	0
69	2	3	238	3	0
70	1	3	14	239	0
71	2	3	239	14	0
72	1	3	90	240	0
73	2	3	240	90	0
74	1	3	91	241	0
75	2	3	241	91	0
76	1	3	25	242	0
77	2	3	242	25	0
78	1	3	92	243	0
79	2	3	243	92	0
80	1	3	93	244	0
81	2	3	244	93	0
82	1	3	36	245	0
83	2	3	245	36	0
84	1	3	94	246	0
85	2	3	246	94	0
86	1	3	47	247	0
87	2	3	247	47	0
88	1	3	95	248	0
89	2	3	248	95	0
90	1	3	58	249	0
91	2	3	249	58	0
92	1	3	96	250	0
93	2	3	250	96	0
94	1	3	97	251	0
95	2	3	251	97	0
96	1	3	69	252	0
97	2	3	252	69	0
98	1	4	4	253	0
99	2	4	253	4	0
100	1	4	98	254	0
101	2	4	254	98	0
102	1	4	99	255	0
103	2	4	255	99	0
104	1	4	15	256	0
105	2	4	256	15	0
106	1	4	100	257	0
107	2	4	257	100	0
108	1	4	101	258	0
109	2	4	258	101	0
110	1	4	26	259	0
111	2	4	259	26	0
112	1	4	37	260	0
113	2	4	260	37	0
114	1	4	102	261	0
115	2	4	261	102	0
116	1	4	103	262	0
117	2	4	262	103	0
118	1	4	48	263	0
119	2	4	263	48	0
120	1	4	59	264	0
121	2	4	264	59	0
122	1	4	104	265	0
123	2	4	265	104	0
124	1	4	70	266	0
125	2	4	266	70	0
126	1	5	5	267	0
127	2	5	267	5	0
128	1	5	105	268	0
129	2	5	268	105	0
130	1	5	106	269	0
131	2	5	269	106	0
132	1	5	16	270	0
133	2	5	270	16	0
134	1	5	107	271	0
135	2	5	271	107	0
136	1	5	27	272	0
137	2	5	272	27	0
138	1	5	108	273	0
139	2	5	273	108	0
140	1	5	109	274	0
141	2	5	274	109	0
142	1	5	38	275	0
143	2	5	275	38	0
144	1	5	49	276	0
145	2	5	276	49	0
146	1	5	60	277	0
147	2	5	277	60	0
148	1	5	110	278	0
149	2	5	278	110	0
150	1	5	71	279	0
151	2	5	279	71	0
152	1	6	6	280	0
153	2	6	280	6	0
154	1	6	111	281	0
155	2	6	281	111	0
156	1	6	17	282	0
157	2	6	282	17	0
158	1	6	112	283	0
159	2	6	283	112	0
160	1	6	28	284	0
161	2	6	284	28	0
162	1	6	113	285	0
163	2	6	285	113	0
164	1	6	39	286	0
165	2	6	286	39	0
166	1	6	114	287	0
167	2	6	287	114	0
168	1	6	50	288	0
169	2	6	288	50	0
170	1	6	115	289	0
171	2	6	289	115	0
172	1	6	116	290	0
173	2	6	290	116	0
174	1	6	61	291	0
175	2	6	291	61	0
176	1	6	117	292	0
177	2	6	292	117	0
178	1	6	72	293	0
179	2	6	293	72	0
180	1	7	7	294	0
181	2	7	294	7	0
182	1	7	118	295	0
183	2	7	295	118	0
184	1	7	119	296	0
185	2	7	296	119	0
186	1	7	18	297	0
187	2	7	297	18	0
188	1	7	120	298	0
189	2	7	298	120	0
190	1	7	29	299	0
191	2	7	299	29	0
192	1	7	121	300	0
193	2	7	300	121	0
194	1	7	40	301	0
195	2	7	301	40	0
196	1	7	122	302	0
197	2	7	302	122	0
198	1	7	51	303	0
199	2	7	303	51	0
200	1	7	123	304	0
201	2	7	304	123	0
202	1	7	62	305	0
203	2	7	305	62	0
204	1	7	124	306	0
205	2	7	306	124	0
206	1	7	125	307	0
207	2	7	307	125	0
208	1	7	73	308	0
209	2	7	308	73	0
210	1	8	8	309	0
211	2	8	309	8	0
212	1	8	19	310	0
213	2	8	310	19	0
214	1	8	126	311	0
215	2	8	311	126	0
216	1	8	30	312	0
217	2	8	312	30	0
218	1	8	127	313	0
219	2	8	313	127	0
220	1	8	128	314	0
221	2	8	314	128	0
222	1	8	41	315	0
223	2	8	315	41	0
224	1	8	52	316	0
225	2	8	316	52	0
226	1	8	129	317	0
227	2	8	317	129	0
228	1	8	63	318	0
229	2	8	318	63	0
230	1	8	130	319	0
231	2	8	319	130	0
232	1	8	131	320	0
233	2	8	320	131	0
234	1	8	74	321	0
235	2	8	321	74	0
236	1	9	9	322	0
237	2	9	322	9	0
238	1	9	132	323	0
239	2	9	323	132	0
240	1	9	133	324	0
241	2	9	324	133	0
242	1	9	20	325	0
243	2	9	325	20	0
244	1	9	134	326	0
245	2	9	326	134	0
246	1	9	31	327	0
247	2	9	327	31	0
248	1	9	42	328	0
249	2	9	328	42	0
250	1	9	53	329	0
251	2	9	329	53	0
252	1	9	64	330	0
253	2	9	330	64	0
254	1	9	135	331	0
255	2	9	331	135	0
256	1	9	75	332	0
257	2	9	332	75	0
258	1	10	10	333	0
259	2	10	333	10	0
260	1	10	21	334	0
261	2	10	334	21	0
262	1	10	136	335	0
263	2	10	335	136	0
264	1	10	32	336	0
265	2	10	336	32	0
266	1	10	43	337	0
267	2	10	337	43	0
268	1	10	54	338	0
269	2	10	338	54	0
270	1	10	137	339	0
271	2	10	339	137	0
272	1	10	65	340	0
273	2	10	340	65	0
274	1	10	138	341	0
275	2	10	341	138	0
276	1	10	76	342	0
277	2	10	342	76	0
278	1	11	0	343	0
279	2	11	343	0	0
280	1	11	1	344	0
281	2	11	344	1	0
282	1	11	139	345	0
283	2	11	345	139	0
284	1	11	140	346	0
285	2	11	346	140	0
286	1	11	2	347	0
287	2	11	347	2	0
288	1	11	3	348	0
289	2	11	348	3	0
290	1	11	4	349	0
291	2	11	349	4	0
292	1	11	141	350	0
293	2	11	350	141	0
294	1	11	5	351	0
295	2	11	351	5	0
296	1	11	142	352	0
297	2	11	352	142	0
298	1	11	6	353	0
299	2	11	353	6	0
300	1	11	143	354	0
301	2	11	354	143	0
302	1	11	7	355	0
303	2	11	355	7	0
304	1	11	8	356	0
305	2	11	356	8	0
306	1	11	144	357	0
307	2	11	357	144	0
308	1	11	9	358	0
309	2	11	358	9	0
310	1	11	145	359	0
311	2	11	359	145	0
312	1	11	146	360	0
313	2	11	360	146	0
314	1	11	10	361	0
315	2	11	361	10	0
316	1	12	11	362	0
317	2	12	362	11	0
318	1	12	147	363	0
319	2	12	363	147	0
320	1	12	12	364	0
321	2	12	364	12	0
322	1	12	148	365	0
323	2	12	365	148	0
324	1	12	149	366	0
325	2	12	366	149	0
326	1	12	13	367	0
327	2	12	367	13	0
328	1	12	150	368	0
329	2	12	368	150	0
330	1	12	151	369	0
331	2	12	369	151	0
332	1	12	14	370	0
333	2	12	370	14	0
334	1	12	15	371	0
335	2	12	371	15	0
336	1	12	152	372	0
337	2	12	372	152	0
338	1	12	153	373	0
339	2	12	373	153	0
340	1	12	16	374	0
341	2	12	374	16	0
342	1	12	154	375	0
343	2	12	375	154	0
344	1	12	17	376	0
345	2	12	376	17	0
346	1	12	155	377	0
347	2	12	377	155	0
348	1	12	156	378	0
349	2	12	378	156	0
350	1	12	18	379	0
351	2	12	379	18	0
352	1	12	19	380	0
353	2	12	380	19	0
354	1	12	157	381	0
355	2	12	381	157	0
356	1	12	20	382	0
357	2	12	382	20	0
358	1	12	158	383	0
359	2	12	383	158	0
360	1	12	159	384	0
361	2	12	384	159	0
362	1	12	21	385	0
363	2	12	385	21	0
364	1	13	22	386	0
365	2	13	386	22	0
366	1	13	160	387	0
367	2	13	387	160	0
368	1	13	161	388	0
369	2	13	388	161	0
370	1	13	23	389	0
371	2	13	389	23	0
372	1	13	24	390	0
373	2	13	390	24	0
374	1	13	162	391	0
375	2	13	391	162	0
376	1	13	25	392	0
377	2	13	392	25	0
378	1	13	163	393	0
379	2	13	393	163	0
380	1	13	26	394	0
381	2	13	394	26	0
382	1	13	164	395	0
383	2	13	395	164	0
384	1	13	27	396	0
385	2	13	396	27	0
386	1	13	28	397	0
387	2	13	397	28	0
388	1	13	165	398	0
389	2	13	398	165	0
390	1	13	29	399	0
391	2	13	399	29	0
392	1	13	166	400	0
393	2	13	400	166	0
394	1	13	30	401	0
395	2	13	401	30	0
396	1	13	31	402	0
397	2	13	402	31	0
398	1	13	32	403	0
399	2	13	403	32	0
400	1	14	33	404	0
401	2	14	404	33	0
402	1	14	34	405	0
403	2	14	405	34	0
404	1	14	167	406	0
405	2	14	406	167	0
406	1	14	168	407	0
407	2	14	407	168	0
408	1	14	35	408	0
409	2	14	408	35	0
410	1	14	36	409	0
411	2	14	409	36	0
412	1	14	169	410	0
413	2	14	410	169	0
414	1	14	170	411	0
415	2	14	411	170	0
416	1	14	37	412	0
417	2	14	412	37	0
418	1	14	171	413	0
419	2	14	413	171	0
420	1	14	38	414	0
421	2	14	414	38	0
422	1	14	172	415	0
423	2	14	415	172	0
424	1	14	39	416	0
425	2	14	416	39	0
426	1	14	173	417	0
427	2	14	417	173	0
428	1	14	40	418	0
429	2	14	418	40	0
430	1	14	174	419	0
431	2	14	419	174	0
432	1	14	41	420	0
433	2	14	420	41	0
434	1	14	42	421	0
435	2	14	421	42	0
436	1	14	43	422	0
437	2	14	422	43	0
438	1	15	44	423	0
439	2	15	423	44	0
440	1	15	175	424	0
441	2	15	424	175	0
442	1	15	176	425	0
443	2	15	425	176	0
444	1	15	45	426	0
445	2	15	426	45	0
446	1	15	46	427	0
447	2	15	427	46	0
448	1	15	177	428	0
449	2	15	428	177	0
450	1	15	47	429	0
451	2	15	429	47	0
452	1	15	48	430	0
453	2	15	430	48	0
454	1	15	49	431	0
455	2	15	431	49	0
456	1	15	178	432	0
457	2	15	432	178	0
458	1	15	179	433	0
459	2	15	433	179	0
460	1	15	50	434	0
461	2	15	434	50	0
462	1	15	51	435	0
463	2	15	435	51	0
464	1	15	180	436	0
465	2	15	436	180	0
466	1	15	181	437	0
467	2	15	437	181	0
468	1	15	52	438	0
469	2	15	438	52	0
470	1	15	53	439	0
471	2	15	439	53	0
472	1	15	182	440	0
473	2	15	440	182	0
474	1	15	183	441	0
475	2	15	441	183	0
476	1	15	54	442	0
477	2	15	442	54	0
478	1	16	55	443	0
479	2	16	443	55	0
480	1	16	56	444	0
481	2	16	444	56	0
482	1	16	184	445	0
483	2	16	445	184	0
484	1	16	57	446	0
485	2	16	446	57	0
486	1	16	58	447	0
487	2	16	447	58	0
488	1	16	185	448	0
489	2	16	448	185	0
490	1	16	186	449	0
491	2	16	449	186	0
492	1	16	59	450	0
493	2	16	450	59	0
494	1	16	60	451	0
495	2	16	451	60	0
496	1	16	61	452	0
497	2	16	452	61	0
498	1	16	187	453	0
499	2	16	453	187	0
500	1	16	188	454	0
501	2	16	454	188	0
502	1	16	62	455	0
503	2	16	455	62	0
504	1	16	189	456	0
505	2	16	456	189	0
506	1	16	63	457	0
507	2	16	457	63	0
508	1	16	190	458	0
509	2	16	458	190	0
510	1	16	191	459	0
511	2	16	459	191	0
512	1	16	64	460	0
513	2	16	460	64	0
514	1	16	192	461	0
515	2	16	461	192	0
516	1	16	65	462	0
517	2	16	462	65	0
518	1	17	66	463	0
519	2	17	463	66	0
520	1	17	193	464	0
521	2	17	464	193	0
522	1	17	194	465	0
523	2	17	465	194	0
524	1	17	67	466	0
525	2	17	466	67	0
526	1	17	195	467	0
527	2	17	467	195	0
528	1	17	68	468	0
529	2	17	468	68	0
530	1	17	196	469	0
531	2	17	469	196	0
532	1	17	197	470	0
533	2	17	470	197	0
534	1	17	69	471	0
535	2	17	471	69	0
536	1	17	70	472	0
537	2	17	472	70	0
538	1	17	198	473	0
539	2	17	473	198	0
540	1	17	71	474	0
541	2	17	474	71	0
542	1	17	199	475	0
543	2	17	475	199	0
544	1	17	72	476	0
545	2	17	476	72	0
546	1	17	200	477	0
547	2	17	477	200	0
548	1	17	201	478	0
549	2	17	478	201	0
550	1	17	73	479	0
551	2	17	479	73	0
552	1	17	202	480	0
553	2	17	480	202	0
554	1	17	203	481	0
555	2	17	481	203	0
556	1	17	74	482	0
557	2	17	482	74	0
558	1	17	75	483	0
559	2	17	483	75	0
560	1	17	76	484	0
561	2	17	484	76	0
562	0	0	204	205	1.0813418922205464
563	0	0	205	204	0.9419268789483102
564	0	0	205	206	0.8918172967173137
565	0	0	206	205	0.956114275258144
566	0	0	206	207	0.907656635439943
567	0	0	207	206	1.0855019097513066
568	0	0	207	208	0.7518325845493583
569	0	0	208	207	1.001790318542192
570	0	0	208	209	0.8726587916174402
571	0	0	209	208	0.8694449044061917
572	0	0	209	210	0.8511228959178206
573	0	0	210	209	0.7336227164039024
574	0	0	210	211	0.8097271335879621
575	0	0	211	210	0.6915050471764536
576	0	0	211	212	0.899577413177377
577	0	0	212	211	0.7051593572620709
578	0	0	204	204	26.221608237736817
579	0	0	212	212	29.404347607012237
580	0	1	213	214	0.6541860237302439
581	0	1	214	213	0.8153215195109469
582	0	1	214	215	0.7900614340408759
583	0	1	215	214	0.7800590574375675
584	0	1	215	216	0.6673929449115751
585	0	1	216	215	0.8168338855909049
586	0	1	216	217	1.0568805429538832
587	0	1	217	216	0.8240562484368688
588	0	1	217	218	0.8191162811419688
589	0	1	218	217	0.8000945385778684
590	0	1	218	219	0.6596555585037536
591	0	1	219	218	0.7863808305287282
592	0	1	219	220	0.8517021545563049
593	0	1	220	219	0.6759333331527385
594	0	1	220	221	0.7810632218860089
595	0	1	221	220	1.0309072906431354
596	0	1	221	222	0.6780639133645903
597	0	1	222	221	0.6397396913257688
598	0	1	222	223	0.7230035794505625
599	0	1	223	222	0.864977325423393
600	0	1	223	224	0.695943789648921
601	0	1	224	223	0.6411446754119916
602	0	1	224	225	0.6322750360791045
603	0	1	225	224	0.8026992791247216
604	0	1	225	226	0.7889099024095297
605	0	1	226	225	0.7107759456760326
606	0	1	226	227	0.8246376327785983
607	0	1	227	226	0.8015635402726202
608	0	1	213	213	23.33856886958965
609	0	1	227	227	21.14721249214972
610	0	2	228	229	0.7770573519807065
611	0	2	229	228	0.7842570845238241
612	0	2	229	230	0.6632031187470601
613	0	2	230	229	0.7012048301120107
614	0	2	230	231	0.754721863400049
615	0	2	231	230	0.7735270402817735
616	0	2	231	232	0.9810989002330489
617	0	2	232	231	0.9166975102526234
618	0	2	232	233	1.1900218686418118
619	0	2	233	232	0.9715036690263342
620	0	2	233	234	0.8287796445919957
621	0	2	234	233	1.0153477281011325
622	0	2	234	235	0.9203454166694116
623	0	2	235	234	1.0793199011843921
624	0	2	235	236	0.9592426322622903
625	0	2	236	235	0.9207456746312386
626	0	2	236	237	0.7018717490822448
627	0	2	237	236	0.8945796936032706
628	0	2	228	228	24.769827517133045
629	0	2	237	237	28.295816242986046
630	0	3	238	239	0.8125914813494834
631	0	3	239	238	0.9353874078507092
632	0	3	239	240	0.7833490913869633
633	0	3	240	239	0.7256741002198359
634	0	3	240	241	0.5889018195627493
635	0	3	241	240	0.6581407843844521
636	0	3	241	242	0.8278189148361376
637	0	3	242	241	0.6700318703883055
638	0	3	242	243	0.7024677734903371
639	0	3	243	242	0.7208936968150323
640	0	3	243	244	0.6914848898676138
641	0	3	244	243	0.8076954517948303
642	0	3	244	245	0.7273740265192071
643	0	3	245	244	0.7046226574258619
644	0	3	245	246	0.7470670039097606
645	0	3	246	245	0.785593122492759
646	0	3	246	247	0.7720817361760518
647	0	3	247	246	0.7934762691159427
648	0	3	247	248	0.9369804308061562
649	0	3	248	247	0.8728362650195556
650	0	3	248	249	0.7764050500305023
651	0	3	249	248	0.7745917999759062
652	0	3	249	250	0.6530015911861191
653	0	3	250	249	0.7512819791466301
654	0	3	250	251	0.8323599821235367
655	0	3	251	250	0.751833029245538
656	0	3	251	252	0.6697717488506034
657	0	3	252	251	0.660991349474513
658	0	3	238	238	27.669676835964236
659	0	3	252	252	24.846039234391313
660	0	4	253	254	0.6662008679399434
661	0	4	254	253	0.6574520161322206
662	0	4	254	255	0.7322955501301459
663	0	4	255	254	0.7845769890762386
664	0	4	255	256	0.6931439983478931
665	0	4	256	255	0.7977119500942818
666	0	4	256	257	0.7597390063639549
667	0	4	257	256	0.8058804548307636
668	0	4	257	258	0.7041054221583001
669	0	4	258	257	0.8879396186589966
670	0	4	258	259	0.6675883826793525
671	0	4	259	258	0.6951164989016679
672	0	4	259	260	1.044062278255911
673	0	4	260	259	0.984387245491296
674	0	4	260	261	0.7235552289944078
675	0	4	261	260	0.6331985352152782
676	0	4	261	262	0.7288216771953194
677	0	4	262	261	0.7502689057968432
678	0	4	262	263	0.6536614115966581
679	0	4	263	262	0.8121979746135661
680	0	4	263	264	1.0012851949814336
681	0	4	264	263	0.8253466701647536
682	0	4	264	265	0.8857479376943924
683	0	4	265	264	0.8037148600817777
684	0	4	265	266	0.7862239585416356
685	0	4	266	265	0.7727196077703019
686	0	4	253	253	22.31091948081629
687	0	4	266	266	25.974942682248543
688	0	5	267	268	0.8125805724958769
689	0	5	268	267	0.7665833315753037
690	0	5	268	269	0.683704384209628
691	0	5	269	268	0.7887836199546493
692	0	5	269	270	0.6951637183809856
693	0	5	270	269	0.7367205555273497
694	0	5	270	271	0.6779002098793783
695	0	5	271	270	0.9239407718470498
696	0	5	271	272	0.801478085755892
697	0	5	272	271	0.6965074424673896
698	0	5	272	273	0.6983548071251472
699	0	5	273	272	0.7255549006183816
700	0	5	273	274	0.7452359793187198
701	0	5	274	273	0.8730698281883733
702	0	5	274	275	0.7066009284457166
703	0	5	275	274	0.7947980232803744
704	0	5	275	276	0.8792530738080329
705	0	5	276	275	0.9771632564554424
706	0	5	276	277	1.0379467152895303
707	0	5	277	276	0.9250388391316595
708	0	5	277	278	0.9038012500442523
709	0	5	278	277	0.7814200980839723
710	0	5	278	279	0.8506333294212565
711	0	5	279	278	0.7973596604801795
712	0	5	267	267	22.819881748241478
713	0	5	279	279	24.82391150806508
714	0	6	280	281	0.8719775911654604
715	0	6	281	280	0.765392673763543
716	0	6	281	282	0.682087647063168
717	0	6	282	281	0.888775074803257
718	0	6	282	283	0.8033391663189038
719	0	6	283	282	0.8062488745701264
720	0	6	283	284	0.8726010282128316
721	0	6	284	283	0.8984722102557252
722	0	6	284	285	0.7538847401444639
723	0	6	285	284	0.73682309775765
724	0	6	285	286	0.8849185944212858
725	0	6	286	285	0.7478617250875578
726	0	6	286	287	0.7929634824704676
727	0	6	287	286	0.7261395899759251
728	0	6	287	288	0.8859619750047292
729	0	6	288	287	0.8698629858851085
730	0	6	288	289	0.753531614485982
731	0	6	289	288	0.7169947607159742
732	0	6	289	290	0.7127250440349904
733	0	6	290	289	0.7958906581397044
734	0	6	290	291	0.6787532852045111
735	0	6	291	290	0.8079563157023876
736	0	6	291	292	0.8924377719810093
737	0	6	292	291	0.8347836455921733
738	0	6	292	293	0.8224988716053929
739	0	6	293	292	0.832153841698696
740	0	6	280	280	24.95614962273627
741	0	6	293	293	28.315786347531994
742	0	7	294	295	0.7378101117994267
743	0	7	295	294	0.7357137878178439
744	0	7	295	296	0.8733054870687649
745	0	7	296	295	0.7620524009231378
746	0	7	296	297	0.8637778436782688
747	0	7	297	296	0.7759398192562094
748	0	7	297	298	0.7809347051511826
749	0	7	298	297	0.7394523846029724
750	0	7	298	299	0.8849101858464686
751	0	7	299	298	0.8853902269149202
752	0	7	299	300	0.8723904006177365
753	0	7	300	299	0.7232247920441606
754	0	7	300	301	0.7583701207891607
755	0	7	301	300	0.8918402354146665
756	0	7	301	302	0.8100359485677139
757	0	7	302	301	0.919359514093933
758	0	7	302	303	0.8831095174197716
759	0	7	303	302	0.769777226948104
760	0	7	303	304	0.7208045637661802
761	0	7	304	303	0.6702991178057593
762	0	7	304	305	0.7001670804337343
763	0	7	305	304	0.7856563924184063
764	0	7	305	306	0.8687788223179604
765	0	7	306	305	0.7108894025691245
766	0	7	306	307	0.8200363321525141
767	0	7	307	306	0.7972713463501796
768	0	7	307	308	0.7664978503809883
769	0	7	308	307	0.8158421098645949
770	0	7	294	294	26.944403451648157
771	0	7	308	308	23.659927223814947
772	0	8	309	310	1.0225545964604759
773	0	8	310	309	0.9854910124954068
774	0	8	310	311	0.7779884487218078
775	0	8	311	310	0.7296668771844891
776	0	8	311	312	0.6519389065427172
777	0	8	312	311	0.9893851248248626
778	0	8	312	313	0.6190266455044455
779	0	8	313	312	0.7084092400914697
780	0	8	313	314	0.7905454547882791
781	0	8	314	313	0.737676523966857
782	0	8	314	315	0.6348849353274469
783	0	8	315	314	0.7731703512224284
784	0	8	315	316	0.8485700503912478
785	0	8	316	315	0.8145858837778851
786	0	8	316	317	0.7705405557871681
787	0	8	317	316	0.8074205362745828
788	0	8	317	318	0.944408098503568
789	0	8	318	317	0.9386136900898517
790	0	8	318	319	0.7009626406982769
791	0	8	319	318	0.8840430336044308
792	0	8	319	320	0.7420121151636667
793	0	8	320	319	0.6630380581245304
794	0	8	320	321	0.7494066232082562
795	0	8	321	320	0.7195840335161462
796	0	8	309	309	23.58596537572967
797	0	8	321	321	26.22993856528509
798	0	9	322	323	0.8345505247345555
799	0	9	323	322	0.8380334837788709
800	0	9	323	324	0.8292996759173377
801	0	9	324	323	0.8502435873144999
802	0	9	324	325	0.8628513076524847
803	0	9	325	324	0.6054961896620695
804	0	9	325	326	0.8415612997632113
805	0	9	326	325	0.7296066791946269
806	0	9	326	327	0.7600154910861177
807	0	9	327	326	0.9210576090208848
808	0	9	327	328	0.8871481442982008
809	0	9	328	327	1.1303296311300355
810	0	9	328	329	1.0625104976239337
811	0	9	329	328	0.9132255403729704
812	0	9	329	330	1.0049833627824847
813	0	9	330	329	0.8986190717633036
814	0	9	330	331	0.8780368662665597
815	0	9	331	330	0.6476911021849473
816	0	9	331	332	0.8828137112121325
817	0	9	332	331	0.6705413553383712
818	0	9	322	322	21.76699786246379
819	0	9	332	332	20.83366716721195
820	0	10	333	334	1.030230104648272
821	0	10	334	333	1.1584791704460122
822	0	10	334	335	0.7828632466797789
823	0	10	335	334	0.6903101896616164
824	0	10	335	336	0.8520902962232917
825	0	10	336	335	0.78699240232135
826	0	10	336	337	0.8804239720798857
827	0	10	337	336	0.9249950145102575
828	0	10	337	338	1.075114859717571
829	0	10	338	337	0.8225190292212197
830	0	10	338	339	0.7490187295251283
831	0	10	339	338	0.7128345114306911
832	0	10	339	340	0.6297500190914123
833	0	10	340	339	0.8441878493132096
834	0	10	340	341	0.9705077630844658
835	0	10	341	340	0.8408229585024238
836	0	10	341	342	0.788652871575759
837	0	10	342	341	0.873880018643597
838	0	10	333	333	23.35599839271801
839	0	10	342	342	20.776018607163998
840	0	11	343	344	0.8575133433120671
841	0	11	344	343	0.8880965642805618
842	0	11	344	345	0.6124035483585958
843	0	11	345	344	0.700681744220068
844	0	11	345	346	0.818940280548878
845	0	11	346	345	0.8309008740693736
846	0	11	346	347	0.8000982454458634
847	0	11	347	346	0.8670247262092142
848	0	11	347	348	0.8643849684856459
849	0	11	348	347	0.9408459502675328
850	0	11	348	349	1.005137695196599
851	0	11	349	348	1.054209009366947
852	0	11	349	350	0.7054085251127538
853	0	11	350	349	0.8018152412050545
854	0	11	350	351	0.8218701978537015
855	0	11	351	350	0.8464666467315762
856	0	11	351	352	0.8212951652136717
857	0	11	352	351	0.8429642639229088
858	0	11	352	353	0.8462777572947049
859	0	11	353	352	0.9069771250878925
860	0	11	353	354	0.7484716079381065
861	0	11	354	353	0.7371606849212443
862	0	11	354	355	0.7559993653064765
863	0	11	355	354	0.8436812680322504
864	0	11	355	356	1.0552101457470546
865	0	11	356	355	0.8303064815507686
866	0	11	356	357	0.6790765793347248
867	0	11	357	356	0.830686330890932
868	0	11	357	358	0.7322472739219715
869	0	11	358	357	0.6738446364383313
870	0	11	358	359	0.7818101978076022
871	0	11	359	358	0.7457466040047193
872	0	11	359	360	0.7277947797773595
873	0	11	360	359	0.7749907764130703
874	0	11	360	361	0.717188977388738
875	0	11	361	360	0.8071434633094762
876	0	11	343	343	23.299410383833177
877	0	11	361	361	27.326409615785373
878	0	12	362	363	0.7721148733126475
879	0	12	363	362	0.86027163049389
880	0	12	363	364	0.7574940968228916
881	0	12	364	363	0.7561919639695247
882	0	12	364	365	0.7878815887085533
883	0	12	365	364	0.7469993811199838
884	0	12	365	366	0.7711922150138486
885	0	12	366	365	0.7303379407120493
886	0	12	366	367	0.7373798622580604
887	0	12	367	366	0.6617746144144205
888	0	12	367	368	0.7754738867936032
889	0	12	368	367	0.6397303036815805
890	0	12	368	369	0.6742519236173428
891	0	12	369	368	0.7852549989814224
892	0	12	369	370	0.6488311592017766
893	0	12	370	369	0.6613856461467844
894	0	12	370	371	0.8343279617145594
895	0	12	371	370	0.9063354896804301
896	0	12	371	372	0.8095089600122978
897	0	12	372	371	0.8216729541862271
898	0	12	372	373	0.821954831534643
899	0	12	373	372	0.7318819647217513
900	0	12	373	374	0.8114341656115284
901	0	12	374	373	0.8673696587224018
902	0	12	374	375	0.6815528325256028
903	0	12	375	374	0.8382559064088314
904	0	12	375	376	0.8951326781706597
905	0	12	376	375	0.950255946078722
906	0	12	376	377	0.7924189849268721
907	0	12	377	376	0.7732852067543844
908	0	12	377	378	0.7213208854685271
909	0	12	378	377	0.7150351438963058
910	0	12	378	379	0.7282674670413466
911	0	12	379	378	0.6748138067902938
912	0	12	379	380	0.7919261741083347
913	0	12	380	379	0.7799197109822956
914	0	12	380	381	0.9660464872385061
915	0	12	381	380	0.7548824213935298
916	0	12	381	382	0.7981027000123985
917	0	12	382	381	0.8080883015318443
918	0	12	382	383	0.6989776435559402
919	0	12	383	382	0.6194045234541264
920	0	12	383	384	0.6600544309959603
921	0	12	384	383	0.6640811562215406
922	0	12	384	385	0.6046376156702375
923	0	12	385	384	0.674792967342909
924	0	12	362	362	22.777301358499223
925	0	12	385	385	27.724130658295337
926	0	13	386	387	0.8131928258474264
927	0	13	387	386	0.9055618314816669
928	0	13	387	388	0.7907886088830927
929	0	13	388	387	0.754205496142675
930	0	13	388	389	0.6880999750096528
931	0	13	389	388	0.7344923431856947
932	0	13	389	390	0.8106293600924754
933	0	13	390	389	0.9864974276225439
934	0	13	390	391	0.7163945050736458
935	0	13	391	390	0.7273632772580507
936	0	13	391	392	0.8122549819742866
937	0	13	392	391	0.8065135323110606
938	0	13	392	393	0.7149021446328541
939	0	13	393	392	0.7115695060315015
940	0	13	393	394	0.752792013710199
941	0	13	394	393	0.7722362154683056
942	0	13	394	395	0.8460096130048778
943	0	13	395	394	0.774437355714251
944	0	13	395	396	0.6935890887410174
945	0	13	396	395	0.8628136641216642
946	0	13	396	397	0.9877683512203126
947	0	13	397	396	1.1200581103173826
948	0	13	397	398	0.8168638262410965
949	0	13	398	397	0.8459787746714498
950	0	13	398	399	0.6868450372974837
951	0	13	399	398	0.9437189468028657
952	0	13	399	400	0.7536187944440591
953	0	13	400	399	0.9002156930173635
954	0	13	400	401	0.8143895489949937
955	0	13	401	400	0.6910807791285125
956	0	13	401	402	0.8880136387958184
957	0	13	402	401	1.1906781565653064
958	0	13	402	403	1.2290690763068692
959	0	13	403	402	0.8811852887267921
960	0	13	386	386	29.531344542925062
961	0	13	403	403	27.095829427390726
962	0	14	404	405	1.0672304499268819
963	0	14	405	404	0.8614739250260721
964	0	14	405	406	0.7879794963095843
965	0	14	406	405	0.7471048148151531
966	0	14	406	407	0.7825799451183548
967	0	14	407	406	0.6101348312716984
968	0	14	407	408	0.7830229098500344
969	0	14	408	407	0.6277072358846355
970	0	14	408	409	0.8502497488243728
971	0	14	409	408	1.0597236738231484
972	0	14	409	410	0.6702890756386264
973	0	14	410	409	0.6378605411247977
974	0	14	410	411	0.6650543051569393
975	0	14	411	410	0.8219164272494648
976	0	14	411	412	0.6850260653398204
977	0	14	412	411	0.6980516860442326
978	0	14	412	413	0.9110851804515655
979	0	14	413	412	0.8342598082633252
980	0	14	413	414	0.8863527258983901
981	0	14	414	413	0.723357456154073
982	0	14	414	415	0.8169003850410851
983	0	14	415	414	0.9337852093848793
984	0	14	415	416	0.6544835955622205
985	0	14	416	415	0.8044319798589985
986	0	14	416	417	0.6816858088660146
987	0	14	417	416	0.9726446191223164
988	0	14	417	418	0.8297638274085974
989	0	14	418	417	0.8025513808191146
990	0	14	418	419	0.7757166414490984
991	0	14	419	418	0.7757892627934176
992	0	14	419	420	0.907631403627804
993	0	14	420	419	0.715956202695946
994	0	14	420	421	1.0829395754643274
995	0	14	421	420	0.9380466343628243
996	0	14	421	422	1.0510254179548157
997	0	14	422	421	0.9556332963466341
998	0	14	404	404	22.327643987797206
999	0	14	422	422	29.76822142482846
1000	0	15	423	424	0.7271286024252404
1001	0	15	424	423	0.7886049894703042
1002	0	15	424	425	0.8305466926749989
1003	0	15	425	424	0.8443486718353815
1004	0	15	425	426	0.8295952535261848
1005	0	15	426	425	0.6409883128892835
1006	0	15	426	427	1.008019815000263
1007	0	15	427	426	0.9961335461811311
1008	0	15	427	428	0.6712467432364264
1009	0	15	428	427	0.6544924892670223
1010	0	15	428	429	0.8272952967670372
1011	0	15	429	428	0.7798133967576734
1012	0	15	429	430	0.9537384792350605
1013	0	15	430	429	1.1022559247326573
1014	0	15	430	431	1.1395031097164627
1015	0	15	431	430	0.864787915703038
1016	0	15	431	432	0.6503828512681655
1017	0	15	432	431	0.6402276551630036
1018	0	15	432	433	0.6662280980420314
1019	0	15	433	432	0.7224708090341284
1020	0	15	433	434	0.8275562689691909
1021	0	15	434	433	0.7406248926240433
1022	0	15	434	435	1.198717997662211
1023	0	15	435	434	0.9685480607831596
1024	0	15	435	436	0.6759156691281195
1025	0	15	436	435	0.816218379501907
1026	0	15	436	437	0.8295421409858023
1027	0	15	437	436	0.8093512781317103
1028	0	15	437	438	0.7656981100168522
1029	0	15	438	437	0.7577959078666827
1030	0	15	438	439	1.0065747651557235
1031	0	15	439	438	0.8941172934380436
1032	0	15	439	440	0.8517624273477808
1033	0	15	440	439	0.6532207647487652
1034	0	15	440	441	0.6132240220925705
1035	0	15	441	440	0.8580352903603379
1036	0	15	441	442	0.8524445987376535
1037	0	15	442	441	0.8059341959906874
1038	0	15	423	423	23.809108333097026
1039	0	15	442	442	25.968056596410154
1040	0	16	443	444	1.1238494606424003
1041	0	16	444	443	1.0706661961220933
1042	0	16	444	445	0.7571740885153118
1043	0	16	445	444	0.8582844975498576
1044	0	16	445	446	0.9477578345572573
1045	0	16	446	445	0.868822646581321
1046	0	16	446	447	1.0052099018249154
1047	0	16	447	446	0.9445281370694791
1048	0	16	447	448	0.8015343517605941
1049	0	16	448	447	0.7005046166469158
1050	0	16	448	449	0.7568184242771149
1051	0	16	449	448	0.8301229051020467
1052	0	16	449	450	0.7372729512783287
1053	0	16	450	449	0.7575490020401459
1054	0	16	450	451	0.9349419196029722
1055	0	16	451	450	1.0182761415195445
1056	0	16	451	452	1.160683725859792
1057	0	16	452	451	0.9810994514620411
1058	0	16	452	453	0.8427615521579004
1059	0	16	453	452	0.682781232264658
1060	0	16	453	454	0.5972024177749914
1061	0	16	454	453	0.789452148767879
1062	0	16	454	455	0.645277634963046
1063	0	16	455	454	0.7367436357878392
1064	0	16	455	456	0.7639655740965943
1065	0	16	456	455	0.7565040967709131
1066	0	16	456	457	0.7638918802462413
1067	0	16	457	456	0.7367571685859969
1068	0	16	457	458	0.8569883945885752
1069	0	16	458	457	0.7482412192205485
1070	0	16	458	459	0.8685426955804745
1071	0	16	459	458	0.8688811578710096
1072	0	16	459	460	0.6369132869602668
1073	0	16	460	459	0.8583625312180992
1074	0	16	460	461	0.7273182664127003
1075	0	16	461	460	0.7817059544615592
1076	0	16	461	462	0.8139286424920112
1077	0	16	462	461	0.6889081562200564
1078	0	16	443	443	25.350055320005197
1079	0	16	462	462	22.932083045400507
1080	0	17	463	464	0.8144184929654373
1081	0	17	464	463	0.625739044635691
1082	0	17	464	465	0.6287935456980386
1083	0	17	465	464	0.7454645159297465
1084	0	17	465	466	0.7855831946764168
1085	0	17	466	465	0.7136000376310034
1086	0	17	466	467	0.6803318986272485
1087	0	17	467	466	0.9261073113121152
1088	0	17	467	468	0.8789049230708444
1089	0	17	468	467	0.9076653234170422
1090	0	17	468	469	0.7791460352421101
1091	0	17	469	468	0.6536158439312911
1092	0	17	469	470	0.6896837722803089
1093	0	17	470	469	0.8236140866027009
1094	0	17	470	471	0.7904037816641402
1095	0	17	471	470	0.7635016362859237
1096	0	17	471	472	0.7746306203836965
1097	0	17	472	471	0.9279950200619063
1098	0	17	472	473	0.9051222523278077
1099	0	17	473	472	0.7120075944997644
1100	0	17	473	474	0.8830460989006896
1101	0	17	474	473	0.8237485403036323
1102	0	17	474	475	0.7093471556996327
1103	0	17	475	474	0.9378363270888482
1104	0	17	475	476	0.7779753260504749
1105	0	17	476	475	0.8963210814966063
1106	0	17	476	477	0.754222477558396
1107	0	17	477	476	0.7188814205988061
1108	0	17	477	478	0.8954441470523055
1109	0	17	478	477	0.600867549810439
1110	0	17	478	479	0.8159435677821895
1111	0	17	479	478	0.8206948895704254
1112	0	17	479	480	0.7380975273794343
1113	0	17	480	479	0.8105022298634268
1114	0	17	480	481	0.6844102298259724
1115	0	17	481	480	0.8052765924015644
1116	0	17	481	482	0.793099935539121
1117	0	17	482	481	0.7284939572278312
1118	0	17	482	483	1.0439461883025871
1119	0	17	483	482	1.0398518711003453
1120	0	17	483	484	0.9398462336233357
1121	0	17	484	483	1.0725054661858269
1122	0	17	463	463	20.21583385665908
1123	0	17	484	484	29.682814826394612
1124	3	-2	77	44	1.6724789471887416
1125	3	-2	44	77	1.6724789471887416
1126	3	-2	77	55	1.7272116041345005
1127	3	-2	55	77	1.7272116041345005
1128	3	-2	78	55	1.6636667437393224
1129	3	-2	55	78	1.6636667437393224
1130	3	-2	78	66	1.6579469005792231
1131	3	-2	66	78	1.6579469005792231
1132	3	-2	79	1	1.138758911480735
1133	3	-2	1	79	1.138758911480735
1134	3	-2	79	12	2.145645934506051
1135	3	-2	12	79	2.145645934506051
1136	3	-2	80	1	2.2906398658456517
1137	3	-2	1	80	2.2906398658456517
1138	3	-2	80	12	0.9937649801411339
1139	3	-2	12	80	0.9937649801411339
1140	3	-2	80	79	1.151880954364917
1141	3	-2	79	80	1.151880954364917
1142	3	-2	81	23	1.1291422986418664
1143	3	-2	23	81	1.1291422986418664
1144	3	-2	81	34	2.3095674631546705
1145	3	-2	34	81	2.3095674631546705
1146	3	-2	82	23	2.2051558753663265
1147	3	-2	23	82	2.2051558753663265
1148	3	-2	82	34	1.242164028955774
1149	3	-2	34	82	1.242164028955774
1150	3	-2	82	81	1.0760135767244603
1151	3	-2	81	82	1.0760135767244603
1152	3	-2	83	45	1.121095269375185
1153	3	-2	45	83	1.121095269375185
1154	3	-2	83	56	2.2036820163835347
1155	3	-2	56	83	2.2036820163835347
1156	3	-2	84	45	2.2231233168303333
1157	3	-2	45	84	2.2231233168303333
1158	3	-2	84	56	1.1432800245776127
1159	3	-2	56	84	1.1432800245776127
1160	3	-2	84	83	1.1020280474551483
1161	3	-2	83	84	1.1020280474551483
1162	3	-2	85	56	1.158233085057183
1163	3	-2	56	85	1.158233085057183
1164	3	-2	85	67	2.2494654414959068
1165	3	-2	67	85	2.2494654414959068
1166	3	-2	85	84	2.3015131096347954
1167	3	-2	84	85	2.3015131096347954
1168	3	-2	86	56	2.2559127146061373
1169	3	-2	56	86	2.2559127146061373
1170	3	-2	86	67	1.0784077118180562
1171	3	-2	67	86	1.0784077118180562
1172	3	-2	86	85	1.1710577296778508
1173	3	-2	85	86	1.1710577296778508
1174	3	-2	87	2	1.1241798982375815
1175	3	-2	2	87	1.1241798982375815
1176	3	-2	87	13	2.1847723619266497
1177	3	-2	13	87	2.1847723619266497
1178	3	-2	88	2	2.236982629554208
1179	3	-2	2	88	2.236982629554208
1180	3	-2	88	13	1.1394209906335901
1181	3	-2	13	88	1.1394209906335901
1182	3	-2	88	87	1.1128027313166264
1183	3	-2	87	88	1.1128027313166264
1184	3	-2	89	57	1.6232259885394797
1185	3	-2	57	89	1.6232259885394797
1186	3	-2	89	68	1.7250310658174421
1187	3	-2	68	89	1.7250310658174421
1188	3	-2	90	14	1.0721703264278737
1189	3	-2	14	90	1.0721703264278737
1190	3	-2	90	25	2.2430725946938
1191	3	-2	25	90	2.2430725946938
1192	3	-2	91	14	2.191025226706562
1193	3	-2	14	91	2.191025226706562
1194	3	-2	91	25	1.1473661393262282
1195	3	-2	25	91	1.1473661393262282
1196	3	-2	91	90	1.1188549002786887
1197	3	-2	90	91	1.1188549002786887
1198	3	-2	92	25	1.1136941293020919
1199	3	-2	25	92	1.1136941293020919
1200	3	-2	92	36	2.2147544620968316
1201	3	-2	36	92	2.2147544620968316
1202	3	-2	92	91	2.258246921900868
1203	3	-2	91	92	2.258246921900868
1204	3	-2	93	25	2.202839756576653
1205	3	-2	25	93	2.202839756576653
1206	3	-2	93	36	1.1768535033667369
1207	3	-2	36	93	1.1768535033667369
1208	3	-2	93	92	1.091958974002013
1209	3	-2	92	93	1.091958974002013
1210	3	-2	94	36	1.671310782646703
1211	3	-2	36	94	1.671310782646703
1212	3	-2	94	47	1.6634272268262087
1213	3	-2	47	94	1.6634272268262087
1214	3	-2	95	47	1.7063589374110646
1215	3	-2	47	95	1.7063589374110646
1216	3	-2	95	58	1.6005029904645827
1217	3	-2	58	95	1.6005029904645827
1218	3	-2	96	58	1.1160893368485194
1219	3	-2	58	96	1.1160893368485194
1220	3	-2	96	69	2.224618230490434
1221	3	-2	69	96	2.224618230490434
1222	3	-2	97	58	2.2406883452137176
1223	3	-2	58	97	2.2406883452137176
1224	3	-2	97	69	1.1536014551458842
1225	3	-2	69	97	1.1536014551458842
1226	3	-2	97	96	1.1245990083651982
1227	3	-2	96	97	1.1245990083651982
1228	3	-2	98	4	1.0835235405073858
1229	3	-2	4	98	1.0835235405073858
1230	3	-2	98	15	2.2472117152021953
1231	3	-2	15	98	2.2472117152021953
1232	3	-2	99	4	2.1234876103545806
1233	3	-2	4	99	2.1234876103545806
1234	3	-2	99	15	1.1670640136510249
1235	3	-2	15	99	1.1670640136510249
1236	3	-2	99	98	1.0801477015511705
1237	3	-2	98	99	1.0801477015511705
1238	3	-2	100	15	1.1736216148558112
1239	3	-2	15	100	1.1736216148558112
1240	3	-2	100	26	2.2629411802347525
1241	3	-2	26	100	2.2629411802347525
1242	3	-2	100	99	2.3195529655626284
1243	3	-2	99	100	2.3195529655626284
1244	3	-2	101	15	2.2701165860794568
1245	3	-2	15	101	2.2701165860794568
1246	3	-2	101	26	1.2240136751272874
1247	3	-2	26	101	1.2240136751272874
1248	3	-2	101	100	1.0964949712236458
1249	3	-2	100	101	1.0964949712236458
1250	3	-2	102	37	1.1261891384034965
1251	3	-2	37	102	1.1261891384034965
1252	3	-2	102	48	2.2970933975912016
1253	3	-2	48	102	2.2970933975912016
1254	3	-2	103	37	2.224021190120773
1255	3	-2	37	103	2.224021190120773
1256	3	-2	103	48	1.2384462477823275
1257	3	-2	48	103	1.2384462477823275
1258	3	-2	103	102	1.0978320517172764
1259	3	-2	102	103	1.0978320517172764
1260	3	-2	104	59	1.6891990858862385
1261	3	-2	59	104	1.6891990858862385
1262	3	-2	104	70	1.6815218581119786
1263	3	-2	70	104	1.6815218581119786
1264	3	-2	105	5	1.1337668188651182
1265	3	-2	5	105	1.1337668188651182
1266	3	-2	105	16	2.2612470840656003
1267	3	-2	16	105	2.2612470840656003
1268	3	-2	106	5	2.2570018466362485
1269	3	-2	5	106	2.2570018466362485
1270	3	-2	106	16	1.1091414503659003
1271	3	-2	16	106	1.1091414503659003
1272	3	-2	106	105	1.1521056336997
1273	3	-2	105	106	1.1521056336997
1274	3	-2	107	16	1.6435915955229219
1275	3	-2	16	107	1.6435915955229219
1276	3	-2	107	27	1.6527426755524504
1277	3	-2	27	107	1.6527426755524504
1278	3	-2	108	27	1.1100540813498923
1279	3	-2	27	108	1.1100540813498923
1280	3	-2	108	38	2.2842310252959623
1281	3	-2	38	108	2.2842310252959623
1282	3	-2	109	27	2.231189420728098
1283	3	-2	27	109	2.231189420728098
1284	3	-2	109	38	1.207373425584154
1285	3	-2	38	109	1.207373425584154
1286	3	-2	109	108	1.1211353393782058
1287	3	-2	108	109	1.1211353393782058
1288	3	-2	110	60	1.6713588186537833
1289	3	-2	60	110	1.6713588186537833
1290	3	-2	110	71	1.6821204468413875
1291	3	-2	71	110	1.6821204468413875
1292	3	-2	111	6	1.634409568513654
1293	3	-2	6	111	1.634409568513654
1294	3	-2	111	17	1.6570767666106543
1295	3	-2	17	111	1.6570767666106543
1296	3	-2	112	17	1.6744214562653927
1297	3	-2	17	112	1.6744214562653927
1298	3	-2	112	28	1.653629941976222
1299	3	-2	28	112	1.653629941976222
1300	3	-2	113	28	1.6826380617317291
1301	3	-2	28	113	1.6826380617317291
1302	3	-2	113	39	1.6900425868381534
1303	3	-2	39	113	1.6900425868381534
1304	3	-2	114	39	1.6356291752048266
1305	3	-2	39	114	1.6356291752048266
1306	3	-2	114	50	1.736324021946633
1307	3	-2	50	114	1.736324021946633
1308	3	-2	115	50	1.1143617397008465
1309	3	-2	50	115	1.1143617397008465
1310	3	-2	115	61	2.3324934984537022
1311	3	-2	61	115	2.3324934984537022
1312	3	-2	116	50	2.2023296567387645
1313	3	-2	50	116	2.2023296567387645
1314	3	-2	116	61	1.2213783790405341
1315	3	-2	61	116	1.2213783790405341
1316	3	-2	116	115	1.111115119413168
1317	3	-2	115	116	1.111115119413168
1318	3	-2	117	61	1.7016856739572597
1319	3	-2	61	117	1.7016856739572597
1320	3	-2	117	72	1.6250902297375374
1321	3	-2	72	117	1.6250902297375374
1322	3	-2	118	7	1.14393979121072
1323	3	-2	7	118	1.14393979121072
1324	3	-2	118	18	2.212217344626099
1325	3	-2	18	118	2.212217344626099
1326	3	-2	119	7	2.283001272802287
1327	3	-2	7	119	2.283001272802287
1328	3	-2	119	18	1.099357686514974
1329	3	-2	18	119	1.099357686514974
1330	3	-2	119	118	1.1390614815915667
1331	3	-2	118	119	1.1390614815915667
1332	3	-2	120	18	1.633066941202134
1333	3	-2	18	120	1.633066941202134
1334	3	-2	120	29	1.780755317404499
1335	3	-2	29	120	1.780755317404499
1336	3	-2	121	29	1.6450703905455843
1337	3	-2	29	121	1.6450703905455843
1338	3	-2	121	40	1.693807998622267
1339	3	-2	40	121	1.693807998622267
1340	3	-2	122	40	1.6391600562256867
1341	3	-2	40	122	1.6391600562256867
1342	3	-2	122	51	1.8225866302416802
1343	3	-2	51	122	1.8225866302416802
1344	3	-2	123	51	1.6819847528226164
1345	3	-2	51	123	1.6819847528226164
1346	3	-2	123	62	1.635449164680306
1347	3	-2	62	123	1.635449164680306
1348	3	-2	124	62	1.1479491022910613
1349	3	-2	62	124	1.1479491022910613
1350	3	-2	124	73	2.1716173825893534
1351	3	-2	73	124	2.1716173825893534
1352	3	-2	125	62	2.2692624643522725
1353	3	-2	62	125	2.2692624643522725
1354	3	-2	125	73	1.0784015525885287
1355	3	-2	73	125	1.0784015525885287
1356	3	-2	125	124	1.146646767034848
1357	3	-2	124	125	1.146646767034848
1358	3	-2	126	19	1.6354681009914407
1359	3	-2	19	126	1.6354681009914407
1360	3	-2	126	30	1.7868520896331306
1361	3	-2	30	126	1.7868520896331306
1362	3	-2	127	30	1.0835381078386812
1363	3	-2	30	127	1.0835381078386812
1364	3	-2	127	41	2.2080022613005337
1365	3	-2	41	127	2.2080022613005337
1366	3	-2	128	30	2.183278659963785
1367	3	-2	30	128	2.183278659963785
1368	3	-2	128	41	1.1262486495583235
1369	3	-2	41	128	1.1262486495583235
1370	3	-2	128	127	1.1150061496288772
1371	3	-2	127	128	1.1150061496288772
1372	3	-2	129	52	1.6885042302560367
1373	3	-2	52	129	1.6885042302560367
1374	3	-2	129	63	1.6160229740192666
1375	3	-2	63	129	1.6160229740192666
1376	3	-2	130	63	1.1033172788259475
1377	3	-2	63	130	1.1033172788259475
1378	3	-2	130	74	2.246193682634992
1379	3	-2	74	130	2.246193682634992
1380	3	-2	131	63	2.2309967565592763
1381	3	-2	63	131	2.2309967565592763
1382	3	-2	131	74	1.118514204901663
1383	3	-2	74	131	1.118514204901663
1384	3	-2	131	130	1.127679477733329
1385	3	-2	130	131	1.127679477733329
1386	3	-2	132	9	1.159140630806777
1387	3	-2	9	132	1.159140630806777
1388	3	-2	132	20	2.200933180713573
1389	3	-2	20	132	2.200933180713573
1390	3	-2	133	9	2.2636977351582255
1391	3	-2	9	133	2.2636977351582255
1392	3	-2	133	20	1.1195962273657238
1393	3	-2	20	133	1.1195962273657238
1394	3	-2	133	132	1.1045571043514486
1395	3	-2	132	133	1.1045571043514486
1396	3	-2	134	20	1.644341538478732
1397	3	-2	20	134	1.644341538478732
1398	3	-2	134	31	1.7688693069456272
1399	3	-2	31	134	1.7688693069456272
1400	3	-2	135	64	1.7241703360316145
1401	3	-2	64	135	1.7241703360316145
1402	3	-2	135	75	1.6275278989484754
1403	3	-2	75	135	1.6275278989484754
1404	3	-2	136	21	1.6837501239791997
1405	3	-2	21	136	1.6837501239791997
1406	3	-2	136	32	1.6979078447983196
1407	3	-2	32	136	1.6979078447983196
1408	3	-2	137	54	1.7111491918372321
1409	3	-2	54	137	1.7111491918372321
1410	3	-2	137	65	1.5705586522892523
1411	3	-2	65	137	1.5705586522892523
1412	3	-2	138	65	1.6525866581059567
1413	3	-2	65	138	1.6525866581059567
1414	3	-2	138	76	1.748442450846283
1415	3	-2	76	138	1.748442450846283
1416	3	-2	139	1	1.0989010989010988
1417	3	-2	1	139	1.0989010989010988
1418	3	-2	139	2	2.2104965364247806
1419	3	-2	2	139	2.2104965364247806
1420	3	-2	139	79	2.2376600103818336
1421	3	-2	79	139	2.2376600103818336
1422	3	-2	140	1	2.1978021978021975
1423	3	-2	1	140	2.1978021978021975
1424	3	-2	140	2	1.1115954375236818
1425	3	-2	2	140	1.1115954375236818
1426	3	-2	140	87	2.1218109157535157
1427	3	-2	87	140	2.1218109157535157
1428	3	-2	140	139	1.0989010989010988
1429	3	-2	139	140	1.0989010989010988
1430	3	-2	141	4	1.6483516483516474
1431	3	-2	4	141	1.6483516483516474
1432	3	-2	141	5	1.7283441483988897
1433	3	-2	5	141	1.7283441483988897
1434	3	-2	142	5	1.6483516483516474
1435	3	-2	5	142	1.6483516483516474
1436	3	-2	142	6	1.6417759181825895
1437	3	-2	6	142	1.6417759181825895
1438	3	-2	143	6	1.6483516483516474
1439	3	-2	6	143	1.6483516483516474
1440	3	-2	143	7	1.6586556438437141
1441	3	-2	7	143	1.6586556438437141
1442	3	-2	144	8	1.6483516483516474
1443	3	-2	8	144	1.6483516483516474
1444	3	-2	144	9	1.7596690756401252
1445	3	-2	9	144	1.7596690756401252
1446	3	-2	145	9	1.0989010989010999
1447	3	-2	9	145	1.0989010989010999
1448	3	-2	145	10	2.2322129252289584
1449	3	-2	10	145	2.2322129252289584
1450	3	-2	145	132	2.258041729707877
1451	3	-2	132	145	2.258041729707877
1452	3	-2	146	9	2.1978021978021998
1453	3	-2	9	146	2.1978021978021998
1454	3	-2	146	10	1.1333118263278585
1455	3	-2	10	146	1.1333118263278585
1456	3	-2	146	145	1.0989010989010999
1457	3	-2	145	146	1.0989010989010999
1458	3	-2	147	11	1.6483516483516483
1459	3	-2	11	147	1.6483516483516483
1460	3	-2	147	12	1.6646676889943968
1461	3	-2	12	147	1.6646676889943968
1462	3	-2	148	12	1.0989010989010988
1463	3	-2	12	148	1.0989010989010988
1464	3	-2	148	13	2.1994688060057856
1465	3	-2	13	148	2.1994688060057856
1466	3	-2	148	80	2.0878885896190744
1467	3	-2	80	148	2.0878885896190744
1468	3	-2	149	12	2.1978021978021975
1469	3	-2	12	149	2.1978021978021975
1470	3	-2	149	13	1.100567707104687
1471	3	-2	13	149	1.100567707104687
1472	3	-2	149	88	2.1590176539562598
1473	3	-2	88	149	2.1590176539562598
1474	3	-2	149	148	1.0989010989010988
1475	3	-2	148	149	1.0989010989010988
1476	3	-2	150	13	1.0989010989010988
1477	3	-2	13	150	1.0989010989010988
1478	3	-2	150	14	2.2323140248349804
1479	3	-2	14	150	2.2323140248349804
1480	3	-2	150	88	2.2383220895346887
1481	3	-2	88	150	2.2383220895346887
1482	3	-2	150	149	2.1994688060057856
1483	3	-2	149	150	2.1994688060057856
1484	3	-2	151	13	2.1978021978021975
1485	3	-2	13	151	2.1978021978021975
1486	3	-2	151	14	1.1334129259338819
1487	3	-2	14	151	1.1334129259338819
1488	3	-2	151	90	2.176672305285906
1489	3	-2	90	151	2.176672305285906
1490	3	-2	151	150	1.0989010989010988
1491	3	-2	150	151	1.0989010989010988
1492	3	-2	152	15	1.0989010989010999
1493	3	-2	15	152	1.0989010989010999
1494	3	-2	152	16	2.215843749516841
1495	3	-2	16	152	2.215843749516841
1496	3	-2	152	99	2.2659651125521245
1497	3	-2	99	152	2.2659651125521245
1498	3	-2	152	100	2.272522713756911
1499	3	-2	100	152	2.272522713756911
1500	3	-2	153	15	2.1978021978021998
1501	3	-2	15	153	2.1978021978021998
1502	3	-2	153	16	1.1169426506157414
1503	3	-2	16	153	1.1169426506157414
1504	3	-2	153	106	2.2189013247051017
1505	3	-2	106	153	2.2189013247051017
1506	3	-2	153	152	1.0989010989010999
1507	3	-2	152	153	1.0989010989010999
1508	3	-2	154	16	1.6483516483516474
1509	3	-2	16	154	1.6483516483516474
1510	3	-2	154	17	1.7157618193689823
1511	3	-2	17	154	1.7157618193689823
1512	3	-2	154	106	2.608850235653315
1513	3	-2	106	154	2.608850235653315
1514	3	-2	155	17	1.0989010989010999
1515	3	-2	17	155	1.0989010989010999
1516	3	-2	155	18	2.1837072972232088
1517	3	-2	18	155	2.1837072972232088
1518	3	-2	156	17	2.1978021978021998
1519	3	-2	17	156	2.1978021978021998
1520	3	-2	156	18	1.084806198322109
1521	3	-2	18	156	1.084806198322109
1522	3	-2	156	119	2.1841638848370826
1523	3	-2	119	156	2.1841638848370826
1524	3	-2	156	120	2.5782731135027253
1525	3	-2	120	156	2.5782731135027253
1526	3	-2	156	155	1.0989010989010999
1527	3	-2	155	156	1.0989010989010999
1528	3	-2	157	19	1.6483516483516474
1529	3	-2	19	157	1.6483516483516474
1530	3	-2	157	20	1.6754020467336161
1531	3	-2	20	157	1.6754020467336161
1532	3	-2	158	20	1.0989010989010999
1533	3	-2	20	158	1.0989010989010999
1534	3	-2	158	21	2.2592503450229513
1535	3	-2	21	158	2.2592503450229513
1536	3	-2	158	133	2.2184973262668235
1537	3	-2	133	158	2.2184973262668235
1538	3	-2	159	20	2.1978021978021998
1539	3	-2	20	159	2.1978021978021998
1540	3	-2	159	21	1.1603492461218514
1541	3	-2	21	159	1.1603492461218514
1542	3	-2	159	158	1.0989010989010999
1543	3	-2	158	159	1.0989010989010999
1544	3	-2	160	22	1.0989010989010988
1545	3	-2	22	160	1.0989010989010988
1546	3	-2	160	23	2.2388169321093256
1547	3	-2	23	160	2.2388169321093256
1548	3	-2	161	22	2.1978021978021975
1549	3	-2	22	161	2.1978021978021975
1550	3	-2	161	23	1.1399158332082266
1551	3	-2	23	161	1.1399158332082266
1552	3	-2	161	81	2.083941711171592
1553	3	-2	81	161	2.083941711171592
1554	3	-2	161	160	1.0989010989010988
1555	3	-2	160	161	1.0989010989010988
1556	3	-2	162	24	1.6483516483516485
1557	3	-2	24	162	1.6483516483516485
1558	3	-2	162	25	1.7353402436573016
1559	3	-2	25	162	1.7353402436573016
1560	3	-2	163	25	1.6483516483516485
1561	3	-2	25	163	1.6483516483516485
1562	3	-2	163	26	1.6551216143117187
1563	3	-2	26	163	1.6551216143117187
1564	3	-2	163	101	2.62958111855385
1565	3	-2	101	163	2.62958111855385
1566	3	-2	164	26	1.6483516483516474
1567	3	-2	26	164	1.6483516483516474
1568	3	-2	164	27	1.6687169362307661
1569	3	-2	27	164	1.6687169362307661
1570	3	-2	164	108	2.620270496287467
1571	3	-2	108	164	2.620270496287467
1572	3	-2	165	28	1.6483516483516474
1573	3	-2	28	165	1.6483516483516474
1574	3	-2	165	29	1.6299611475012503
1575	3	-2	29	165	1.6299611475012503
1576	3	-2	166	29	1.6483516483516474
1577	3	-2	29	166	1.6483516483516474
1578	3	-2	166	30	1.6602130564341322
1579	3	-2	30	166	1.6602130564341322
1580	3	-2	167	34	1.0989010989010988
1581	3	-2	34	167	1.0989010989010988
1582	3	-2	167	35	2.163671619467485
1583	3	-2	35	167	2.163671619467485
1584	3	-2	167	82	2.3410651278568726
1585	3	-2	82	167	2.3410651278568726
1586	3	-2	168	34	2.1978021978021975
1587	3	-2	34	168	2.1978021978021975
1588	3	-2	168	35	1.0647705205663867
1589	3	-2	35	168	1.0647705205663867
1590	3	-2	168	167	1.0989010989010988
1591	3	-2	167	168	1.0989010989010988
1592	3	-2	169	36	1.0989010989010999
1593	3	-2	36	169	1.0989010989010999
1594	3	-2	169	37	2.2387533305274423
1595	3	-2	37	169	2.2387533305274423
1596	3	-2	169	93	2.1651424232476124
1597	3	-2	93	169	2.1651424232476124
1598	3	-2	170	36	2.1978021978021998
1599	3	-2	36	170	2.1978021978021998
1600	3	-2	170	37	1.1398522316263424
1601	3	-2	37	170	1.1398522316263424
1602	3	-2	170	102	2.221204741282351
1603	3	-2	102	170	2.221204741282351
1604	3	-2	170	169	1.0989010989010999
1605	3	-2	169	170	1.0989010989010999
1606	3	-2	171	37	1.6483516483516474
1607	3	-2	37	171	1.6483516483516474
1608	3	-2	171	38	1.6460759026425775
1609	3	-2	38	171	1.6460759026425775
1610	3	-2	172	38	1.6483516483516474
1611	3	-2	38	172	1.6483516483516474
1612	3	-2	172	39	1.7260215042467184
1613	3	-2	39	172	1.7260215042467184
1614	3	-2	173	39	1.6483516483516474
1615	3	-2	39	173	1.6483516483516474
1616	3	-2	173	40	1.701581245744699
1617	3	-2	40	173	1.701581245744699
1618	3	-2	174	40	1.6483516483516474
1619	3	-2	40	174	1.6483516483516474
1620	3	-2	174	41	1.6433950516701998
1621	3	-2	41	174	1.6433950516701998
1622	3	-2	175	44	1.0989010989010988
1623	3	-2	44	175	1.0989010989010988
1624	3	-2	175	45	2.1861869565101655
1625	3	-2	45	175	2.1861869565101655
1626	3	-2	176	44	2.1978021978021975
1627	3	-2	44	176	2.1978021978021975
1628	3	-2	176	45	1.087285857609067
1629	3	-2	45	176	1.087285857609067
1630	3	-2	176	83	2.174286383935146
1631	3	-2	83	176	2.174286383935146
1632	3	-2	176	175	1.0989010989010988
1633	3	-2	175	176	1.0989010989010988
1634	3	-2	177	46	1.6483516483516485
1635	3	-2	46	177	1.6483516483516485
1636	3	-2	177	47	1.6447867423699714
1637	3	-2	47	177	1.6447867423699714
1638	3	-2	178	49	1.0989010989010999
1639	3	-2	49	178	1.0989010989010999
1640	3	-2	178	50	2.2640679953168346
1641	3	-2	50	178	2.2640679953168346
1642	3	-2	179	49	2.1978021978021998
1643	3	-2	49	179	2.1978021978021998
1644	3	-2	179	50	1.165166896415735
1645	3	-2	50	179	1.165166896415735
1646	3	-2	179	115	2.1951034758264134
1647	3	-2	115	179	2.1951034758264134
1648	3	-2	179	178	1.0989010989010999
1649	3	-2	178	179	1.0989010989010999
1650	3	-2	180	51	1.0989010989010999
1651	3	-2	51	180	1.0989010989010999
1652	3	-2	180	52	2.1915463400249644
1653	3	-2	52	180	2.1915463400249644
1654	3	-2	181	51	2.1978021978021998
1655	3	-2	51	181	2.1978021978021998
1656	3	-2	181	52	1.0926452411238645
1657	3	-2	52	181	1.0926452411238645
1658	3	-2	181	180	1.0989010989010999
1659	3	-2	180	181	1.0989010989010999
1660	3	-2	182	53	1.0989010989010999
1661	3	-2	53	182	1.0989010989010999
1662	3	-2	182	54	2.184430547282171
1663	3	-2	54	182	2.184430547282171
1664	3	-2	183	53	2.1978021978021998
1665	3	-2	53	183	2.1978021978021998
1666	3	-2	183	54	1.0855294483810711
1667	3	-2	54	183	1.0855294483810711
1668	3	-2	183	182	1.0989010989010999
1669	3	-2	182	183	1.0989010989010999
1670	3	-2	184	56	1.6483516483516485
1671	3	-2	56	184	1.6483516483516485
1672	3	-2	184	57	1.6738219002725332
1673	3	-2	57	184	1.6738219002725332
1674	3	-2	185	58	1.0989010989010988
1675	3	-2	58	185	1.0989010989010988
1676	3	-2	185	59	2.2413047797548256
1677	3	-2	59	185	2.2413047797548256
1678	3	-2	185	96	2.214990435749618
1679	3	-2	96	185	2.214990435749618
1680	3	-2	186	58	2.1978021978021975
1681	3	-2	58	186	2.1978021978021975
1682	3	-2	186	59	1.1424036808537268
1683	3	-2	59	186	1.1424036808537268
1684	3	-2	186	185	1.0989010989010988
1685	3	-2	185	186	1.0989010989010988
1686	3	-2	187	61	1.0989010989010999
1687	3	-2	61	187	1.0989010989010999
1688	3	-2	187	62	2.173718137608491
1689	3	-2	62	187	2.173718137608491
1690	3	-2	187	116	2.320279477941634
1691	3	-2	116	187	2.320279477941634
1692	3	-2	188	61	2.1978021978021975
1693	3	-2	61	188	2.1978021978021975
1694	3	-2	188	62	1.0748170387073934
1695	3	-2	62	188	1.0748170387073934
1696	3	-2	188	124	2.1146759373757424
1697	3	-2	124	188	2.1146759373757424
1698	3	-2	188	187	1.0989010989010974
1699	3	-2	187	188	1.0989010989010974
1700	3	-2	189	62	1.6483516483516474
1701	3	-2	62	189	1.6483516483516474
1702	3	-2	189	63	1.689579844264018
1703	3	-2	63	189	1.689579844264018
1704	3	-2	190	63	1.0989010989010999
1705	3	-2	63	190	1.0989010989010999
1706	3	-2	190	64	2.281136258943366
1707	3	-2	64	190	2.281136258943366
1708	3	-2	190	130	2.185640913028316
1709	3	-2	130	190	2.185640913028316
1710	3	-2	191	63	2.1978021978021998
1711	3	-2	63	191	2.1978021978021998
1712	3	-2	191	64	1.182235160042266
1713	3	-2	64	191	1.182235160042266
1714	3	-2	191	190	1.0989010989010999
1715	3	-2	190	191	1.0989010989010999
1716	3	-2	192	64	1.6483516483516474
1717	3	-2	64	192	1.6483516483516474
1718	3	-2	192	65	1.611926177941998
1719	3	-2	65	192	1.611926177941998
1720	3	-2	193	66	1.0989010989010988
1721	3	-2	66	193	1.0989010989010988
1722	3	-2	193	67	2.2335385922891478
1723	3	-2	67	193	2.2335385922891478
1724	3	-2	193	78	2.6287599586192
1725	3	-2	78	193	2.6287599586192
1726	3	-2	194	66	2.1978021978021975
1727	3	-2	66	194	2.1978021978021975
1728	3	-2	194	67	1.1346374933880488
1729	3	-2	67	194	1.1346374933880488
1730	3	-2	194	86	2.2130452052061047
1731	3	-2	86	194	2.2130452052061047
1732	3	-2	194	193	1.0989010989010988
1733	3	-2	193	194	1.0989010989010988
1734	3	-2	195	67	1.6483516483516485
1735	3	-2	67	195	1.6483516483516485
1736	3	-2	195	68	1.7129064838701624
1737	3	-2	68	195	1.7129064838701624
1738	3	-2	196	68	1.0989010989010988
1739	3	-2	68	196	1.0989010989010988
1740	3	-2	196	69	2.202273603454972
1741	3	-2	69	196	2.202273603454972
1742	3	-2	197	68	2.1978021978021975
1743	3	-2	68	197	2.1978021978021975
1744	3	-2	197	69	1.1033725045538736
1745	3	-2	69	197	1.1033725045538736
1746	3	-2	197	97	2.154597284982116
1747	3	-2	97	197	2.154597284982116
1748	3	-2	197	196	1.0989010989010988
1749	3	-2	196	197	1.0989010989010988
1750	3	-2	198	70	1.6483516483516474
1751	3	-2	70	198	1.6483516483516474
1752	3	-2	198	71	1.6711431629626423
1753	3	-2	71	198	1.6711431629626423
1754	3	-2	199	71	1.6483516483516474
1755	3	-2	71	199	1.6483516483516474
1756	3	-2	199	72	1.74906299900968
1757	3	-2	72	199	1.74906299900968
1758	3	-2	200	72	1.0989010989010999
1759	3	-2	72	200	1.0989010989010999
1760	3	-2	200	73	2.2204496023346674
1761	3	-2	73	200	2.2204496023346674
1762	3	-2	201	72	2.1978021978021975
1763	3	-2	72	201	2.1978021978021975
1764	3	-2	201	73	1.12154850343357
1765	3	-2	73	201	1.12154850343357
1766	3	-2	201	125	2.114383358960813
1767	3	-2	125	201	2.114383358960813
1768	3	-2	201	200	1.0989010989010974
1769	3	-2	200	201	1.0989010989010974
1770	3	-2	202	73	1.0989010989010999
1771	3	-2	73	202	1.0989010989010999
1772	3	-2	202	74	2.2689748702950907
1773	3	-2	74	202	2.2689748702950907
1774	3	-2	202	125	2.1773026514896285
1775	3	-2	125	202	2.1773026514896285
1776	3	-2	202	201	2.2204496023346696
1777	3	-2	201	202	2.2204496023346696
1778	3	-2	203	73	2.1978021978021998
1779	3	-2	73	203	2.1978021978021998
1780	3	-2	203	74	1.1700737713939906
1781	3	-2	74	203	1.1700737713939906
1782	3	-2	203	131	2.1819302607267343
1783	3	-2	131	203	2.1819302607267343
1784	3	-2	203	202	1.0989010989010999
1785	3	-2	202	203	1.0989010989010999
1786	4	-1	485	174	0.28875029916758205
1787	4	-1	174	485	0.28875029916758205
1788	4	-1	485	40	1.4318398112421857
1789	4	-1	40	485	1.4318398112421857
1790	4	-1	485	41	1.9321453508377817
1791	4	-1	41	485	1.9321453508377817
1792	4	-1	485	128	2.862564768163666
1793	4	-1	128	485	2.862564768163666
1794	4	-1	485	121	3.053409347806332
1795	4	-1	121	485	3.053409347806332
1796	4	-1	486	36	1.2672912835540606
1797	4	-1	36	486	1.2672912835540606
1798	4	-1	486	93	2.118816552273146
1799	4	-1	93	486	2.118816552273146
1800	4	-1	486	94	2.9386020662007635
1801	4	-1	94	486	2.9386020662007635
1802	4	-1	486	35	2.379956447675562
1803	4	-1	35	486	2.379956447675562
1804	4	-1	486	169	2.3661923824551607
1805	4	-1	169	486	2.3661923824551607
1806	4	-1	487	24	1.4553539598626568
1807	4	-1	24	487	1.4553539598626568
1808	4	-1	487	162	2.1026302659681195
1809	4	-1	162	487	2.1026302659681195
1810	4	-1	487	522	3.289351483847414
1811	4	-1	522	487	3.289351483847414
1812	4	-1	487	13	2.779576588156482
1813	4	-1	13	487	2.779576588156482
1814	4	-1	487	150	2.9712841573431716
1815	4	-1	150	487	2.9712841573431716
1816	4	-1	488	142	1.3547980201966945
1817	4	-1	142	488	1.3547980201966945
1818	4	-1	488	6	1.8871403047383515
1819	4	-1	6	488	1.8871403047383515
1820	4	-1	488	111	1.9213874664995494
1821	4	-1	111	488	1.9213874664995494
1822	4	-1	488	105	2.4352588258832606
1823	4	-1	105	488	2.4352588258832606
1824	4	-1	488	5	3.0031496685483416
1825	4	-1	5	488	3.0031496685483416
1826	4	-1	489	190	1.2540844541152498
1827	4	-1	190	489	1.2540844541152498
1828	4	-1	489	130	1.2496682741904022
1829	4	-1	130	489	1.2496682741904022
1830	4	-1	489	191	2.062008573389196
1831	4	-1	191	489	2.062008573389196
1832	4	-1	489	131	2.3150732467086654
1833	4	-1	131	489	2.3150732467086654
1834	4	-1	489	63	2.35298555301635
1835	4	-1	63	489	2.35298555301635
1836	4	-1	490	73	0.36415681423028645
1837	4	-1	73	490	0.36415681423028645
1838	4	-1	490	201	0.7573916892032834
1839	4	-1	201	490	0.7573916892032834
1840	4	-1	490	125	1.35699166975753
1841	4	-1	125	490	1.35699166975753
1842	4	-1	490	202	1.4630579131313863
1843	4	-1	202	490	1.4630579131313863
1844	4	-1	490	200	1.856292788104381
1845	4	-1	200	490	1.856292788104381
1846	4	-1	491	101	0.8728374617591937
1847	4	-1	101	491	0.8728374617591937
1848	4	-1	491	100	1.8846667264601125
1849	4	-1	100	491	1.8846667264601125
1850	4	-1	491	26	1.8823148334703699
1851	4	-1	26	491	1.8823148334703699
1852	4	-1	491	164	2.0266261021262877
1853	4	-1	164	491	2.0266261021262877
1854	4	-1	491	152	2.496180223221363
1855	4	-1	152	491	2.496180223221363
1856	4	-1	492	71	0.8628069056915277
1857	4	-1	71	492	0.8628069056915277
1858	4	-1	492	110	1.510491637112584
1859	4	-1	110	492	1.510491637112584
1860	4	-1	492	198	1.8427719726914458
1861	4	-1	198	492	1.8427719726914458
1862	4	-1	492	199	2.511158554043175
1863	4	-1	199	492	2.511158554043175
1864	4	-1	492	60	3.181850455766367
1865	4	-1	60	492	3.181850455766367
1866	4	-1	493	87	1.28147184740721
1867	4	-1	87	493	1.28147184740721
1868	4	-1	493	2	1.3698504176014492
1869	4	-1	2	493	1.3698504176014492
1870	4	-1	493	88	2.3942745787238366
1871	4	-1	88	493	2.3942745787238366
1872	4	-1	493	140	2.447634414241503
1873	4	-1	140	493	2.447634414241503
1874	4	-1	493	526	3.542797822020151
1875	4	-1	526	493	3.542797822020151
1876	4	-1	494	44	0.666933892269836
1877	4	-1	44	494	0.666933892269836
1878	4	-1	494	175	1.3011666273338334
1879	4	-1	175	494	1.3011666273338334
1880	4	-1	494	516	2.1790862260065587
1881	4	-1	516	494	2.1790862260065587
1882	4	-1	494	176	2.400067726234932
1883	4	-1	176	494	2.400067726234932
1884	4	-1	494	77	2.339412839458577
1885	4	-1	77	494	2.339412839458577
1886	4	-1	495	12	0.6048907989092204
1887	4	-1	12	495	0.6048907989092204
1888	4	-1	495	517	0.7577806046424799
1889	4	-1	517	495	0.7577806046424799
1890	4	-1	495	80	0.7936851474078771
1891	4	-1	80	495	0.7936851474078771
1892	4	-1	495	148	1.703791897810319
1893	4	-1	148	495	1.703791897810319
1894	4	-1	495	147	1.8647475217276535
1895	4	-1	147	495	1.8647475217276535
1896	4	-1	496	188	0.8182995927473381
1897	4	-1	188	496	0.8182995927473381
1898	4	-1	496	62	0.8516478839806072
1899	4	-1	62	496	0.8516478839806072
1900	4	-1	496	123	1.8919666106403614
1901	4	-1	123	496	1.8919666106403614
1902	4	-1	496	124	1.9995969862716685
1903	4	-1	124	496	1.9995969862716685
1904	4	-1	496	187	1.9172006916484357
1905	4	-1	187	496	1.9172006916484357
1906	4	-1	497	43	2.2964122396296913
1907	4	-1	43	497	2.2964122396296913
1908	4	-1	497	42	2.3427843876528733
1909	4	-1	42	497	2.3427843876528733
1910	4	-1	497	183	3.138285139761899
1911	4	-1	183	497	3.138285139761899
1912	4	-1	497	182	3.1945975333678036
1913	4	-1	182	497	3.1945975333678036
1914	4	-1	497	54	4.223814588142971
1915	4	-1	54	497	4.223814588142971
1916	4	-1	498	17	0.998218239640418
1917	4	-1	17	498	0.998218239640418
1918	4	-1	498	112	1.1496888338113689
1919	4	-1	112	498	1.1496888338113689
1920	4	-1	498	155	2.097119338541518
1921	4	-1	155	498	2.097119338541518
1922	4	-1	498	154	2.240494441823006
1923	4	-1	154	498	2.240494441823006
1924	4	-1	498	111	2.651068982556247
1925	4	-1	111	498	2.651068982556247
1926	4	-1	499	128	1.593279905488656
1927	4	-1	128	499	1.593279905488656
1928	4	-1	499	127	2.1873329464352573
1929	4	-1	127	499	2.1873329464352573
1930	4	-1	499	41	2.6862760171603126
1931	4	-1	41	499	2.6862760171603126
1932	4	-1	499	30	3.2708710542739383
1933	4	-1	30	499	3.2708710542739383
1934	4	-1	499	42	3.351180300162478
1935	4	-1	42	499	3.351180300162478
1936	4	-1	500	89	1.6295149515739855
1937	4	-1	89	500	1.6295149515739855
1938	4	-1	500	57	2.2208186977347544
1939	4	-1	57	500	2.2208186977347544
1940	4	-1	500	96	2.122452473758084
1941	4	-1	96	500	2.122452473758084
1942	4	-1	500	196	2.255644918490329
1943	4	-1	196	500	2.255644918490329
1944	4	-1	500	97	3.1444756959006277
1945	4	-1	97	500	3.1444756959006277
1946	4	-1	501	48	0.5824820446826388
1947	4	-1	48	501	0.5824820446826388
1948	4	-1	501	518	1.0013073301136808
1949	4	-1	518	501	1.0013073301136808
1950	4	-1	501	103	1.8209282924649661
1951	4	-1	103	501	1.8209282924649661
1952	4	-1	501	102	2.87957544227384
1953	4	-1	102	501	2.87957544227384
1954	4	-1	501	47	2.9248735765183085
1955	4	-1	47	501	2.9248735765183085
1956	4	-1	502	126	1.0754804913153888
1957	4	-1	126	502	1.0754804913153888
1958	4	-1	502	19	2.300578686680389
1959	4	-1	19	502	2.300578686680389
1960	4	-1	502	30	2.686049048342876
1961	4	-1	30	502	2.686049048342876
1962	4	-1	502	166	2.7229112801236233
1963	4	-1	166	502	2.7229112801236233
1964	4	-1	502	120	2.623285744998987
1965	4	-1	120	502	2.623285744998987
1966	4	-1	503	172	0.36576491539393935
1967	4	-1	172	503	0.36576491539393935
1968	4	-1	503	39	1.6759669738359215
1969	4	-1	39	503	1.6759669738359215
1970	4	-1	503	38	2.0141165637455867
1971	4	-1	38	503	2.0141165637455867
1972	4	-1	503	114	2.9958857640576055
1973	4	-1	114	503	2.9958857640576055
1974	4	-1	503	109	3.221489989329741
1975	4	-1	109	503	3.221489989329741
1976	4	-1	504	117	0.2864697446723358
1977	4	-1	117	504	0.2864697446723358
1978	4	-1	504	61	1.608498160436521
1979	4	-1	61	504	1.608498160436521
1980	4	-1	504	72	1.911559974409873
1981	4	-1	72	504	1.911559974409873
1982	4	-1	504	187	2.707399259337621
1983	4	-1	187	504	2.707399259337621
1984	4	-1	504	200	3.010461073310973
1985	4	-1	200	504	3.010461073310973
1986	4	-1	505	83	1.6890319779484897
1987	4	-1	83	505	1.6890319779484897
1988	4	-1	505	84	2.027916999509232
1989	4	-1	84	505	2.027916999509232
1990	4	-1	505	184	2.1630016867866937
1991	4	-1	184	505	2.1630016867866937
1992	4	-1	505	45	2.7760325042745686
1993	4	-1	45	505	2.7760325042745686
1994	4	-1	505	56	3.020425290322082
1995	4	-1	56	505	3.020425290322082
1996	4	-1	506	185	0.2713524707277566
1997	4	-1	185	506	0.2713524707277566
1998	4	-1	506	186	0.8885309719262364
1999	4	-1	186	506	0.8885309719262364
2000	4	-1	506	58	1.3702535696288551
2001	4	-1	58	506	1.3702535696288551
2002	4	-1	506	96	2.4253605627244803
2003	4	-1	96	506	2.4253605627244803
2004	4	-1	506	59	2.0276056013615382
2005	4	-1	59	506	2.0276056013615382
2006	4	-1	507	37	0.5931961952216097
2007	4	-1	37	507	0.5931961952216097
2008	4	-1	507	170	1.7330484268479522
2009	4	-1	170	507	1.7330484268479522
2010	4	-1	507	102	1.639491563401518
2011	4	-1	102	507	1.639491563401518
2012	4	-1	507	171	1.7835353799530491
2013	4	-1	171	507	1.7835353799530491
2014	4	-1	507	169	2.831949525749052
2015	4	-1	169	507	2.831949525749052
2016	4	-1	508	14	0.5559012036630452
2017	4	-1	14	508	0.5559012036630452
2018	4	-1	508	90	1.6280715300909188
2019	4	-1	90	508	1.6280715300909188
2020	4	-1	508	526	2.0279433512410847
2021	4	-1	526	508	2.0279433512410847
2022	4	-1	508	151	1.6837277668269865
2023	4	-1	151	508	1.6837277668269865
2024	4	-1	508	522	2.4645615392238427
2025	4	-1	522	508	2.4645615392238427
2026	4	-1	509	50	0.6076430049623031
2027	4	-1	50	509	0.6076430049623031
2028	4	-1	509	114	1.6182111906610859
2029	4	-1	114	509	1.6182111906610859
2030	4	-1	509	115	1.7220047446631497
2031	4	-1	115	509	1.7220047446631497
2032	4	-1	509	179	1.7115779284387669
2033	4	-1	179	509	1.7115779284387669
2034	4	-1	509	116	2.8099726617010674
2035	4	-1	116	509	2.8099726617010674
2036	4	-1	510	157	0.9731709792464154
2037	4	-1	157	510	0.9731709792464154
2038	4	-1	510	20	1.1781528275519575
2039	4	-1	20	510	1.1781528275519575
2040	4	-1	510	133	1.6951296297815721
2041	4	-1	133	510	1.6951296297815721
2042	4	-1	510	515	2.6850142114562754
2043	4	-1	515	510	2.6850142114562754
2044	4	-1	510	158	2.2770539264530574
2045	4	-1	158	510	2.2770539264530574
2046	4	-1	511	160	1.334796952856235
2047	4	-1	160	511	1.334796952856235
2048	4	-1	511	22	2.046179926464354
2049	4	-1	22	511	2.046179926464354
2050	4	-1	511	161	2.4336980517573337
2051	4	-1	161	511	2.4336980517573337
2052	4	-1	511	33	3.0164697619731706
2053	4	-1	33	511	3.0164697619731706
2054	4	-1	511	81	2.444471586323694
2055	4	-1	81	511	2.444471586323694
2056	4	-1	512	165	0.9556480916832172
2057	4	-1	165	512	0.9556480916832172
2058	4	-1	512	29	1.0597892774085458
2059	4	-1	29	512	1.0597892774085458
2060	4	-1	512	120	2.347744678442462
2061	4	-1	120	512	2.347744678442462
2062	4	-1	512	121	2.630634861775761
2063	4	-1	121	512	2.630634861775761
2064	4	-1	512	28	2.6039997400348645
2065	4	-1	28	512	2.6039997400348645
2066	4	-1	513	67	0.6235139516028464
2067	4	-1	67	513	0.6235139516028464
2068	4	-1	513	86	0.602140367175799
2069	4	-1	86	513	0.602140367175799
2070	4	-1	513	194	1.758151444990895
2071	4	-1	194	513	1.758151444990895
2072	4	-1	513	195	2.059934188384387
2073	4	-1	195	513	2.059934188384387
2074	4	-1	513	85	1.6998199967247534
2075	4	-1	85	513	1.6998199967247534
2076	4	-1	514	8	0.6099620343102419
2077	4	-1	8	514	0.6099620343102419
2078	4	-1	514	144	2.2583136826618895
2079	4	-1	144	514	2.2583136826618895
2080	4	-1	514	523	2.182970487869763
2081	4	-1	523	514	2.182970487869763
2082	4	-1	514	19	3.338624805772456
2083	4	-1	19	514	3.338624805772456
2084	4	-1	514	7	3.3508932678770136
2085	4	-1	7	514	3.3508932678770136
2086	4	-1	515	133	0.9898845816747031
2087	4	-1	133	515	0.9898845816747031
2088	4	-1	515	132	1.0410265874077884
2089	4	-1	132	515	1.0410265874077884
2090	4	-1	515	20	2.028219949365486
2091	4	-1	20	515	2.028219949365486
2092	4	-1	515	158	2.2588076922068847
2093	4	-1	158	515	2.2588076922068847
2094	4	-1	515	9	2.147154098003928
2095	4	-1	9	515	2.147154098003928
2096	4	-1	516	176	0.7183735900998559
2097	4	-1	176	516	0.7183735900998559
2098	4	-1	516	175	1.747119019375296
2099	4	-1	175	516	1.747119019375296
2100	4	-1	516	45	1.8056594477089227
2101	4	-1	45	516	1.8056594477089227
2102	4	-1	516	83	2.8926599740350016
2103	4	-1	83	516	2.8926599740350016
2104	4	-1	516	44	2.8460201182763947
2105	4	-1	44	516	2.8460201182763947
2106	4	-1	517	80	0.5081500729592183
2107	4	-1	80	517	0.5081500729592183
2108	4	-1	517	12	0.9578604373757366
2109	4	-1	12	517	0.9578604373757366
2110	4	-1	517	148	1.579738516659856
2111	4	-1	148	517	1.579738516659856
2112	4	-1	517	79	1.6373136554925862
2113	4	-1	79	517	1.6373136554925862
2114	4	-1	517	147	2.6225281263701334
2115	4	-1	147	517	2.6225281263701334
2116	4	-1	518	48	1.5837893747963194
2117	4	-1	48	518	1.5837893747963194
2118	4	-1	518	103	2.822235622578647
2119	4	-1	103	518	2.822235622578647
2120	4	-1	518	47	2.5451912821081883
2121	4	-1	47	518	2.5451912821081883
2122	4	-1	518	95	3.4224627661877234
2123	4	-1	95	518	3.4224627661877234
2124	4	-1	518	186	2.8760583235200508
2125	4	-1	186	518	2.8760583235200508
2126	4	-1	519	122	0.9588279179671257
2127	4	-1	122	519	0.9588279179671257
2128	4	-1	519	51	1.8526709923686921
2129	4	-1	51	519	1.8526709923686921
2130	4	-1	519	180	2.9515720912697923
2131	4	-1	180	519	2.9515720912697923
2132	4	-1	519	40	2.5979879741928125
2133	4	-1	40	519	2.5979879741928125
2134	4	-1	519	173	3.105833731303772
2135	4	-1	173	519	3.105833731303772
2136	4	-1	520	64	1.145390234234763
2137	4	-1	64	520	1.145390234234763
2138	4	-1	520	191	2.327625394277029
2139	4	-1	191	520	2.327625394277029
2140	4	-1	520	192	2.607110524056053
2141	4	-1	192	520	2.607110524056053
2142	4	-1	520	53	2.31588639754535
2143	4	-1	53	520	2.31588639754535
2144	4	-1	520	182	3.1601569594318137
2145	4	-1	182	520	3.1601569594318137
2146	4	-1	521	98	1.5902503124518532
2147	4	-1	98	521	1.5902503124518532
2148	4	-1	521	99	2.5237367892383475
2149	4	-1	99	521	2.5237367892383475
2150	4	-1	521	4	2.673773852959239
2151	4	-1	4	521	2.673773852959239
2152	4	-1	521	3	2.8440129566366004
2153	4	-1	3	521	2.8440129566366004
2154	4	-1	521	526	2.9574906033687465
2155	4	-1	526	521	2.9574906033687465
2156	4	-1	522	90	1.0005758853216413
2157	4	-1	90	522	1.0005758853216413
2158	4	-1	522	151	1.1760964199642643
2159	4	-1	151	522	1.1760964199642643
2160	4	-1	522	14	1.9086603355607974
2161	4	-1	14	522	1.9086603355607974
2162	4	-1	522	91	2.0962823406892133
2163	4	-1	91	522	2.0962823406892133
2164	4	-1	522	150	2.274997518865363
2165	4	-1	150	522	2.274997518865363
2166	4	-1	523	7	1.3095376683336193
2167	4	-1	7	523	1.3095376683336193
2168	4	-1	523	118	1.5332874708960706
2169	4	-1	118	523	1.5332874708960706
2170	4	-1	523	119	2.6461471290071956
2171	4	-1	119	523	2.6461471290071956
2172	4	-1	523	8	2.792932522180005
2173	4	-1	8	523	2.792932522180005
2174	4	-1	523	143	2.864337411998097
2175	4	-1	143	523	2.864337411998097
2176	4	-1	524	60	1.3593526948159782
2177	4	-1	60	524	1.3593526948159782
2178	4	-1	524	110	2.987053017152275
2179	4	-1	110	524	2.987053017152275
2180	4	-1	524	49	3.17151894475348
2181	4	-1	49	524	3.17151894475348
2182	4	-1	524	59	3.365690562711267
2183	4	-1	59	524	3.365690562711267
2184	4	-1	524	178	4.27042004365458
2185	4	-1	178	524	4.27042004365458
2186	4	-1	525	32	0.4970854318748274
2187	4	-1	32	525	0.4970854318748274
2188	4	-1	525	136	1.4806217576027272
2189	4	-1	136	525	1.4806217576027272
2190	4	-1	525	21	3.1042252500754173
2191	4	-1	21	525	3.1042252500754173
2192	4	-1	525	159	3.8603070750604194
2193	4	-1	159	525	3.8603070750604194
2194	4	-1	525	31	3.6163640713804863
2195	4	-1	31	525	3.6163640713804863
2196	4	-1	526	14	1.6473661651545901
2197	4	-1	14	526	1.6473661651545901
2198	4	-1	526	151	2.0122083606589785
2199	4	-1	151	526	2.0122083606589785
2200	4	-1	526	3	2.413068401724619
2201	4	-1	3	526	2.413068401724619
2202	4	-1	526	150	3.111109459560077
2203	4	-1	150	526	3.111109459560077
2204	4	-1	526	521	2.9574906033687465
2205	4	-1	521	526	2.9574906033687465

==> anc/artificial_network_assignment_data.txt <==
Field	Value
FW_Error_Epsilon	1200.0
FW_Flow_Epsilon	2.0
FW_Waiting_Epsilon	5.0
FW_Cutoff	100
Parameters	2
alpha	4.0
beta	1.1666666666666667


==> anc/artificial_network_initial_flows.txt <==
ID	Flow
0	66.961832797600465
1	109.986047718390751
2	59.075164353380188
3	52.006114323726003
4	24.107980506048772
5	51.767225419636489
6	20.532176873863655
7	26.856798512211263
8	79.294365391739177
9	21.168819457057499
10	30.008999999999979
11	23.242135542527905
12	82.405412768548629
13	23.072718000484844
14	0.000000000000000
15	20.120441121973172
16	14.789213694835066
17	48.954846290008362
18	90.592640004704151
19	98.182414125220092
20	29.998000000000005
21	60.212047810729302
22	24.002000000000006
23	54.782015809784568
24	156.922916702185631
25	153.026041820767631
26	145.620751586198764
27	87.940716838612616
28	0.001000000000000
29	12.023416138591527
30	0.000000000000000
31	52.117855051749956
32	54.815038769729398
33	47.130895693115775
34	238.258554280251559
35	103.506355590385311
36	7.000000000000000
37	18.028433870639383
38	7.000000000000000
39	28.986754175567583
40	167.970669004101950
41	82.711112748765487
42	0.000000000000000
43	31.270882747076325
44	0.000000000000000
45	50.299293841870558
46	53.644736968335856
47	95.608071052631047
48	135.346859239981882
49	130.000721587407924
50	37.004000000000019
51	54.004958622317702
52	37.120999999999967
53	56.977413576696456
54	199.797659975731307
55	161.456491419839551
56	94.658920536496780
57	116.145419784052010
58	52.766174534230352
59	83.495044944216843
60	99.214159976279319
61	81.327510044899512
62	249.503183772862769
63	150.568306941892956
64	33.000999999999998
65	41.583808871150836
66	132.389826771007961
67	195.243109014117692
68	117.836410823003177
69	152.084383079778490
70	24.801614505340737
71	57.973354295373447
72	0.000000000000000
73	0.000000000000000
74	0.000000000000000
75	0.000000000000000
76	36.144240503920905
77	29.154362623000310
78	0.000000000000000
79	0.000000000000000
80	0.000000000000000
81	4.248404036861329
82	8.336257785790833
83	38.020304628939272
84	0.000000000000000
85	9.989207359268764
86	44.034048489960384
87	34.399954183343453
88	22.996999999999986
89	12.996002849911617
90	90.585608132380514
91	39.992048750203423
92	4.000000000000000
93	8.330321941309879
94	12.003000000000000
95	19.195156008019353
96	71.352595088034562
97	25.707275572421473
98	109.200544834211399
99	108.070702731752391
100	0.000000000000000
101	17.635480853814478
102	0.000000000000000
103	25.879966402330517
104	110.348583101777834
105	94.746201106375793
106	0.000000000000000
107	20.836800025598610
108	0.000000000000000
109	20.539835744591681
110	85.232119509806921
111	188.552632974459300
112	149.808895216510194
113	84.843049221721643
114	17.962218397192647
115	22.133081539735478
116	2.720999999999997
117	25.623508283106208
118	113.803459043934808
119	38.230378740548637
120	189.900981881953527
121	155.144507035773358
122	23.998000000000012
123	43.458249252814305
124	171.695044652216041
125	128.976452724980447
126	59.571171107443099
127	127.755379268612955
128	0.000000000000000
129	42.158024812900521
130	0.000000000000000
131	31.475096070056701
132	220.173949002728705
133	166.232368018919686
134	0.000000000000000
135	31.017478750420516
136	120.361518474331490
137	76.886059101765042
138	12.021000000000001
139	0.034655492791890
140	14.989999999999997
141	23.386402014432853
142	170.917488092238102
143	134.000009595998932
144	117.188565375089837
145	102.686080869714473
146	248.852635032896870
147	179.818492265255060
148	46.981000000000058
149	47.501219316442977
150	241.155619095917245
151	289.261680603334071
152	58.925631885558353
153	124.887497350167649
154	0.000000000000000
155	10.934426689455405
156	77.423523911412488
157	96.526063117711402
158	5.000000000000000
159	3.931980170237135
160	61.083606959595620
161	36.213888165765603
162	0.000000000000000
163	0.000000000000000
164	28.125211236219215
165	30.920885797805784
166	0.000000000000000
167	0.000000000000000
168	63.229500769404261
169	30.419939095482761
170	14.978999999999992
171	8.152961627611603
172	11.000000000000000
173	5.892557301861524
174	95.897336165453240
175	42.999381396080381
176	10.999000000000013
177	20.622897055071729
178	89.458388408493477
179	104.618721568885775
180	64.078836501946270
181	96.039925322954346
182	15.978999999999992
183	21.256488108123428
184	19.997000000000035
185	26.602980763803458
186	105.212994954481147
187	121.601506618158950
188	19.301000000000037
189	13.257992963591636
190	84.285770421831614
191	42.482170694629112
192	0.000000000000000
193	0.000000000000000
194	24.153210349475131
195	30.784400716963969
196	0.000000000000000
197	0.000000000000000
198	102.856065179846496
199	33.694314245972890
200	24.002000000000006
201	6.281542341339904
202	137.245570076261600
203	124.736960242153103
204	23.000999999999994
205	18.712227183956553
206	0.000000000000000
207	16.022259816352971
208	35.825867378045928
209	104.465545843888094
210	113.825462596401309
211	192.297629941516192
212	146.996610708792701
213	68.434446760555375
214	16.001000000000047
215	20.421861596065522
216	107.631534030149837
217	38.009547167282811
218	14.000000000000000
219	25.213413594188196
220	6.000000000000000
221	27.298118012482504
222	108.930353931600862
223	52.636561723094566
224	135.585056196916071
225	79.024412154586869
226	0.000000000000000
227	27.113914948353525
228	124.288447508997095
229	130.665403811896567
230	0.000000000000000
231	33.464352843815043
232	0.000000000000000
233	32.533450322994000
234	51.898498759612522
235	98.043850855639946
236	32.050511442094283
237	70.317437471462753
238	0.000000000000000
239	34.857293635727800
240	0.000000000000000
241	37.060670464099537
242	93.259455013731980
243	108.218129443845811
244	0.000000000000000
245	22.698261494530442
246	170.963213395391364
247	47.607025911815477
248	92.491340846034234
249	55.301288744790824
250	189.493234495164245
251	91.498550567954823
252	117.397574904605236
253	155.799768871599497
254	0.000000000000000
255	43.367542113911298
256	69.298158576935720
257	98.227519954219034
258	48.157446377816640
259	160.577060048775252
260	69.439914078059644
261	149.911663294983043
262	0.000000000000000
263	29.512567622990659
264	191.801534516050310
265	105.366860005428777
266	147.915456665624788
267	54.300617418196374
268	198.096833615044517
269	101.624110301144412
270	69.998000000000019
271	50.700206775084524
272	76.518691834056312
273	74.391462154723314
274	0.000000000000000
275	37.001789584572180
276	32.356168219276150
277	70.897708100028595
278	154.092147399693857
279	106.067932478903629
280	175.473317467570780
281	158.425976857324457
282	98.005999999999858
283	81.184645095359059
284	91.991000000000099
285	82.267631158710941
286	418.036019779242338
287	192.988248425201448
288	255.532402371900105
289	148.284430115124167
290	73.592523009208975
291	356.125626959357646
292	0.000000000000000
293	86.841987373812970
294	124.492530179094018
295	238.933764485105655
296	0.000000000000000
297	89.683089712772500
298	225.259746632620534
299	215.037376700509100
300	0.000000000000000
301	55.967328281150522
302	450.762931303364610
303	212.750060905490301
304	256.182443923164442
305	135.704968468260233
306	122.997000000000114
307	72.997490459090230
308	34.409254156303405
309	129.079125696294284
310	0.000000000000000
311	50.115089504020752
312	0.000000000000000
313	37.959469324311250
314	55.517947451160978
315	85.931021672524039
316	93.034767656630294
317	107.103817686284714
318	16.000000000000000
319	59.035254170618003
320	207.807870753523872
321	192.934754340428043
322	28.000000000000000
323	64.579651107252062
324	18.000000000000000
325	52.283090194412161
326	350.211486460496246
327	193.437699747778765
328	78.398999999999987
329	44.056656976194006
330	0.000000000000000
331	52.736180738783553
332	205.094156787266286
333	201.079015721113194
334	91.168121844528386
335	320.802043995832094
336	0.000000000000000
337	53.628627896398534
338	0.000000000000000
339	39.425210091519460
340	231.917347000556362
341	285.460981158229004
342	57.006000000000078
343	49.870618462528299
344	336.014448968883414
345	181.471455372966233
346	32.747000000000028
347	32.984577584216289
348	28.998000000000019
349	33.210232033863164
350	417.086539971296304
351	185.024671178920158
352	395.182272292617370
353	177.020864635068619
354	0.000000000000000
355	63.637391643443706
356	65.416007958962069
357	167.482191743175548
358	0.000000000000000
359	27.908008455206861
360	0.000000000000000
361	41.499995850242207
362	76.068122153665527
363	101.478151063950975
364	94.005936007201939
365	96.902672895387269
366	69.992999999999995
367	114.350610634771527
368	54.001000000000126
369	113.995263072148674
370	320.026261517108992
371	359.277931871984777
372	211.370327533311325
373	123.169860584092334
374	108.028000000000034
375	67.482036922664079
376	484.947428473861521
377	401.392179877500780
378	0.000000000000000
379	54.222234010352217
380	223.709826631079835
381	364.963713766414799
382	0.000000000000000
383	78.887794341332707
384	288.943868010483982
385	446.946183309130447
386	640.164058395713937
387	381.399680211678742
388	64.012000000000086
389	57.112603311901672
390	574.248722680306059
391	408.175214350865360
392	103.003999999999991
393	59.444728805386688
394	414.226971219918710
395	212.839357270001756
396	185.870772898647033
397	413.023452349667934
398	183.800780999531128
399	266.767436781881884
400	74.158224655595674
401	99.833603017248038
402	140.839752420639144
403	162.389129499046675
404	15.997000000000002
405	64.723521590572688
406	0.000000000000000
407	96.080275592444593
408	83.539655927881881
409	93.518992026759378
410	181.663241393117460
411	210.030326573376698
412	0.000000000000000
413	19.879356299944771
414	20.999000000000027
415	42.695249953086226
416	368.799244180194876
417	117.766026734074515
418	13.004000000000008
419	21.293701314169439
420	202.604632456034579
421	163.042281468990268
422	17.000000000000000
423	21.008912062642853
424	198.133105054319401
425	255.432150662219357
426	10.001000000000008
427	20.922348718745347
428	188.973808938739694
429	272.267100480987096
430	18.000000000000000
431	24.943098842380930
432	292.368033195304918
433	131.449732036466145
434	133.206183484925447
435	107.396235586168856
436	122.239903343651960
437	156.854742591079656
438	188.906581812132885
439	123.200054310716823
440	41.998999999999974
441	65.945948232222548
442	35.999000000000088
443	86.627898868817226
444	349.435841476985445
445	379.639916919044140
446	123.359609546842577
447	118.687903714966879
448	0.000000000000000
449	44.824260846628547
450	234.298330220812829
451	461.137226051503831
452	362.133633473942666
453	212.075725004795686
454	230.916727299749709
455	62.483945495738283
456	21.000000000000000
457	52.682285996728439
458	16.003999999999980
459	57.855419327535905
460	303.002430615151013
461	349.303501426801006
462	456.885396235033170
463	290.697715001488689
464	17.003000000000053
465	37.465067915493485
466	28.000000000000000
467	33.281064370349114
468	155.275762440083241
469	155.318724200952687
470	233.323573657405746
471	133.442587319217978
472	26.000000000000000
473	60.327279931538186
474	36.000000000000000
475	72.809594442876630
476	82.836870507468177
477	144.573637908190534
478	242.122611871992348
479	329.663635379570735
480	299.715683484147462
481	436.198208803898012
482	76.006999999999877
483	76.641986388190077
484	381.506673393430447
485	349.328593088104469
486	488.724663033272464
487	497.122772885547590
488	77.008000000000038
489	83.802624773809754
490	41.000000000000000
491	87.219108793788337
492	474.847541575783850
493	254.488311055743168
494	372.073387849251390
495	296.502875724564433
496	692.893204357583045
497	358.503618614270863
498	50.000000000000000
499	51.224160847186113
500	66.011000000000024
501	54.035073645292826
502	536.856065676489266
503	314.620546367779980
504	101.989000000000203
505	51.954482500051874
506	162.438377032059321
507	340.980950102428892
508	0.000000000000000
509	57.843553310571565
510	0.000000000000000
511	68.302524382648642
512	38.871528133769957
513	217.524896912700598
514	0.000000000000000
515	71.016643236062748
516	80.485377168570821
517	185.575546764138522
518	9.986761952649914
519	47.616707099299269
520	0.000000000000000
521	61.323729238015638
522	0.000000000000000
523	47.738148113526009
524	73.155939147622504
525	129.365600822641056
526	0.000000000000000
527	56.802068307264491
528	190.699381903236656
529	94.793105029915964
530	80.002000000000152
531	86.342556976112832
532	39.999000000000088
533	75.147751637917480
534	324.016694803278767
535	251.100842479189737
536	235.684833386263250
537	148.490738702299751
538	67.993000000000350
539	41.635373857044101
540	404.023573882550636
541	126.595690534954343
542	81.014999999999930
543	36.541518012658763
544	251.896278582190746
545	111.539517288722834
546	0.000000000000000
547	37.187487252489454
548	0.000000000000000
549	48.458439241990845
550	143.519063383155128
551	150.301277432865476
552	0.000000000000000
553	35.662238863262843
554	0.000000000000000
555	50.982543981025742
556	37.282799592119986
557	112.474696353507582
558	58.320722694464379
559	171.157799060165132
560	65.051998375951356
561	141.389217418613612
562	66.961832797600465
563	109.986047718390751
564	123.306079901099650
565	159.261244792235260
566	132.971872564849917
567	196.586282369573695
568	126.309717999043428
569	196.248749442114530
570	108.666505423776201
571	120.479990932165649
572	85.424369881248140
573	90.470990932165620
574	69.075287411981577
575	14.789213694835066
576	48.954846290008362
577	14.789213694835066
578	0.000000000000000
579	0.000000000000000
580	90.592640004704151
581	98.182414125220092
582	120.590640004703957
583	158.394461935949494
584	144.592640004703895
585	213.176477745734019
586	301.515556706889811
587	366.202519566501621
588	361.690710554629561
589	368.697638666655791
590	360.025084800283537
591	379.054429050901661
592	354.724040235541281
593	425.871239537908650
594	389.908304291294371
595	453.371360517048515
596	296.864606828363947
597	225.575464364251502
598	278.836172957724500
599	218.575464364251872
600	249.849418782157585
601	211.575464364251758
602	177.178247641577542
603	53.644736968335856
604	145.907364894501228
605	53.644736968335856
606	95.608071052631047
607	53.644736968335856
608	0.000000000000000
609	0.000000000000000
610	135.346859239981882
611	130.000721587407924
612	172.350859239981901
613	184.005680209725654
614	209.471859239982365
615	240.983093786422245
616	408.825899501273398
617	401.995965491821607
618	458.008214360187878
619	472.664779598292228
620	438.833134188280212
621	484.218569836370250
622	381.293908886576332
623	408.792694603287032
624	236.826917885267960
625	165.390826771008250
626	195.243109014117692
627	132.389826771007961
628	0.000000000000000
629	0.000000000000000
630	117.836410823003177
631	152.084383079778490
632	131.830378224519052
633	199.250090271327167
634	131.830378224519052
635	199.250090271327167
636	131.830378224519052
637	199.250090271327167
638	142.906166833696972
639	203.336000999584684
640	142.906166833696972
641	203.336000999584684
642	138.657762796835527
643	203.336000999584684
644	124.781316660450599
645	219.143601706348562
646	114.792109301181739
647	219.143601706348562
648	99.938976842686799
649	194.656374941236578
650	86.942973992775094
651	171.659374941235995
652	53.232753521750723
653	87.355595088034633
654	44.902431580440812
655	83.355595088034889
656	25.707275572421473
657	71.352595088034562
658	0.000000000000000
659	0.000000000000000
660	109.200544834211399
661	108.070702731752391
662	109.200544834211399
663	125.706183585566791
664	109.200544834211399
665	151.586149987897699
666	219.549127935988906
667	246.332351094273037
668	219.549127935988906
669	267.169151119872140
670	219.549127935988906
671	287.708986864463498
672	301.164311111814698
673	472.644683504940360
674	295.734917970973868
675	402.249444369312016
676	277.472846074474262
677	388.158235615354613
678	258.053719167730208
679	391.641616991716887
680	322.742358419285267
681	380.757175939886110
682	172.434701977795385
683	195.693044652216400
684	128.976452724980447
685	171.695044652216041
686	0.000000000000000
687	0.000000000000000
688	59.571171107443099
689	127.755379268612955
690	59.571171107443099
691	169.913404081513335
692	59.571171107443099
693	201.388500151570128
694	277.132667651575389
695	365.008415711893406
696	277.132667651575389
697	396.025894462314511
698	362.472383647853974
699	437.890151086025639
700	374.493383647852795
701	437.924806578816856
702	389.483383647853145
703	461.311208593249830
704	555.997776192848733
705	590.908122642005083
706	508.263563269491613
707	528.671425213273665
708	336.762899919777340
709	288.136619095917297
710	289.261680603334071
711	241.155619095917245
712	0.000000000000000
713	0.000000000000000
714	58.925631885558353
715	124.887497350167649
716	58.925631885558353
717	135.821924039622814
718	132.941411983527900
719	228.940243343891723
720	137.941411983527900
721	232.872223514128649
722	169.221971330975833
723	239.283064067746523
724	169.221971330975833
725	239.283064067746523
726	180.027866793381747
727	252.884634091738235
728	180.027866793381747
729	252.884634091738235
730	161.850651092903661
731	201.897856717338840
732	153.697689465291631
733	186.918856717339054
734	147.805132163430272
735	175.918856717338940
736	125.241618623957606
737	100.457388408493472
738	104.618721568885775
739	89.458388408493477
740	0.000000000000000
741	0.000000000000000
742	64.078836501946270
743	96.039925322954346
744	80.057836501946255
745	117.296413431077298
746	100.054836501946127
747	143.899394194880955
748	203.875149193234790
749	264.108218549848004
750	223.176149193235517
751	277.366211513439112
752	268.689973459046769
753	281.076436052048109
754	268.689973459046769
755	281.076436052048109
756	267.864776179459511
757	286.882429139949920
758	267.864776179459511
759	286.882429139949920
760	265.948617773791852
761	215.804519800408940
762	259.667075432452293
763	191.802519800408618
764	139.200032844198120
765	58.826867378045932
766	120.487805660241065
767	35.825867378045928
768	104.465545843888094
769	35.825867378045928
770	0.000000000000000
771	0.000000000000000
772	113.825462596401309
773	192.297629941516192
774	222.177529055687273
775	222.087532452564659
776	238.178529055687534
777	242.509394048629986
778	310.001142417752590
779	244.710020547827412
780	318.886287199240485
781	264.808578923502864
782	314.386348567721768
783	281.606758304467689
784	397.733152304998555
785	308.659769833237135
786	319.627449555686383
787	173.993423041597055
788	292.513534607333213
789	173.993423041597055
790	164.041654022449165
791	51.898498759612522
792	130.577301178633888
793	51.898498759612522
794	98.043850855639946
795	51.898498759612522
796	0.000000000000000
797	0.000000000000000
798	32.050511442094283
799	70.317437471462753
800	32.050511442094283
801	105.174731107190581
802	32.050511442094283
803	142.235401571290282
804	125.309966455826242
805	250.453531015135951
806	125.309966455826242
807	273.151792509666222
808	291.091602123761675
809	315.577240694026614
810	335.967715069277745
811	323.263301538299174
812	297.394830939729729
813	186.695733481540998
814	141.595062068130630
815	69.298158576935720
816	98.227519954219034
817	69.298158576935720
818	0.000000000000000
819	0.000000000000000
820	48.157446377816640
821	160.577060048775252
822	117.597360455876085
823	310.488723343758352
824	114.097421824358108
825	336.501352335230820
826	263.778630642899373
827	399.747886643151503
828	328.210950763112521
829	370.565367515935748
830	229.780528457541322
831	175.662221896465383
832	179.080321682456969
833	105.664221896465222
834	107.899497684600533
835	32.356168219276150
836	70.897708100028595
837	32.356168219276150
838	0.000000000000000
839	0.000000000000000
840	154.092147399693857
841	106.067932478903629
842	298.513521004298696
843	233.441965473261575
844	389.519521004298667
845	307.626610568621629
846	467.522521004298653
847	375.906241727332485
848	838.827657995138111
849	522.163607364131394
850	972.522326291583454
851	548.610303403799776
852	850.717517456637211
853	709.338598519002062
854	826.377633352734847
855	771.840701788912156
856	726.635733050207591
857	786.540035792397020
858	677.448629481217495
859	827.036021936177576
860	609.651312036515378
861	749.016334559365418
862	566.386204731058342
863	761.718555535059409
864	469.817263957354783
865	427.136744363482421
866	363.082196656240569
867	199.924201607464767
868	303.084706197150012
869	89.927201607464383
870	174.005580500856240
871	55.517947451160978
872	123.890490996835254
873	55.517947451160978
874	85.931021672524039
875	55.517947451160978
876	0.000000000000000
877	0.000000000000000
878	93.034767656630294
879	107.103817686284714
880	109.034767656630336
881	166.139071856901950
882	278.475820345349348
883	320.707008132526937
884	305.827921399043703
885	384.638760293473126
886	319.887960893892227
887	432.981889982733264
888	584.412158164664447
889	540.732300540787151
890	662.306315293491139
891	584.284114645807449
892	658.956936795444562
893	633.670916886543750
894	787.742856612927312
895	758.441695637875569
896	540.122541060971798
897	740.455302237221758
898	514.752418057149839
899	768.713807129796692
900	489.585224679315786
901	782.971823843485026
902	477.751183932631477
903	824.681417254473331
904	497.964197970340081
905	837.759049754712578
906	465.603037192959448
907	650.854895381414394
908	462.865511105007442
909	648.354946877678344
910	450.975928494115692
911	640.677596300648020
912	551.011780668105189
913	508.651579682262025
914	401.005738756019809
915	140.484130112627440
916	338.368347112576316
917	141.484130112627696
918	170.886155369399830
919	76.068122153665527
920	142.978146914193331
921	76.068122153665527
922	101.478151063950975
923	76.068122153665527
924	0.000000000000000
925	0.000000000000000
926	94.005936007201939
927	96.902672895387269
928	163.998936007202076
929	211.253283530158910
930	217.999936007202052
931	325.248546602308238
932	536.472521782813601
933	682.972802732793639
934	682.500747980314486
935	740.800561981077294
936	785.293217195018883
937	803.047068118448124
938	1067.820573090536527
939	1002.019175417607130
940	1063.136661574814980
941	1051.557497912230701
942	1133.414491021978165
943	1263.089214494732460
944	1103.469647239311371
945	1312.032165053397875
946	1150.939818592478787
947	1517.504651705213519
948	1073.556037311748469
949	1181.356492240445050
950	1047.481162509207479
951	1148.382220749805811
952	806.467290998734711
953	741.294840909892855
954	778.022562193346403
955	669.290840909894200
956	659.606825849759161
957	349.487490616385514
958	266.767436781881884
959	183.800780999531128
960	0.000000000000000
961	0.000000000000000
962	74.158224655595674
963	99.833603017248038
964	193.366613226491694
965	240.591368666551745
966	209.220557151359543
967	305.171834181992210
968	208.564364988634367
969	400.595917611712480
970	286.594631156824903
971	488.605519878780456
972	243.146891379401296
973	473.524865281616258
974	239.560999219259287
975	489.818329421418071
976	256.626144293738491
977	528.579724448983598
978	543.848939422497551
979	564.769302131622908
980	541.458898568814334
981	570.668962592109551
982	556.764875223710192
983	546.412588259963741
984	555.164866626917615
985	548.821491725811484
986	530.110936070320008
987	581.066606777114771
988	513.211457213467270
989	575.088476639005876
990	359.773832021470355
991	504.944142989255909
992	338.830733179088497
993	490.944142989256022
994	261.596844734987712
995	252.791953386315896
996	156.854742591079656
997	122.239903343651960
998	0.000000000000000
999	0.000000000000000
1000	188.906581812132885
1001	123.200054310716823
1002	230.905581812132738
1003	189.146002542939357
1004	266.904581812132847
1005	275.773901411756299
1006	603.065876968069347
1007	642.139272009751039
1008	673.385718645054340
1009	707.787407854860703
1010	666.385718645053771
1011	745.611668701488384
1012	695.466599522413162
1013	1001.531445409540197
1014	773.682794638696578
1015	929.689732056672938
1016	793.892998521719846
1017	781.467154135688816
1018	760.694139530305051
1019	779.950581141002203
1020	711.603521193480674
1021	772.711382131713208
1022	755.189639906272077
1023	862.598571656153240
1024	517.021711578819463
1025	458.242962095156940
1026	480.306720907720035
1027	441.990039339551060
1028	447.025656537371219
1029	413.990039339551970
1030	410.454424149455406
1031	377.461768712504806
1032	277.710512282605123
1033	144.836870507467978
1034	217.383232351067505
1035	118.836870507468106
1036	144.573637908190534
1037	82.836870507468177
1038	0.000000000000000
1039	0.000000000000000
1040	242.122611871992348
1041	329.663635379570735
1042	508.209456658717443
1043	732.233005486045158
1044	580.901813839741976
1045	805.560349055261099
1046	891.991253434971554
1047	1084.471708345161233
1048	892.117761681534489
1049	1092.996326444002534
1050	930.283158161163669
1051	1137.956347697437650
1052	934.992767585989327
1053	1188.885065916053918
1054	1297.763801644989599
1055	1331.296869455014757
1056	1351.304062657310169
1057	1309.266618342649735
1058	1158.275797713717566
1059	781.848767655748475
1060	1127.118740158740820
1061	751.915870947954431
1062	1084.669710577394426
1063	697.490915011900370
1064	962.006718317659647
1065	352.592403443456703
1066	923.055235817606558
1067	263.606403443456998
1068	598.891397504810584
1069	117.985138201028974
1070	541.047844194239701
1071	117.985138201028974
1072	473.495397055984256
1073	118.735215445423208
1074	256.592190000201242
1075	80.485377168570821
1076	185.575546764138522
1077	80.485377168570821
1078	0.000000000000000
1079	0.000000000000000
1080	9.986761952649914
1081	47.616707099299269
1082	9.986761952649914
1083	108.940436337314793
1084	9.986761952649914
1085	156.678584450840759
1086	83.142701100272504
1087	286.044185273482583
1088	82.829745325521515
1089	342.533297805995346
1090	208.782228051524328
1091	372.579503658677254
1092	281.135422989555877
1093	451.273255572822904
1094	312.654091447333769
1095	517.940675668517656
1096	620.932155685455882
1097	753.302887582551989
1098	631.914670889327226
1099	677.091308102457901
1100	639.667430597503312
1101	658.486441667677695
1102	658.404142719362198
1103	399.795270441940829
1104	681.256170887672056
1105	378.173816622911090
1106	659.471236155553242
1107	216.032120597323853
1108	634.562132414189250
1109	228.310504108448356
1110	591.674290536379544
1111	233.881101472629894
1112	476.378383709011644
1113	125.367408694972497
1114	452.921443036276912
1115	137.572706885500793
1116	405.938899055251170
1117	141.572706885500281
1118	309.622152867421505
1119	120.447857459059065
1120	141.389217418613612
1121	65.051998375951356
1122	0.000000000000000
1123	0.000000000000000
1124	123.203159776079019
1125	104.786665848735282
1126	107.000000000000000
1127	59.183358384815975
1128	0.000000000000000
1129	138.024970354697928
1130	35.175741496363202
1131	7.000000000000000
1132	50.956903273900096
1133	20.369969758731763
1134	0.000000000000000
1135	17.671044626235481
1136	13.480317852345882
1137	23.499431312151778
1138	129.220967989761817
1139	64.356039967782522
1140	28.701841078203444
1141	49.000000000000000
1142	155.692485444043939
1143	105.374890065779638
1144	95.931917751515059
1145	99.810921097644624
1146	1.185000000000000
1147	37.699711271834808
1148	50.000000000000000
1149	34.756039237381785
1150	59.133800671130459
1151	0.000000000000000
1152	116.265016648448835
1153	182.638840442348766
1154	256.923106939155218
1155	111.122840330623433
1156	37.437000000000062
1157	49.840311606586077
1158	34.000000000000000
1159	42.172934217846361
1160	25.562999999999999
1161	0.000000000000000
1162	0.000000000000000
1163	57.729117252923672
1164	0.000000000000000
1165	9.000000000000000
1166	0.000000000000000
1167	0.000000000000000
1168	22.956759644110253
1169	180.392586665262371
1170	77.677819690301419
1171	28.204731810023159
1172	0.000000000000000
1173	0.000000000000000
1174	125.353999999999999
1175	54.938739778523008
1176	81.624349723165807
1177	58.350701277125623
1178	14.022000000000022
1179	17.208270697819970
1180	119.499000000000109
1181	49.958723784764452
1182	34.287339708455555
1183	6.000000000000000
1184	130.234087174394887
1185	113.441473607312361
1186	73.025282478463239
1187	30.235087174394835
1188	219.184063574220517
1189	138.360235758817993
1190	145.974235758818054
1191	394.955513833548423
1192	0.000000000000000
1193	10.000000000000000
1194	0.000000000000000
1195	38.793601319312792
1196	0.000000000000000
1197	0.000000000000000
1198	678.098251443163008
1199	314.917011010054580
1200	276.719734286169739
1201	762.884766160471486
1202	41.206398680687208
1203	0.000000000000000
1204	62.000000000000000
1205	81.442519020451343
1206	0.000000000000000
1207	54.019004558280074
1208	3.222607239491461
1209	0.000000000000000
1210	981.116427546745626
1211	411.145631759404182
1212	366.124193492020993
1213	1019.105781920094046
1214	756.476298375637612
1215	417.965416555014542
1216	386.902005768109518
1217	649.413884738822048
1218	426.793133401899468
1219	208.737902592964303
1220	121.068224534274393
1221	170.127133401898845
1222	33.607000000000063
1223	107.761363911784017
1224	46.717000000000034
1225	16.433146512355759
1226	111.665999999999798
1227	0.000000000000000
1228	0.000000000000000
1229	42.228114752878042
1230	0.000000000000000
1231	0.000000000000000
1232	34.974469806731406
1233	116.488501005445258
1234	37.968997611664790
1235	83.373751040354364
1236	57.136404393307465
1237	0.000000000000000
1238	55.891504023182080
1239	86.843963654921055
1240	122.932113913798872
1241	196.346235744243614
1242	74.531923970638715
1243	62.060587125973804
1244	0.000000000000000
1245	3.714130392847260
1246	0.000000000000000
1247	40.513201381351209
1248	16.130672448349891
1249	14.972436867096214
1250	359.193978534138182
1251	126.616692664818004
1252	189.692009983283043
1253	228.414714704529075
1254	5.418999999999995
1255	41.346772128638378
1256	114.998999999999910
1257	23.645306506220521
1258	136.271777064266331
1259	3.795190146301560
1260	175.015113140771973
1261	113.106679738685287
1262	55.564928991499507
1263	53.013113140771800
1264	0.000000000000000
1265	26.875468317984321
1266	0.000000000000000
1267	0.000000000000000
1268	105.877943777811623
1269	91.318124765910909
1270	67.506491494571918
1271	208.269587231057812
1272	49.966506869115115
1273	0.000000000000000
1274	320.972629519724137
1275	206.392307508142096
1276	193.348270760466221
1277	367.911114021629089
1278	387.457521588276791
1279	198.628403064946809
1280	206.994012747336285
1281	336.820277121338961
1282	6.986999999999997
1283	37.000000000000000
1284	64.010000000000048
1285	28.284843014109896
1286	55.684245028542847
1287	0.000000000000000
1288	148.019000000000375
1289	92.414345107672062
1290	57.915564424114983
1291	14.000000000000000
1292	240.928628440173327
1293	91.429217421907595
1294	78.396948710772108
1295	320.961933039582163
1296	516.347446590668710
1297	252.869584973163029
1298	343.303529851649159
1299	553.849411298918994
1300	774.347614652432640
1301	394.120075003671445
1302	433.755323770057601
1303	758.982863418820784
1304	714.451094942763575
1305	616.771478889326431
1306	615.997207780674785
1307	653.676823834111815
1308	81.020999999999987
1309	60.847038372388397
1310	4.846999999999994
1311	0.000000000000000
1312	440.424280095549307
1313	522.364467332108688
1314	532.863551809869932
1315	364.982942003788708
1316	29.365893509781102
1317	61.163000000000046
1318	259.400790818092958
1319	212.381810706271239
1320	157.004707761342644
1321	96.399790818093393
1322	291.910314628116737
1323	122.560754026945375
1324	186.736104303274630
1325	297.808176796322186
1326	0.000000000000000
1327	16.000000000000000
1328	123.003000000000000
1329	67.456005601332464
1330	5.000000000000000
1331	0.000000000000000
1332	327.592436892244280
1333	166.584281865245231
1334	257.678750565701534
1335	369.905211709874209
1336	542.607183467901109
1337	385.092507608001426
1338	456.517318869899952
1339	524.031994729798953
1340	485.517469042056234
1341	627.635985755191086
1342	647.926277311728086
1343	448.807760598594825
1344	367.477715320272694
1345	519.345354071650263
1346	520.366108078348020
1347	283.218926985629366
1348	199.313629514921331
1349	249.542006129092499
1350	205.602813560965075
1351	73.315629514921241
1352	5.000000000000000
1353	80.775959541211165
1354	0.000000000000000
1355	13.484886577695722
1356	0.000000000000000
1357	0.573562364738999
1358	278.787653381096561
1359	68.312607161576878
1360	170.550597974658302
1361	279.604782598112251
1362	268.018644938255989
1363	89.454798133535775
1364	163.202658676220551
1365	144.553091886753464
1366	116.000000000000000
1367	31.500061368481795
1368	137.000000000000000
1369	46.201820619035715
1370	0.000000000000000
1371	0.000000000000000
1372	34.446519896809079
1373	146.573415695532020
1374	121.050294252629271
1375	73.809483505552976
1376	0.000000000000000
1377	45.565069803699586
1378	0.000000000000000
1379	0.000000000000000
1380	3.000000000000000
1381	86.503598141454773
1382	32.998183232619368
1383	27.311954025515924
1384	10.556117447873529
1385	0.000000000000000
1386	63.091511248836952
1387	49.422796219273621
1388	30.449116907382958
1389	103.752596632341721
1390	0.000000000000000
1391	11.000000000000000
1392	0.000000000000000
1393	55.939329535900370
1394	0.000000000000000
1395	0.000000000000000
1396	235.966072848642000
1397	23.471319386666238
1398	6.949301012828338
1399	285.745792980273620
1400	25.766437742984092
1401	50.632457886088716
1402	0.000000000000000
1403	33.766437742984053
1404	19.760404001866220
1405	14.715855107146224
1406	0.000000000000000
1407	75.531981271729535
1408	61.475411763798490
1409	107.000659959638639
1410	127.154640845973148
1411	56.927185875048444
1412	34.489813502240992
1413	85.609264994254247
1414	41.000000000000000
1415	53.878758923414559
1416	41.001945248195149
1417	14.504415723447730
1418	0.000000000000000
1419	0.000000000000000
1420	0.000000000000000
1421	0.000000000000000
1422	0.000000000000000
1423	6.607783090379609
1424	130.598783090379527
1425	39.433863607421550
1426	11.000000000000000
1427	1.599389663255909
1428	38.312884429388241
1429	50.994000000000014
1430	0.000000000000000
1431	20.661115896097911
1432	0.000000000000000
1433	19.496896730089087
1434	0.000000000000000
1435	26.812896431008511
1436	0.000000000000000
1437	22.504013856218926
1438	0.000000000000000
1439	41.734892694544598
1440	0.000000000000000
1441	16.297779024305022
1442	36.003000000000043
1443	24.997691890210135
1444	7.000000000000000
1445	0.004817650699762
1446	3.000000000000000
1447	45.884910495979369
1448	0.000000000000000
1449	0.000000000000000
1450	0.000000000000000
1451	7.492058331123239
1452	0.000000000000000
1453	0.715784452243758
1454	1.961875265573310
1455	52.794563157895070
1456	9.000000000000000
1457	7.492058331123239
1458	5.000000000000000
1459	5.000000000000000
1460	46.000000000000000
1461	38.964745829382011
1462	13.913308564883302
1463	14.299281910811363
1464	1.461999999999997
1465	26.071108716680563
1466	2.767639830591931
1467	0.000000000000000
1468	0.000000000000000
1469	11.073172925920327
1470	109.972680486465023
1471	33.311116679926570
1472	26.215566180759218
1473	16.000000000000000
1474	14.654246369186737
1475	57.461339708455533
1476	40.894536317991829
1477	32.306981530213086
1478	0.490000000000000
1479	2.052884770381974
1480	1.569365468415361
1481	0.000000000000000
1482	4.000000000000000
1483	1.286226472303688
1484	0.000000000000000
1485	5.338979270302604
1486	24.496000000000034
1487	1.913541768900279
1488	16.613999999999979
1489	79.771450259327892
1490	25.760152037314338
1491	40.110000000000049
1492	2.526860817159850
1493	16.047036551921170
1494	0.000000000000000
1495	3.846298345159756
1496	4.482567579658554
1497	13.616251060749885
1498	0.000000000000000
1499	9.890280224371200
1500	0.000000000000000
1501	11.440020967863854
1502	1.296941647003799
1503	89.160382998976729
1504	3.184262677887264
1505	4.436524584748733
1506	41.904625159083110
1507	12.923690840865316
1508	88.670161408708907
1509	25.379701160536474
1510	33.000000000000000
1511	34.966237766978836
1512	7.373708858507420
1513	7.833312877172736
1514	186.884972287561936
1515	75.515473912046545
1516	5.600000000000002
1517	0.000000000000000
1518	15.703394457512408
1519	50.579077965126928
1520	46.180646941153420
1521	13.590366745074583
1522	1.941013634864070
1523	0.000000000000000
1524	5.000000000000000
1525	11.175299080764615
1526	84.384920791299407
1527	18.653000000000066
1528	0.000000000000000
1529	13.751474613733963
1530	0.000000000000000
1531	4.611133742822414
1532	7.000000000000000
1533	58.091991544793146
1534	0.000000000000000
1535	0.000000000000000
1536	2.000000000000000
1537	0.000000000000000
1538	0.000000000000000
1539	37.573677127828489
1540	5.499938631518207
1541	48.426265653447523
1542	9.000000000000000
1543	0.000000000000000
1544	0.596760015704821
1545	1.000000000000000
1546	0.000000000000000
1547	0.000000000000000
1548	0.000000000000000
1549	1.152741817477929
1550	42.871629667213362
1551	2.246149380933280
1552	0.287112150264598
1553	2.004736927851317
1554	2.246149380933280
1555	9.007000000000010
1556	32.420999999999957
1557	6.707032298336464
1558	45.551000000000059
1559	46.810930778999271
1560	0.000000000000000
1561	44.158784762331187
1562	0.000000000000000
1563	15.010049289780076
1564	31.739155206393924
1565	7.348087143930392
1566	9.424128118923818
1567	20.061156217335139
1568	0.000000000000000
1569	4.780131188248559
1570	0.000000000000000
1571	19.695046372007528
1572	84.877563973831030
1573	29.925125197458055
1574	22.000000000000000
1575	14.851835464471023
1576	87.996000000000038
1577	17.555271194613297
1578	8.000000000000000
1579	0.000000000000000
1580	16.765745105253909
1581	23.652128686261491
1582	0.000000000000000
1583	1.022295190200059
1584	1.745195110164009
1585	0.000000000000000
1586	0.000000000000000
1587	2.343807837275347
1588	54.003000000000036
1589	22.688911318663759
1590	14.112994748383665
1591	54.003000000000036
1592	35.842455342209981
1593	25.530952074630079
1594	0.000000000000000
1595	0.000000000000000
1596	66.203602681211237
1597	54.690923057312695
1598	10.320999999999982
1599	15.470394645746156
1600	114.053817594108637
1601	50.360130674375611
1602	22.624380480153061
1603	62.417249392587564
1604	117.968465635595862
1605	33.023639044062087
1606	127.811699844650491
1607	115.155837064157112
1608	170.539877917840840
1609	109.906039384165027
1610	112.568348854405428
1611	56.621250516684867
1612	64.221259113479633
1613	43.159445388557202
1614	131.973944692355985
1615	49.582554991441057
1616	44.482033848295174
1617	12.952074830464728
1618	108.545579055532244
1619	80.366827410064374
1620	46.309926252445365
1621	2.545579055532248
1622	23.465954202349369
1623	1.794542067428844
1624	0.000000000000000
1625	4.953301742166473
1626	0.000000000000000
1627	1.255832626166745
1628	204.129916313083328
1629	19.851355922622982
1630	103.255832626166750
1631	55.420823682174600
1632	47.900078473614954
1633	138.128916313083380
1634	19.771059780056429
1635	5.212704016800576
1636	2.212704016800587
1637	67.946798933427814
1638	139.946262458250203
1639	18.293141008585550
1640	20.456999999999990
1641	22.515572994685975
1642	16.803000000000072
1643	10.520855140278211
1644	71.796304275201749
1645	34.783398755856695
1646	33.010000000000026
1647	7.365893509781104
1648	74.946262458250203
1649	32.034000000000020
1650	227.568591202601681
1651	66.963069847455259
1652	27.819351980851799
1653	0.000000000000000
1654	15.923999999999991
1655	57.430967149485944
1656	68.784344397007956
1657	12.959118297677295
1658	102.204805420504556
1659	13.241999999999992
1660	169.140999999999877
1661	30.672720068461821
1662	0.000000000000000
1663	0.000000000000000
1664	8.858000000000022
1665	1.450609666140938
1666	63.829919809223441
1667	45.568715700205708
1668	35.141000000000147
1669	0.000000000000000
1670	11.000000000000000
1671	7.685357181023936
1672	64.993000000000052
1673	13.672656430785898
1674	87.994999999999990
1675	19.097004959617255
1676	0.251000000000000
1677	0.000000000000000
1678	0.000000000000000
1679	0.000000000000000
1680	0.000000000000000
1681	15.091533436918146
1682	143.585340600866175
1683	20.629068636732779
1684	48.030349794174136
1685	75.675979527601200
1686	109.924345096463867
1687	29.462251889026270
1688	8.866000000000005
1689	0.000000000000000
1690	20.529999999999959
1691	19.279241222561744
1692	0.000000000000000
1693	7.921142612654810
1694	71.481580247915929
1695	47.812197740312556
1696	7.921142612654811
1697	0.000000000000000
1698	78.387241804256860
1699	52.032550666567296
1700	44.014000000000046
1701	24.948098302119860
1702	22.996999999999986
1703	5.097419197828271
1704	0.000000000000000
1705	29.019736071438604
1706	0.000000000000000
1707	0.000000000000000
1708	0.414459904611697
1709	0.000000000000000
1710	0.000000000000000
1711	13.971516905923831
1712	4.725763466121824
1713	35.002892700150944
1714	4.551170522601547
1715	0.000000000000000
1716	0.000000000000000
1717	43.912413368791221
1718	0.000000000000000
1719	4.070943395146105
1720	2.249585531203747
1721	14.064426882014230
1722	0.000000000000000
1723	0.000000000000000
1724	0.000000000000000
1725	18.969669980307899
1726	0.000000000000000
1727	2.156477887375410
1728	0.156477887375410
1729	28.891578334596272
1730	0.000000000000000
1731	42.262032982743825
1732	22.891759430866113
1733	0.000000000000000
1734	0.000000000000000
1735	4.910983192371199
1736	0.000000000000000
1737	48.286948500364318
1738	72.178204642915716
1739	45.306351759794410
1740	0.000000000000000
1741	1.175204642915705
1742	0.000000000000000
1743	27.322105056613680
1744	122.511431862597249
1745	0.000000000000000
1746	26.993000000000020
1747	21.389666432159174
1748	47.861523126690194
1749	61.505431862597469
1750	48.033000000000101
1751	23.672129239528601
1752	79.910786174234616
1753	34.629283077662045
1754	77.989999999999895
1755	17.865245680509190
1756	44.995000000000090
1757	33.593236306831940
1758	1.580690071042128
1759	64.451753827157916
1760	0.000000000000000
1761	0.000000000000000
1762	0.000000000000000
1763	14.939188747226085
1764	2.731013269100723
1765	20.188979739918302
1766	5.000000000000000
1767	17.856668299998748
1768	9.053607113586001
1769	22.112158122191136
1770	2.904189222323632
1771	42.676119937251997
1772	0.000000000000000
1773	0.000000000000000
1774	0.000000000000000
1775	0.000000000000000
1776	3.437361709487086
1777	7.208175478125360
1778	0.000000000000000
1779	44.994292798154433
1780	2.733817172302027
1781	28.757295236820582
1782	0.000000000000000
1783	2.794701809471754
1784	17.133157910560538
1785	7.338141257389900


==> anc/artificial_network_initial_solution_log.txt <==
Solution	Feasible	UC_Riding	UC_Walking	UC_Waiting	Con_Time	Objective	Obj_Time	
8_12_12_11_12_14_11_12_12_10_13_13_12_11_6_7_12_12	1	156561.360215675318614	84179.549088914689492	61152.877457717622747	194.807999999999993	-7485205788145.674804687500000	0.049000000000000	


==> anc/artificial_network_node_data.txt <==
ID	Name	Type	Line	Value
0	Stop0	0	-1	-1
1	Stop1	0	-1	-1
2	Stop2	0	-1	-1
3	Stop3	0	-1	-1
4	Stop4	0	-1	-1
5	Stop5	0	-1	-1
6	Stop6	0	-1	-1
7	Stop7	0	-1	-1
8	Stop8	0	-1	-1
9	Stop9	0	-1	-1
10	Stop10	0	-1	-1
11	Stop11	0	-1	-1
12	Stop12	0	-1	-1
13	Stop13	0	-1	-1
14	Stop14	0	-1	-1
15	Stop15	0	-1	-1
16	Stop16	0	-1	-1
17	Stop17	0	-1	-1
18	Stop18	0	-1	-1
19	Stop19	0	-1	-1
20	Stop20	0	-1	-1
21	Stop21	0	-1	-1
22	Stop22	0	-1	-1
23	Stop23	0	-1	-1
24	Stop24	0	-1	-1
25	Stop25	0	-1	-1
26	Stop26	0	-1	-1
27	Stop27	0	-1	-1
28	Stop28	0	-1	-1
29	Stop29	0	-1	-1
30	Stop30	0	-1	-1
31	Stop31	0	-1	-1
32	Stop32	0	-1	-1
33	Stop33	0	-1	-1
34	Stop34	0	-1	-1
35	Stop35	0	-1	-1
36	Stop36	0	-1	-1
37	Stop37	0	-1	-1
38	Stop38	0	-1	-1
39	Stop39	0	-1	-1
40	Stop40	0	-1	-1
41	Stop41	0	-1	-1
42	Stop42	0	-1	-1
43	Stop43	0	-1	-1
44	Stop44	0	-1	-1
45	Stop45	0	-1	-1
46	Stop46	0	-1	-1
47	Stop47	0	-1	-1
48	Stop48	0	-1	-1
49	Stop49	0	-1	-1
50	Stop50	0	-1	-1
51	Stop51	0	-1	-1
52	Stop52	0	-1	-1
53	Stop53	0	-1	-1
54	Stop54	0	-1	-1
55	Stop55	0	-1	-1
56	Stop56	0	-1	-1
57	Stop57	0	-1	-1
58	Stop58	0	-1	-1
59	Stop59	0	-1	-1
60	Stop60	0	-1	-1
61	Stop61	0	-1	-1
62	Stop62	0	-1	-1
63	Stop63	0	-1	-1
64	Stop64	0	-1	-1
65	Stop65	0	-1	-1
66	Stop66	0	-1	-1
67	Stop67	0	-1	-1
68	Stop68	0	-1	-1
69	Stop69	0	-1	-1
70	Stop70	0	-1	-1
71	Stop71	0	-1	-1
72	Stop72	0	-1	-1
73	Stop73	0	-1	-1
74	Stop74	0	-1	-1
75	Stop75	0	-1	-1
76	Stop76	0	-1	-1
77	Stop77	0	-1	-1
78	Stop78	0	-1	-1
79	Stop79	0	-1	-1
80	Stop80	0	-1	-1
81	Stop81	0	-1	-1
82	Stop82	0	-1	-1
83	Stop83	0	-1	-1
84	Stop84	0	-1	-1
85	Stop85	0	-1	-1
86	Stop86	0	-1	-1
87	Stop87	0	-1	-1
88	Stop88	0	-1	-1
89	Stop89	0	-1	-1
90	Stop90	0	-1	-1
91	Stop91	0	-1	-1
92	Stop92	0	-1	-1
93	Stop93	0	-1	-1
94	Stop94	0	-1	-1
95	Stop95	0	-1	-1
96	Stop96	0	-1	-1
97	Stop97	0	-1	-1
98	Stop98	0	-1	-1
99	Stop99	0	-1	-1
100	Stop100	0	-1	-1
101	Stop101	0	-1	-1
102	Stop102	0	-1	-1
103	Stop103	0	-1	-1
104	Stop104	0	-1	-1
105	Stop105	0	-1	-1
106	Stop106	0	-1	-1
107	Stop107	0	-1	-1
108	Stop108	0	-1	-1
109	Stop109	0	-1	-1
110	Stop110	0	-1	-1
111	Stop111	0	-1	-1
112	Stop112	0	-1	-1
113	Stop113	0	-1	-1
114	Stop114	0	-1	-1
115	Stop115	0	-1	-1
116	Stop116	0	-1	-1
117	Stop117	0	-1	-1
118	Stop118	0	-1	-1
119	Stop119	0	-1	-1
120	Stop120	0	-1	-1
121	Stop121	0	-1	-1
122	Stop122	0	-1	-1
123	Stop123	0	-1	-1
124	Stop124	0	-1	-1
125	Stop125	0	-1	-1
126	Stop126	0	-1	-1
127	Stop127	0	-1	-1
128	Stop128	0	-1	-1
129	Stop129	0	-1	-1
130	Stop130	0	-1	-1
131	Stop131	0	-1	-1
132	Stop132	0	-1	-1
133	Stop133	0	-1	-1
134	Stop134	0	-1	-1
135	Stop135	0	-1	-1
136	Stop136	0	-1	-1
137	Stop137	0	-1	-1
138	Stop138	0	-1	-1
139	Stop139	0	-1	-1
140	Stop140	0	-1	-1
141	Stop141	0	-1	-1
142	Stop142	0	-1	-1
143	Stop143	0	-1	-1
144	Stop144	0	-1	-1
145	Stop145	0	-1	-1
146	Stop146	0	-1	-1
147	Stop147	0	-1	-1
148	Stop148	0	-1	-1
149	Stop149	0	-1	-1
150	Stop150	0	-1	-1
151	Stop151	0	-1	-1
152	Stop152	0	-1	-1
153	Stop153	0	-1	-1
154	Stop154	0	-1	-1
155	Stop155	0	-1	-1
156	Stop156	0	-1	-1
157	Stop157	0	-1	-1
158	Stop158	0	-1	-1
159	Stop159	0	-1	-1
160	Stop160	0	-1	-1
161	Stop161	0	-1	-1
162	Stop162	0	-1	-1
163	Stop163	0	-1	-1
164	Stop164	0	-1	-1
165	Stop165	0	-1	-1
166	Stop166	0	-1	-1
167	Stop167	0	-1	-1
168	Stop168	0	-1	-1
169	Stop169	0	-1	-1
170	Stop170	0	-1	-1
171	Stop171	0	-1	-1
172	Stop172	0	-1	-1
173	Stop173	0	-1	-1
174	Stop174	0	-1	-1
175	Stop175	0	-1	-1
176	Stop176	0	-1	-1
177	Stop177	0	-1	-1
178	Stop178	0	-1	-1
179	Stop179	0	-1	-1
180	Stop180	0	-1	-1
181	Stop181	0	-1	-1
182	Stop182	0	-1	-1
183	Stop183	0	-1	-1
184	Stop184	0	-1	-1
185	Stop185	0	-1	-1
186	Stop186	0	-1	-1
187	Stop187	0	-1	-1
188	Stop188	0	-1	-1
189	Stop189	0	-1	-1
190	Stop190	0	-1	-1
191	Stop191	0	-1	-1
192	Stop192	0	-1	-1
193	Stop193	0	-1	-1
194	Stop194	0	-1	-1
195	Stop195	0	-1	-1
196	Stop196	0	-1	-1
197	Stop197	0	-1	-1
198	Stop198	0	-1	-1
199	Stop199	0	-1	-1
200	Stop200	0	-1	-1
201	Stop201	0	-1	-1
202	Stop202	0	-1	-1
203	Stop203	0	-1	-1
204	Stop0_Route0	1	0	-1
205	Stop11_Route0	1	0	-1
206	Stop22_Route0	1	0	-1
207	Stop33_Route0	1	0	-1
208	Stop44_Route0	1	0	-1
209	Stop77_Route0	1	0	-1
210	Stop55_Route0	1	0	-1
211	Stop78_Route0	1	0	-1
212	Stop66_Route0	1	0	-1
213	Stop1_Route1	1	1	-1
214	Stop79_Route1	1	1	-1
215	Stop80_Route1	1	1	-1
216	Stop12_Route1	1	1	-1
217	Stop23_Route1	1	1	-1
218	Stop81_Route1	1	1	-1
219	Stop82_Route1	1	1	-1
220	Stop34_Route1	1	1	-1
221	Stop45_Route1	1	1	-1
222	Stop83_Route1	1	1	-1
223	Stop84_Route1	1	1	-1
224	Stop56_Route1	1	1	-1
225	Stop85_Route1	1	1	-1
226	Stop86_Route1	1	1	-1
227	Stop67_Route1	1	1	-1
228	Stop2_Route2	1	2	-1
229	Stop87_Route2	1	2	-1
230	Stop88_Route2	1	2	-1
231	Stop13_Route2	1	2	-1
232	Stop24_Route2	1	2	-1
233	Stop35_Route2	1	2	-1
234	Stop46_Route2	1	2	-1
235	Stop57_Route2	1	2	-1
236	Stop89_Route2	1	2	-1
237	Stop68_Route2	1	2	-1
238	Stop3_Route3	1	3	-1
239	Stop14_Route3	1	3	-1
240	Stop90_Route3	1	3	-1
241	Stop91_Route3	1	3	-1
242	Stop25_Route3	1	3	-1
243	Stop92_Route3	1	3	-1
244	Stop93_Route3	1	3	-1
245	Stop36_Route3	1	3	-1
246	Stop94_Route3	1	3	-1
247	Stop47_Route3	1	3	-1
248	Stop95_Route3	1	3	-1
249	Stop58_Route3	1	3	-1
250	Stop96_Route3	1	3	-1
251	Stop97_Route3	1	3	-1
252	Stop69_Route3	1	3	-1
253	Stop4_Route4	1	4	-1
254	Stop98_Route4	1	4	-1
255	Stop99_Route4	1	4	-1
256	Stop15_Route4	1	4	-1
257	Stop100_Route4	1	4	-1
258	Stop101_Route4	1	4	-1
259	Stop26_Route4	1	4	-1
260	Stop37_Route4	1	4	-1
261	Stop102_Route4	1	4	-1
262	Stop103_Route4	1	4	-1
263	Stop48_Route4	1	4	-1
264	Stop59_Route4	1	4	-1
265	Stop104_Route4	1	4	-1
266	Stop70_Route4	1	4	-1
267	Stop5_Route5	1	5	-1
268	Stop105_Route5	1	5	-1
269	Stop106_Route5	1	5	-1
270	Stop16_Route5	1	5	-1
271	Stop107_Route5	1	5	-1
272	Stop27_Route5	1	5	-1
273	Stop108_Route5	1	5	-1
274	Stop109_Route5	1	5	-1
275	Stop38_Route5	1	5	-1
276	Stop49_Route5	1	5	-1
277	Stop60_Route5	1	5	-1
278	Stop110_Route5	1	5	-1
279	Stop71_Route5	1	5	-1
280	Stop6_Route6	1	6	-1
281	Stop111_Route6	1	6	-1
282	Stop17_Route6	1	6	-1
283	Stop112_Route6	1	6	-1
284	Stop28_Route6	1	6	-1
285	Stop113_Route6	1	6	-1
286	Stop39_Route6	1	6	-1
287	Stop114_Route6	1	6	-1
288	Stop50_Route6	1	6	-1
289	Stop115_Route6	1	6	-1
290	Stop116_Route6	1	6	-1
291	Stop61_Route6	1	6	-1
292	Stop117_Route6	1	6	-1
293	Stop72_Route6	1	6	-1
294	Stop7_Route7	1	7	-1
295	Stop118_Route7	1	7	-1
296	Stop119_Route7	1	7	-1
297	Stop18_Route7	1	7	-1
298	Stop120_Route7	1	7	-1
299	Stop29_Route7	1	7	-1
300	Stop121_Route7	1	7	-1
301	Stop40_Route7	1	7	-1
302	Stop122_Route7	1	7	-1
303	Stop51_Route7	1	7	-1
304	Stop123_Route7	1	7	-1
305	Stop62_Route7	1	7	-1
306	Stop124_Route7	1	7	-1
307	Stop125_Route7	1	7	-1
308	Stop73_Route7	1	7	-1
309	Stop8_Route8	1	8	-1
310	Stop19_Route8	1	8	-1
311	Stop126_Route8	1	8	-1
312	Stop30_Route8	1	8	-1
313	Stop127_Route8	1	8	-1
314	Stop128_Route8	1	8	-1
315	Stop41_Route8	1	8	-1
316	Stop52_Route8	1	8	-1
317	Stop129_Route8	1	8	-1
318	Stop63_Route8	1	8	-1
319	Stop130_Route8	1	8	-1
320	Stop131_Route8	1	8	-1
321	Stop74_Route8	1	8	-1
322	Stop9_Route9	1	9	-1
323	Stop132_Route9	1	9	-1
324	Stop133_Route9	1	9	-1
325	Stop20_Route9	1	9	-1
326	Stop134_Route9	1	9	-1
327	Stop31_Route9	1	9	-1
328	Stop42_Route9	1	9	-1
329	Stop53_Route9	1	9	-1
330	Stop64_Route9	1	9	-1
331	Stop135_Route9	1	9	-1
332	Stop75_Route9	1	9	-1
333	Stop10_Route10	1	10	-1
334	Stop21_Route10	1	10	-1
335	Stop136_Route10	1	10	-1
336	Stop32_Route10	1	10	-1
337	Stop43_Route10	1	10	-1
338	Stop54_Route10	1	10	-1
339	Stop137_Route10	1	10	-1
340	Stop65_Route10	1	10	-1
341	Stop138_Route10	1	10	-1
342	Stop76_Route10	1	10	-1
343	Stop0_Route0	1	11	-1
344	Stop1_Route0	1	11	-1
345	Stop139_Route0	1	11	-1
346	Stop140_Route0	1	11	-1
347	Stop2_Route0	1	11	-1
348	Stop3_Route0	1	11	-1
349	Stop4_Route0	1	11	-1
350	Stop141_Route0	1	11	-1
351	Stop5_Route0	1	11	-1
352	Stop142_Route0	1	11	-1
353	Stop6_Route0	1	11	-1
354	Stop143_Route0	1	11	-1
355	Stop7_Route0	1	11	-1
356	Stop8_Route0	1	11	-1
357	Stop144_Route0	1	11	-1
358	Stop9_Route0	1	11	-1
359	Stop145_Route0	1	11	-1
360	Stop146_Route0	1	11	-1
361	Stop10_Route0	1	11	-1
362	Stop11_Route1	1	12	-1
363	Stop147_Route1	1	12	-1
364	Stop12_Route1	1	12	-1
365	Stop148_Route1	1	12	-1
366	Stop149_Route1	1	12	-1
367	Stop13_Route1	1	12	-1
368	Stop150_Route1	1	12	-1
369	Stop151_Route1	1	12	-1
370	Stop14_Route1	1	12	-1
371	Stop15_Route1	1	12	-1
372	Stop152_Route1	1	12	-1
373	Stop153_Route1	1	12	-1
374	Stop16_Route1	1	12	-1
375	Stop154_Route1	1	12	-1
376	Stop17_Route1	1	12	-1
377	Stop155_Route1	1	12	-1
378	Stop156_Route1	1	12	-1
379	Stop18_Route1	1	12	-1
380	Stop19_Route1	1	12	-1
381	Stop157_Route1	1	12	-1
382	Stop20_Route1	1	12	-1
383	Stop158_Route1	1	12	-1
384	Stop159_Route1	1	12	-1
385	Stop21_Route1	1	12	-1
386	Stop22_Route2	1	13	-1
387	Stop160_Route2	1	13	-1
388	Stop161_Route2	1	13	-1
389	Stop23_Route2	1	13	-1
390	Stop24_Route2	1	13	-1
391	Stop162_Route2	1	13	-1
392	Stop25_Route2	1	13	-1
393	Stop163_Route2	1	13	-1
394	Stop26_Route2	1	13	-1
395	Stop164_Route2	1	13	-1
396	Stop27_Route2	1	13	-1
397	Stop28_Route2	1	13	-1
398	Stop165_Route2	1	13	-1
399	Stop29_Route2	1	13	-1
400	Stop166_Route2	1	13	-1
401	Stop30_Route2	1	13	-1
402	Stop31_Route2	1	13	-1
403	Stop32_Route2	1	13	-1
404	Stop33_Route3	1	14	-1
405	Stop34_Route3	1	14	-1
406	Stop167_Route3	1	14	-1
407	Stop168_Route3	1	14	-1
408	Stop35_Route3	1	14	-1
409	Stop36_Route3	1	14	-1
410	Stop169_Route3	1	14	-1
411	Stop170_Route3	1	14	-1
412	Stop37_Route3	1	14	-1
413	Stop171_Route3	1	14	-1
414	Stop38_Route3	1	14	-1
415	Stop172_Route3	1	14	-1
416	Stop39_Route3	1	14	-1
417	Stop173_Route3	1	14	-1
418	Stop40_Route3	1	14	-1
419	Stop174_Route3	1	14	-1
420	Stop41_Route3	1	14	-1
421	Stop42_Route3	1	14	-1
422	Stop43_Route3	1	14	-1
423	Stop44_Route4	1	15	-1
424	Stop175_Route4	1	15	-1
425	Stop176_Route4	1	15	-1
426	Stop45_Route4	1	15	-1
427	Stop46_Route4	1	15	-1
428	Stop177_Route4	1	15	-1
429	Stop47_Route4	1	15	-1
430	Stop48_Route4	1	15	-1
431	Stop49_Route4	1	15	-1
432	Stop178_Route4	1	15	-1
433	Stop179_Route4	1	15	-1
434	Stop50_Route4	1	15	-1
435	Stop51_Route4	1	15	-1
436	Stop180_Route4	1	15	-1
437	Stop181_Route4	1	15	-1
438	Stop52_Route4	1	15	-1
439	Stop53_Route4	1	15	-1
440	Stop182_Route4	1	15	-1
441	Stop183_Route4	1	15	-1
442	Stop54_Route4	1	15	-1
443	Stop55_Route5	1	16	-1
444	Stop56_Route5	1	16	-1
445	Stop184_Route5	1	16	-1
446	Stop57_Route5	1	16	-1
447	Stop58_Route5	1	16	-1
448	Stop185_Route5	1	16	-1
449	Stop186_Route5	1	16	-1
450	Stop59_Route5	1	16	-1
451	Stop60_Route5	1	16	-1
452	Stop61_Route5	1	16	-1
453	Stop187_Route5	1	16	-1
454	Stop188_Route5	1	16	-1
455	Stop62_Route5	1	16	-1
456	Stop189_Route5	1	16	-1
457	Stop63_Route5	1	16	-1
458	Stop190_Route5	1	16	-1
459	Stop191_Route5	1	16	-1
460	Stop64_Route5	1	16	-1
461	Stop192_Route5	1	16	-1
462	Stop65_Route5	1	16	-1
463	Stop66_Route6	1	17	-1
464	Stop193_Route6	1	17	-1
465	Stop194_Route6	1	17	-1
466	Stop67_Route6	1	17	-1
467	Stop195_Route6	1	17	-1
468	Stop68_Route6	1	17	-1
469	Stop196_Route6	1	17	-1
470	Stop197_Route6	1	17	-1
471	Stop69_Route6	1	17	-1
472	Stop70_Route6	1	17	-1
473	Stop198_Route6	1	17	-1
474	Stop71_Route6	1	17	-1
475	Stop199_Route6	1	17	-1
476	Stop72_Route6	1	17	-1
477	Stop200_Route6	1	17	-1
478	Stop201_Route6	1	17	-1
479	Stop73_Route6	1	17	-1
480	Stop202_Route6	1	17	-1
481	Stop203_Route6	1	17	-1
482	Stop74_Route6	1	17	-1
483	Stop75_Route6	1	17	-1
484	Stop76_Route6	1	17	-1
485	Pop0	2	-1	2741
486	Pop1	2	-1	1349
487	Pop2	2	-1	2012
488	Pop3	2	-1	1506
489	Pop4	2	-1	2700
490	Pop5	2	-1	1259
491	Pop6	2	-1	2203
492	Pop7	2	-1	2924
493	Pop8	2	-1	2702
494	Pop9	2	-1	2880
495	Pop10	2	-1	2456
496	Pop11	2	-1	2964
497	Pop12	2	-1	2902
498	Pop13	2	-1	2694
499	Pop14	2	-1	2575
500	Pop15	2	-1	2540
501	Pop16	2	-1	2267
502	Pop17	2	-1	2629
503	Pop18	2	-1	2314
504	Pop19	2	-1	2024
505	Pop20	2	-1	1755
506	Pop21	2	-1	2918
507	Pop22	2	-1	1796
508	Pop23	2	-1	1175
509	Pop24	2	-1	2002
510	Pop25	2	-1	2778
511	Pop26	2	-1	2330
512	Pop27	2	-1	2560
513	Pop28	2	-1	1113
514	Pop29	2	-1	1913
515	Fac0	3	-1	1
516	Fac1	3	-1	1
517	Fac2	3	-1	1
518	Fac3	3	-1	1
519	Fac4	3	-1	1
520	Fac5	3	-1	1
521	Fac6	3	-1	1
522	Fac7	3	-1	1
523	Fac8	3	-1	1
524	Fac9	3	-1	1
525	Fac10	3	-1	1
526	Fac11	3	-1	1

==> anc/artificial_network_objective_data.txt <==
Field	Value
Elements	3
Lowest	6
Gravity_Falloff	1.0
Multiplier	10000000000000000


==> anc/artificial_network_od_data.txt <==
ID	Origin	Destination	Volume
0	0	5	3
1	0	7	2
2	0	8	1
3	0	18	3
4	0	26	3
5	0	27	3
6	0	28	3
7	0	35	2
8	0	36	2
9	0	37	1
10	0	45	1
11	0	46	3
12	0	47	3
13	0	48	1
14	0	55	1
15	0	56	1
16	0	66	3
17	0	83	2
18	0	84	3
19	0	85	2
20	0	89	2
21	0	92	2
22	0	93	3
23	0	94	2
24	0	95	1
25	0	97	1
26	0	100	3
27	0	102	1
28	0	105	2
29	0	107	2
30	0	108	1
31	0	113	1
32	0	118	3
33	0	119	2
34	0	120	2
35	0	143	1
36	0	152	3
37	0	155	2
38	0	169	3
39	0	171	2
40	0	172	2
41	0	184	3
42	0	186	1
43	0	193	3
44	0	196	2
45	0	197	1
46	1	6	1
47	1	8	3
48	1	9	2
49	1	16	3
50	1	17	3
51	1	19	2
52	1	26	3
53	1	27	2
54	1	36	1
55	1	37	3
56	1	38	2
57	1	39	2
58	1	46	3
59	1	58	2
60	1	59	3
61	1	66	1
62	1	67	3
63	1	69	2
64	1	77	2
65	1	85	1
66	1	86	3
67	1	89	2
68	1	94	1
69	1	95	2
70	1	96	1
71	1	97	1
72	1	102	3
73	1	103	1
74	1	104	2
75	1	111	3
76	1	113	1
77	1	119	2
78	1	154	3
79	1	155	1
80	1	156	2
81	1	157	2
82	1	170	1
83	1	171	3
84	1	173	3
85	1	177	2
86	1	178	2
87	1	179	1
88	1	186	1
89	1	193	2
90	1	196	1
91	1	197	3
92	2	6	3
93	2	7	1
94	2	8	2
95	2	9	1
96	2	10	3
97	2	17	3
98	2	18	3
99	2	20	2
100	2	21	1
101	2	22	3
102	2	26	3
103	2	27	1
104	2	29	2
105	2	31	2
106	2	32	1
107	2	33	2
108	2	34	2
109	2	40	1
110	2	41	2
111	2	42	1
112	2	43	3
113	2	44	1
114	2	47	1
115	2	48	2
116	2	49	2
117	2	51	3
118	2	52	2
119	2	53	3
120	2	55	2
121	2	56	3
122	2	57	1
123	2	58	2
124	2	59	3
125	2	60	1
126	2	61	3
127	2	67	1
128	2	68	2
129	2	69	2
130	2	73	1
131	2	77	1
132	2	85	1
133	2	86	3
134	2	89	2
135	2	93	2
136	2	101	2
137	2	102	3
138	2	103	2
139	2	106	3
140	2	109	2
141	2	110	3
142	2	111	3
143	2	112	3
144	2	115	3
145	2	116	3
146	2	117	2
147	2	118	2
148	2	120	3
149	2	121	1
150	2	124	3
151	2	125	2
152	2	126	3
153	2	127	3
154	2	134	3
155	2	143	2
156	2	145	2
157	2	153	1
158	2	154	2
159	2	156	1
160	2	160	1
161	2	163	2
162	2	164	3
163	2	166	3
164	2	167	3
165	2	169	3
166	2	170	3
167	2	172	1
168	2	174	1
169	2	176	2
170	2	178	1
171	2	186	2
172	2	193	2
173	2	195	3
174	2	196	3
175	2	200	2
176	3	7	1
177	3	9	3
178	3	10	2
179	3	19	2
180	3	20	3
181	3	21	3
182	3	22	1
183	3	23	1
184	3	27	3
185	3	28	3
186	3	29	2
187	3	31	3
188	3	33	2
189	3	35	1
190	3	38	3
191	3	39	1
192	3	40	2
193	3	41	3
194	3	42	1
195	3	44	1
196	3	47	1
197	3	48	2
198	3	49	2
199	3	50	2
200	3	51	3
201	3	53	3
202	3	54	2
203	3	57	2
204	3	59	2
205	3	60	3
206	3	61	2
207	3	63	1
208	3	64	3
209	3	67	1
210	3	70	3
211	3	71	2
212	3	72	1
213	3	73	1
214	3	81	2
215	3	82	2
216	3	85	2
217	3	86	3
218	3	89	1
219	3	94	1
220	3	95	2
221	3	96	1
222	3	97	3
223	3	104	2
224	3	107	1
225	3	109	1
226	3	110	2
227	3	112	1
228	3	113	1
229	3	117	3
230	3	118	2
231	3	121	3
232	3	123	1
233	3	127	2
234	3	128	3
235	3	130	1
236	3	133	2
237	3	134	3
238	3	136	3
239	3	143	2
240	3	145	3
241	3	146	1
242	3	147	2
243	3	154	1
244	3	155	1
245	3	160	1
246	3	164	3
247	3	165	3
248	3	166	1
249	3	168	3
250	3	171	2
251	3	172	1
252	3	175	2
253	3	176	1
254	3	177	2
255	3	178	1
256	3	180	3
257	3	181	1
258	3	182	2
259	3	184	2
260	3	185	2
261	3	186	2
262	3	187	2
263	3	188	2
264	3	189	1
265	3	190	3
266	3	191	3
267	3	193	2
268	3	194	2
269	3	198	1
270	3	199	1
271	3	200	3
272	3	201	1
273	3	202	1
274	7	1	3
275	7	2	3
276	7	11	2
277	7	12	3
278	7	13	2
279	7	14	2
280	7	15	1
281	7	21	2
282	7	22	2
283	7	25	3
284	7	26	3
285	7	27	1
286	7	31	1
287	7	33	3
288	7	34	2
289	7	36	1
290	7	37	2
291	7	38	2
292	7	41	3
293	7	42	1
294	7	43	1
295	7	45	3
296	7	46	2
297	7	47	1
298	7	50	1
299	7	51	3
300	7	52	1
301	7	54	1
302	7	58	2
303	7	59	1
304	7	60	3
305	7	61	3
306	7	63	1
307	7	64	1
308	7	65	1
309	7	69	1
310	7	71	2
311	7	72	2
312	7	76	1
313	7	80	3
314	7	82	2
315	7	88	1
316	7	90	2
317	7	96	2
318	7	97	1
319	7	103	3
320	7	104	2
321	7	108	1
322	7	109	3
323	7	117	1
324	7	124	2
325	7	125	3
326	7	129	3
327	7	130	1
328	7	137	3
329	7	138	3
330	7	139	3
331	7	140	1
332	7	148	1
333	7	149	1
334	7	160	1
335	7	161	3
336	7	163	3
337	7	168	3
338	7	170	3
339	7	171	3
340	7	172	3
341	7	176	2
342	7	177	2
343	7	179	3
344	7	182	1
345	7	183	3
346	7	185	1
347	7	186	3
348	7	189	2
349	7	190	3
350	7	192	2
351	7	198	3
352	7	199	2
353	7	201	3
354	7	202	3
355	7	203	1
356	8	0	1
357	8	1	2
358	8	2	2
359	8	4	1
360	8	12	3
361	8	13	3
362	8	14	3
363	8	15	2
364	8	16	3
365	8	24	2
366	8	25	2
367	8	26	1
368	8	32	2
369	8	35	2
370	8	36	3
371	8	37	2
372	8	38	1
373	8	39	1
374	8	46	3
375	8	47	1
376	8	48	1
377	8	49	2
378	8	51	1
379	8	52	2
380	8	54	2
381	8	59	1
382	8	62	2
383	8	65	1
384	8	71	2
385	8	72	1
386	8	75	1
387	8	80	2
388	8	81	2
389	8	87	1
390	8	88	1
391	8	92	2
392	8	93	3
393	8	94	1
394	8	95	2
395	8	96	1
396	8	98	3
397	8	99	1
398	8	101	2
399	8	103	3
400	8	110	1
401	8	113	3
402	8	114	3
403	8	115	2
404	8	116	1
405	8	117	1
406	8	124	3
407	8	131	2
408	8	135	1
409	8	137	1
410	8	138	2
411	8	147	1
412	8	149	3
413	8	150	2
414	8	151	2
415	8	153	3
416	8	160	1
417	8	161	3
418	8	162	2
419	8	164	3
420	8	167	2
421	8	168	2
422	8	170	1
423	8	173	1
424	8	177	3
425	8	181	1
426	8	183	1
427	8	187	2
428	8	188	2
429	8	190	2
430	8	191	1
431	8	192	3
432	8	198	3
433	8	199	1
434	8	200	3
435	8	201	2
436	8	202	1
437	11	4	3
438	11	6	3
439	11	7	1
440	11	17	1
441	11	18	3
442	11	26	3
443	11	28	3
444	11	37	2
445	11	46	3
446	11	47	2
447	11	49	2
448	11	57	2
449	11	59	2
450	11	67	1
451	11	68	3
452	11	69	2
453	11	86	1
454	11	89	2
455	11	94	1
456	11	95	1
457	11	102	1
458	11	104	3
459	11	106	3
460	11	108	3
461	11	111	2
462	11	113	1
463	11	114	1
464	11	120	1
465	11	142	1
466	11	143	2
467	11	154	2
468	11	155	2
469	11	156	3
470	11	164	1
471	11	165	3
472	11	166	1
473	11	169	2
474	11	170	2
475	11	171	2
476	11	178	1
477	11	179	3
478	11	184	2
479	11	186	1
480	11	193	2
481	11	194	2
482	11	195	2
483	11	196	1
484	11	197	3
485	12	5	3
486	12	7	1
487	12	8	3
488	12	18	2
489	12	19	3
490	12	20	1
491	12	28	2
492	12	38	1
493	12	47	1
494	12	48	3
495	12	49	1
496	12	50	2
497	12	55	3
498	12	60	3
499	12	67	1
500	12	68	2
501	12	69	3
502	12	78	1
503	12	89	3
504	12	102	3
505	12	103	1
506	12	104	1
507	12	108	1
508	12	109	1
509	12	111	3
510	12	112	3
511	12	113	2
512	12	116	1
513	12	119	3
514	12	121	2
515	12	122	2
516	12	127	2
517	12	133	2
518	12	134	2
519	12	142	2
520	12	155	2
521	12	171	3
522	12	172	3
523	12	174	1
524	12	178	2
525	12	179	3
526	12	186	2
527	12	193	1
528	12	196	1
529	12	197	3
530	13	9	3
531	13	10	3
532	13	19	2
533	13	21	1
534	13	28	2
535	13	32	2
536	13	38	2
537	13	41	2
538	13	43	1
539	13	45	1
540	13	47	1
541	13	48	3
542	13	50	2
543	13	51	1
544	13	52	1
545	13	55	2
546	13	59	3
547	13	61	3
548	13	66	1
549	13	67	2
550	13	68	2
551	13	69	2
552	13	72	2
553	13	73	2
554	13	77	3
555	13	78	1
556	13	84	3
557	13	85	1
558	13	86	1
559	13	89	1
560	13	95	2
561	13	97	3
562	13	105	2
563	13	108	3
564	13	110	3
565	13	111	1
566	13	112	3
567	13	114	3
568	13	115	2
569	13	117	1
570	13	118	3
571	13	119	2
572	13	120	3
573	13	124	3
574	13	125	1
575	13	126	3
576	13	127	1
577	13	128	1
578	13	132	3
579	13	133	3
580	13	142	2
581	13	143	2
582	13	144	2
583	13	145	2
584	13	155	1
585	13	156	2
586	13	157	2
587	13	158	2
588	13	166	2
589	13	170	1
590	13	171	2
591	13	172	2
592	13	173	1
593	13	178	1
594	13	183	1
595	13	184	2
596	13	185	2
597	13	186	3
598	13	188	2
599	13	189	3
600	13	195	3
601	13	196	3
602	13	197	1
603	13	201	2
604	13	203	3
605	16	0	2
606	16	1	1
607	16	8	2
608	16	9	2
609	16	11	1
610	16	12	3
611	16	21	2
612	16	22	3
613	16	30	1
614	16	31	1
615	16	33	2
616	16	35	1
617	16	42	2
618	16	47	3
619	16	51	3
620	16	53	3
621	16	54	2
622	16	56	3
623	16	61	1
624	16	62	3
625	16	64	3
626	16	65	2
627	16	66	3
628	16	67	3
629	16	69	3
630	16	72	1
631	16	74	3
632	16	75	3
633	16	76	2
634	16	77	2
635	16	80	2
636	16	81	3
637	16	82	1
638	16	83	2
639	16	84	2
640	16	86	2
641	16	87	1
642	16	89	1
643	16	94	1
644	16	95	2
645	16	97	1
646	16	103	1
647	16	110	1
648	16	114	1
649	16	117	1
650	16	121	3
651	16	122	3
652	16	123	1
653	16	124	2
654	16	126	2
655	16	128	3
656	16	130	2
657	16	131	2
658	16	134	1
659	16	135	2
660	16	136	3
661	16	137	1
662	16	138	1
663	16	144	2
664	16	147	2
665	16	158	3
666	16	160	3
667	16	162	2
668	16	166	1
669	16	167	2
670	16	168	3
671	16	169	2
672	16	174	2
673	16	175	1
674	16	176	1
675	16	180	3
676	16	183	3
677	16	185	1
678	16	186	2
679	16	187	1
680	16	190	3
681	16	191	2
682	16	193	2
683	16	197	2
684	16	199	3
685	16	203	2
686	17	0	2
687	17	1	2
688	17	10	2
689	17	13	1
690	17	22	2
691	17	25	3
692	17	31	2
693	17	34	1
694	17	41	3
695	17	42	1
696	17	43	2
697	17	45	1
698	17	46	3
699	17	47	2
700	17	48	2
701	17	49	2
702	17	51	1
703	17	54	3
704	17	57	2
705	17	59	2
706	17	60	1
707	17	61	2
708	17	62	3
709	17	63	3
710	17	64	3
711	17	66	1
712	17	67	3
713	17	68	2
714	17	69	2
715	17	70	1
716	17	71	1
717	17	72	1
718	17	74	3
719	17	77	1
720	17	78	1
721	17	80	1
722	17	82	1
723	17	83	1
724	17	84	3
725	17	85	1
726	17	86	2
727	17	87	2
728	17	88	1
729	17	91	2
730	17	93	1
731	17	95	2
732	17	96	2
733	17	103	1
734	17	110	2
735	17	116	2
736	17	117	2
737	17	122	3
738	17	123	3
739	17	124	1
740	17	128	3
741	17	130	1
742	17	134	1
743	17	135	3
744	17	136	1
745	17	138	1
746	17	144	1
747	17	146	1
748	17	148	1
749	17	149	2
750	17	159	1
751	17	160	2
752	17	161	2
753	17	162	2
754	17	168	1
755	17	169	1
756	17	170	2
757	17	171	3
758	17	174	3
759	17	175	1
760	17	176	3
761	17	177	3
762	17	178	2
763	17	180	3
764	17	182	1
765	17	183	1
766	17	186	1
767	17	191	2
768	17	192	2
769	17	195	2
770	17	196	1
771	17	197	2
772	17	198	1
773	17	199	3
774	17	200	1
775	17	203	2
776	18	0	2
777	18	1	3
778	18	2	2
779	18	3	3
780	18	4	3
781	18	10	3
782	18	11	2
783	18	12	3
784	18	14	3
785	18	22	3
786	18	23	3
787	18	25	3
788	18	32	1
789	18	34	3
790	18	35	2
791	18	36	1
792	18	42	3
793	18	43	2
794	18	45	2
795	18	48	3
796	18	52	3
797	18	53	1
798	18	55	2
799	18	56	2
800	18	57	2
801	18	59	2
802	18	60	2
803	18	61	1
804	18	64	2
805	18	65	1
806	18	67	2
807	18	68	1
808	18	71	2
809	18	73	3
810	18	74	3
811	18	75	3
812	18	76	2
813	18	77	2
814	18	78	1
815	18	79	3
816	18	80	3
817	18	81	1
818	18	82	2
819	18	84	3
820	18	86	2
821	18	87	1
822	18	91	2
823	18	94	1
824	18	95	2
825	18	96	2
826	18	97	2
827	18	99	3
828	18	102	3
829	18	103	3
830	18	104	1
831	18	114	1
832	18	117	2
833	18	129	2
834	18	135	1
835	18	136	2
836	18	137	1
837	18	138	1
838	18	141	2
839	18	145	2
840	18	146	1
841	18	147	1
842	18	148	1
843	18	149	3
844	18	150	1
845	18	160	1
846	18	162	1
847	18	164	3
848	18	167	2
849	18	168	3
850	18	172	1
851	18	177	1
852	18	180	1
853	18	182	3
854	18	183	1
855	18	184	3
856	18	185	1
857	18	187	2
858	18	189	2
859	18	190	2
860	18	191	3
861	18	193	3
862	18	196	1
863	18	198	1
864	18	200	1
865	18	201	1
866	18	203	1
867	19	0	1
868	19	1	1
869	19	2	1
870	19	3	3
871	19	11	1
872	19	12	3
873	19	14	1
874	19	15	3
875	19	24	1
876	19	25	3
877	19	27	1
878	19	33	2
879	19	34	1
880	19	45	1
881	19	47	3
882	19	48	2
883	19	49	1
884	19	51	2
885	19	53	1
886	19	54	3
887	19	59	1
888	19	60	3
889	19	62	2
890	19	64	1
891	19	65	3
892	19	69	2
893	19	70	1
894	19	72	1
895	19	76	1
896	19	77	1
897	19	79	1
898	19	81	1
899	19	82	1
900	19	83	2
901	19	84	1
902	19	86	3
903	19	87	2
904	19	88	3
905	19	89	3
906	19	90	3
907	19	91	2
908	19	93	2
909	19	94	3
910	19	96	2
911	19	98	3
912	19	99	3
913	19	101	1
914	19	109	2
915	19	110	3
916	19	113	3
917	19	114	2
918	19	115	3
919	19	116	1
920	19	117	1
921	19	122	3
922	19	124	3
923	19	125	1
924	19	130	3
925	19	131	3
926	19	135	3
927	19	141	1
928	19	142	2
929	19	147	3
930	19	148	2
931	19	149	1
932	19	151	3
933	19	152	3
934	19	160	2
935	19	161	3
936	19	162	2
937	19	163	1
938	19	164	3
939	19	168	3
940	19	170	2
941	19	171	2
942	19	173	3
943	19	177	1
944	19	179	1
945	19	181	3
946	19	182	3
947	19	183	1
948	19	185	3
949	19	186	2
950	19	187	3
951	19	191	2
952	19	195	3
953	19	196	2
954	19	197	1
955	19	198	2
956	19	199	2
957	19	200	1
958	19	201	1
959	19	202	2
960	19	203	2
961	22	4	2
962	22	5	3
963	22	6	2
964	22	16	1
965	22	17	1
966	22	18	3
967	22	29	3
968	22	48	2
969	22	58	3
970	22	60	3
971	22	69	3
972	22	96	2
973	22	97	1
974	22	98	1
975	22	99	2
976	22	106	1
977	22	107	1
978	22	109	3
979	22	111	2
980	22	112	3
981	22	113	1
982	22	114	3
983	22	121	1
984	22	141	1
985	22	142	1
986	22	152	2
987	22	153	2
988	22	154	3
989	22	155	3
990	22	156	2
991	22	165	3
992	22	171	3
993	22	172	1
994	22	178	1
995	22	179	1
996	22	185	3
997	22	196	2
998	23	6	2
999	23	7	3
1000	23	28	3
1001	23	31	2
1002	23	39	1
1003	23	40	1
1004	23	41	1
1005	23	48	3
1006	23	50	2
1007	23	51	2
1008	23	59	3
1009	23	60	2
1010	23	61	1
1011	23	66	2
1012	23	69	1
1013	23	70	1
1014	23	71	2
1015	23	96	3
1016	23	97	1
1017	23	104	3
1018	23	105	3
1019	23	113	1
1020	23	116	2
1021	23	118	2
1022	23	120	1
1023	23	126	1
1024	23	127	2
1025	23	128	3
1026	23	142	3
1027	23	154	2
1028	23	155	3
1029	23	156	2
1030	23	166	2
1031	23	172	2
1032	23	174	3
1033	23	179	3
1034	23	187	1
1035	23	196	3
1036	23	198	1
1037	24	4	3
1038	24	5	3
1039	24	6	2
1040	24	7	2
1041	24	8	2
1042	24	9	1
1043	24	10	1
1044	24	16	2
1045	24	17	3
1046	24	20	2
1047	24	29	2
1048	24	31	1
1049	24	38	2
1050	24	41	1
1051	24	42	1
1052	24	43	1
1053	24	44	3
1054	24	49	2
1055	24	50	1
1056	24	52	2
1057	24	55	1
1058	24	59	3
1059	24	60	1
1060	24	61	2
1061	24	62	3
1062	24	63	3
1063	24	64	3
1064	24	66	3
1065	24	67	1
1066	24	69	3
1067	24	70	1
1068	24	72	1
1069	24	74	1
1070	24	78	3
1071	24	84	3
1072	24	86	3
1073	24	98	3
1074	24	103	1
1075	24	105	2
1076	24	109	2
1077	24	113	1
1078	24	114	2
1079	24	115	1
1080	24	116	3
1081	24	117	1
1082	24	120	2
1083	24	121	2
1084	24	122	3
1085	24	123	1
1086	24	124	3
1087	24	125	1
1088	24	128	3
1089	24	129	2
1090	24	133	1
1091	24	134	3
1092	24	142	3
1093	24	143	3
1094	24	145	2
1095	24	153	2
1096	24	154	2
1097	24	155	2
1098	24	156	2
1099	24	157	1
1100	24	159	3
1101	24	166	1
1102	24	172	2
1103	24	173	3
1104	24	175	1
1105	24	179	2
1106	24	181	3
1107	24	183	3
1108	24	185	3
1109	24	192	2
1110	24	193	3
1111	24	195	3
1112	24	196	3
1113	24	197	3
1114	24	198	1
1115	24	199	2
1116	24	201	2
1117	25	6	1
1118	25	7	1
1119	25	8	1
1120	25	10	1
1121	25	11	3
1122	25	20	3
1123	25	21	1
1124	25	29	2
1125	25	30	1
1126	25	31	3
1127	25	33	2
1128	25	40	3
1129	25	41	2
1130	25	44	1
1131	25	45	3
1132	25	50	3
1133	25	52	3
1134	25	53	3
1135	25	54	2
1136	25	55	2
1137	25	56	1
1138	25	57	3
1139	25	59	1
1140	25	60	1
1141	25	61	3
1142	25	62	1
1143	25	64	3
1144	25	66	3
1145	25	67	1
1146	25	68	3
1147	25	69	1
1148	25	71	2
1149	25	72	3
1150	25	73	1
1151	25	77	2
1152	25	83	3
1153	25	84	2
1154	25	89	2
1155	25	97	1
1156	25	104	1
1157	25	105	2
1158	25	110	2
1159	25	111	1
1160	25	114	3
1161	25	118	2
1162	25	119	2
1163	25	120	3
1164	25	121	3
1165	25	127	2
1166	25	128	1
1167	25	131	3
1168	25	132	1
1169	25	133	2
1170	25	134	3
1171	25	137	2
1172	25	138	1
1173	25	139	2
1174	25	142	1
1175	25	143	3
1176	25	145	3
1177	25	146	1
1178	25	155	1
1179	25	156	3
1180	25	158	3
1181	25	159	1
1182	25	174	2
1183	25	176	2
1184	25	178	3
1185	25	179	1
1186	25	180	2
1187	25	181	3
1188	25	182	3
1189	25	183	2
1190	25	184	3
1191	25	186	3
1192	25	187	3
1193	25	188	2
1194	25	189	2
1195	25	190	1
1196	25	193	2
1197	25	194	3
1198	25	195	2
1199	25	197	2
1200	25	198	3
1201	25	199	3
1202	25	200	3
1203	25	201	3
1204	25	203	1
1205	28	0	2
1206	28	1	2
1207	28	2	1
1208	28	4	3
1209	28	8	2
1210	28	9	1
1211	28	10	2
1212	28	11	2
1213	28	13	3
1214	28	14	1
1215	28	21	1
1216	28	24	2
1217	28	32	3
1218	28	35	2
1219	28	36	2
1220	28	43	3
1221	28	45	2
1222	28	54	3
1223	28	55	1
1224	28	56	3
1225	28	58	1
1226	28	60	1
1227	28	62	3
1228	28	63	2
1229	28	64	3
1230	28	68	3
1231	28	69	2
1232	28	70	3
1233	28	73	2
1234	28	75	2
1235	28	76	2
1236	28	78	3
1237	28	79	1
1238	28	80	1
1239	28	81	1
1240	28	82	2
1241	28	84	2
1242	28	85	1
1243	28	86	2
1244	28	87	3
1245	28	88	1
1246	28	93	1
1247	28	94	3
1248	28	95	2
1249	28	97	2
1250	28	102	3
1251	28	103	2
1252	28	104	2
1253	28	124	3
1254	28	131	2
1255	28	134	3
1256	28	135	1
1257	28	136	2
1258	28	137	2
1259	28	138	2
1260	28	139	2
1261	28	144	2
1262	28	148	2
1263	28	149	1
1264	28	150	2
1265	28	157	2
1266	28	159	2
1267	28	160	2
1268	28	167	1
1269	28	169	3
1270	28	176	1
1271	28	177	3
1272	28	180	1
1273	28	181	1
1274	28	183	2
1275	28	184	1
1276	28	185	2
1277	28	188	1
1278	28	191	2
1279	28	192	3
1280	28	193	1
1281	28	194	2
1282	28	195	2
1283	28	196	2
1284	28	197	1
1285	28	199	1
1286	28	201	2
1287	28	203	1
1288	29	2	3
1289	29	4	2
1290	29	5	3
1291	29	9	3
1292	29	10	3
1293	29	14	2
1294	29	21	2
1295	29	22	2
1296	29	23	1
1297	29	24	3
1298	29	25	1
1299	29	34	1
1300	29	36	1
1301	29	43	3
1302	29	44	1
1303	29	45	3
1304	29	46	1
1305	29	47	1
1306	29	48	1
1307	29	54	3
1308	29	57	1
1309	29	58	1
1310	29	63	2
1311	29	64	3
1312	29	66	3
1313	29	69	3
1314	29	70	1
1315	29	71	3
1316	29	73	2
1317	29	75	3
1318	29	76	1
1319	29	78	3
1320	29	80	2
1321	29	82	3
1322	29	83	3
1323	29	85	1
1324	29	87	3
1325	29	88	3
1326	29	91	3
1327	29	94	2
1328	29	95	2
1329	29	96	3
1330	29	98	1
1331	29	99	1
1332	29	100	3
1333	29	101	2
1334	29	104	3
1335	29	105	3
1336	29	110	3
1337	29	116	1
1338	29	125	1
1339	29	129	2
1340	29	133	2
1341	29	135	2
1342	29	136	2
1343	29	140	2
1344	29	141	1
1345	29	145	3
1346	29	146	3
1347	29	147	1
1348	29	150	1
1349	29	153	3
1350	29	159	3
1351	29	162	1
1352	29	163	1
1353	29	167	2
1354	29	168	2
1355	29	169	2
1356	29	170	2
1357	29	171	1
1358	29	176	3
1359	29	177	2
1360	29	182	2
1361	29	183	3
1362	29	185	3
1363	29	187	3
1364	29	188	3
1365	29	192	1
1366	29	194	2
1367	29	196	3
1368	29	202	3
1369	29	203	3
1370	30	1	3
1371	30	2	1
1372	30	5	2
1373	30	6	3
1374	30	11	1
1375	30	13	1
1376	30	14	3
1377	30	15	3
1378	30	16	3
1379	30	23	2
1380	30	24	2
1381	30	25	2
1382	30	33	2
1383	30	35	2
1384	30	36	3
1385	30	37	1
1386	30	38	2
1387	30	44	3
1388	30	45	3
1389	30	46	2
1390	30	47	2
1391	30	48	2
1392	30	49	1
1393	30	54	2
1394	30	55	3
1395	30	59	3
1396	30	60	1
1397	30	61	3
1398	30	64	2
1399	30	65	1
1400	30	67	2
1401	30	71	2
1402	30	73	2
1403	30	74	3
1404	30	76	2
1405	30	78	1
1406	30	79	1
1407	30	80	2
1408	30	82	3
1409	30	83	1
1410	30	89	1
1411	30	90	3
1412	30	92	2
1413	30	93	1
1414	30	94	3
1415	30	96	1
1416	30	97	2
1417	30	98	3
1418	30	103	1
1419	30	104	1
1420	30	106	2
1421	30	107	3
1422	30	108	2
1423	30	111	2
1424	30	114	2
1425	30	115	3
1426	30	116	2
1427	30	123	1
1428	30	124	2
1429	30	125	3
1430	30	130	1
1431	30	135	2
1432	30	137	2
1433	30	141	3
1434	30	146	1
1435	30	147	2
1436	30	152	1
1437	30	153	1
1438	30	161	1
1439	30	162	3
1440	30	163	1
1441	30	164	2
1442	30	167	3
1443	30	170	3
1444	30	175	1
1445	30	176	2
1446	30	177	3
1447	30	179	2
1448	30	182	1
1449	30	183	2
1450	30	185	1
1451	30	187	2
1452	30	188	3
1453	30	189	1
1454	30	190	2
1455	30	193	3
1456	30	196	3
1457	30	198	1
1458	30	199	2
1459	30	202	2
1460	31	1	1
1461	31	2	3
1462	31	5	3
1463	31	6	2
1464	31	7	1
1465	31	10	2
1466	31	11	3
1467	31	12	3
1468	31	13	4
1469	31	14	3
1470	31	15	4
1471	31	16	4
1472	31	17	1
1473	31	18	1
1474	31	22	2
1475	31	23	4
1476	31	24	1
1477	31	25	1
1478	31	28	2
1479	31	33	3
1480	31	35	3
1481	31	36	2
1482	31	37	4
1483	31	38	1
1484	31	39	2
1485	31	40	2
1486	31	46	1
1487	31	47	2
1488	31	48	4
1489	31	49	3
1490	31	50	4
1491	31	51	3
1492	31	52	1
1493	31	54	1
1494	31	55	1
1495	31	57	1
1496	31	58	1
1497	31	59	1
1498	31	60	1
1499	31	61	2
1500	31	62	2
1501	31	64	1
1502	31	65	1
1503	31	66	2
1504	31	68	3
1505	31	69	3
1506	31	70	4
1507	31	71	3
1508	31	72	2
1509	31	73	1
1510	31	74	2
1511	31	75	2
1512	31	76	4
1513	31	80	2
1514	31	81	4
1515	31	82	3
1516	31	83	1
1517	31	84	2
1518	31	85	3
1519	31	87	2
1520	31	88	1
1521	31	90	1
1522	31	91	4
1523	31	93	3
1524	31	94	1
1525	31	95	1
1526	31	98	1
1527	31	99	2
1528	31	100	1
1529	31	102	2
1530	31	103	3
1531	31	104	4
1532	31	105	2
1533	31	108	2
1534	31	109	3
1535	31	111	2
1536	31	112	3
1537	31	115	1
1538	31	116	1
1539	31	117	4
1540	31	118	2
1541	31	119	1
1542	31	120	1
1543	31	125	2
1544	31	130	2
1545	31	137	3
1546	31	138	2
1547	31	139	1
1548	31	140	1
1549	31	142	1
1550	31	143	2
1551	31	146	2
1552	31	150	1
1553	31	151	4
1554	31	152	2
1555	31	153	2
1556	31	154	3
1557	31	156	2
1558	31	160	3
1559	31	161	3
1560	31	163	4
1561	31	167	1
1562	31	168	3
1563	31	169	1
1564	31	170	3
1565	31	171	1
1566	31	172	3
1567	31	173	1
1568	31	175	3
1569	31	177	4
1570	31	178	1
1571	31	179	4
1572	31	183	3
1573	31	186	2
1574	31	187	3
1575	31	188	3
1576	31	189	2
1577	31	190	1
1578	31	192	1
1579	31	194	1
1580	31	197	3
1581	31	198	2
1582	31	199	1
1583	31	200	2
1584	31	201	2
1585	31	202	4
1586	31	203	2
1587	32	4	1
1588	32	5	2
1589	32	6	1
1590	32	7	1
1591	32	8	1
1592	32	12	3
1593	32	13	3
1594	32	14	3
1595	32	15	1
1596	32	16	2
1597	32	17	1
1598	32	18	2
1599	32	23	2
1600	32	34	2
1601	32	35	1
1602	32	36	2
1603	32	39	1
1604	32	46	3
1605	32	47	1
1606	32	48	2
1607	32	50	2
1608	32	58	1
1609	32	59	2
1610	32	61	1
1611	32	63	3
1612	32	72	2
1613	32	73	1
1614	32	75	3
1615	32	76	3
1616	32	81	1
1617	32	82	2
1618	32	87	3
1619	32	88	3
1620	32	91	3
1621	32	93	1
1622	32	94	3
1623	32	95	2
1624	32	99	1
1625	32	100	3
1626	32	102	1
1627	32	103	3
1628	32	105	2
1629	32	106	2
1630	32	107	1
1631	32	108	1
1632	32	109	1
1633	32	110	3
1634	32	112	1
1635	32	113	3
1636	32	114	1
1637	32	115	2
1638	32	116	3
1639	32	119	2
1640	32	122	1
1641	32	124	3
1642	32	125	1
1643	32	130	3
1644	32	141	1
1645	32	142	2
1646	32	149	3
1647	32	150	1
1648	32	152	2
1649	32	154	1
1650	32	155	2
1651	32	161	2
1652	32	168	3
1653	32	169	3
1654	32	170	3
1655	32	172	1
1656	32	173	3
1657	32	180	3
1658	32	185	1
1659	32	188	3
1660	32	189	3
1661	32	191	3
1662	32	200	2
1663	32	202	3
1664	32	203	1
1665	33	4	3
1666	33	16	1
1667	33	17	2
1668	33	27	1
1669	33	28	2
1670	33	49	2
1671	33	59	1
1672	33	60	2
1673	33	70	3
1674	33	71	1
1675	33	96	3
1676	33	97	3
1677	33	98	3
1678	33	99	1
1679	33	100	2
1680	33	104	1
1681	33	105	1
1682	33	106	3
1683	33	109	2
1684	33	110	3
1685	33	112	2
1686	33	113	3
1687	33	114	3
1688	33	115	3
1689	33	116	3
1690	33	121	3
1691	33	153	2
1692	33	165	2
1693	33	172	2
1694	33	173	2
1695	33	178	2
1696	33	179	3
1697	33	185	1
1698	33	186	1
1699	33	198	1
1700	34	5	3
1701	34	6	3
1702	34	15	2
1703	34	18	2
1704	34	27	2
1705	34	28	1
1706	34	30	1
1707	34	39	1
1708	34	40	3
1709	34	41	3
1710	34	49	2
1711	34	51	3
1712	34	52	2
1713	34	59	2
1714	34	61	2
1715	34	62	2
1716	34	69	3
1717	34	70	1
1718	34	72	3
1719	34	98	1
1720	34	104	1
1721	34	105	1
1722	34	106	2
1723	34	110	3
1724	34	112	1
1725	34	115	1
1726	34	116	3
1727	34	117	2
1728	34	120	2
1729	34	121	2
1730	34	122	3
1731	34	127	3
1732	34	128	3
1733	34	141	1
1734	34	154	1
1735	34	165	1
1736	34	166	2
1737	34	173	2
1738	34	174	3
1739	34	178	1
1740	34	180	2
1741	34	198	2
1742	37	1	1
1743	37	2	3
1744	37	3	3
1745	37	5	1
1746	37	6	3
1747	37	8	2
1748	37	9	1
1749	37	11	2
1750	37	18	3
1751	37	21	3
1752	37	22	2
1753	37	23	1
1754	37	30	3
1755	37	31	2
1756	37	41	2
1757	37	43	2
1758	37	44	2
1759	37	45	1
1760	37	52	2
1761	37	53	2
1762	37	54	1
1763	37	56	3
1764	37	61	3
1765	37	64	2
1766	37	68	3
1767	37	72	3
1768	37	73	1
1769	37	75	3
1770	37	76	2
1771	37	77	2
1772	37	78	1
1773	37	82	2
1774	37	84	1
1775	37	85	1
1776	37	86	3
1777	37	87	1
1778	37	96	3
1779	37	105	1
1780	37	110	2
1781	37	111	1
1782	37	112	2
1783	37	117	3
1784	37	118	1
1785	37	119	2
1786	37	122	1
1787	37	123	1
1788	37	124	3
1789	37	126	1
1790	37	128	1
1791	37	130	1
1792	37	131	1
1793	37	132	3
1794	37	133	2
1795	37	135	2
1796	37	136	3
1797	37	137	2
1798	37	144	2
1799	37	146	3
1800	37	147	3
1801	37	154	1
1802	37	160	1
1803	37	161	1
1804	37	165	2
1805	37	176	1
1806	37	180	1
1807	37	181	2
1808	37	182	2
1809	37	187	2
1810	37	188	3
1811	37	189	2
1812	37	190	3
1813	37	192	3
1814	37	197	2
1815	37	200	1
1816	38	0	1
1817	38	3	2
1818	38	4	1
1819	38	6	2
1820	38	7	2
1821	38	8	3
1822	38	9	2
1823	38	13	3
1824	38	14	3
1825	38	18	3
1826	38	20	1
1827	38	24	2
1828	38	33	2
1829	38	34	2
1830	38	43	1
1831	38	44	2
1832	38	45	3
1833	38	46	2
1834	38	56	3
1835	38	63	3
1836	38	64	2
1837	38	65	3
1838	38	68	3
1839	38	69	1
1840	38	70	2
1841	38	73	2
1842	38	75	3
1843	38	77	1
1844	38	79	3
1845	38	85	3
1846	38	86	1
1847	38	88	3
1848	38	89	1
1849	38	96	2
1850	38	97	1
1851	38	118	2
1852	38	119	1
1853	38	126	2
1854	38	129	3
1855	38	130	2
1856	38	132	1
1857	38	133	3
1858	38	134	3
1859	38	135	1
1860	38	136	1
1861	38	137	1
1862	38	139	1
1863	38	143	1
1864	38	144	2
1865	38	145	2
1866	38	146	2
1867	38	148	3
1868	38	149	2
1869	38	150	1
1870	38	151	3
1871	38	158	1
1872	38	159	1
1873	38	160	2
1874	38	161	3
1875	38	175	1
1876	38	176	3
1877	38	182	2
1878	38	183	1
1879	38	184	1
1880	38	189	2
1881	38	190	2
1882	38	192	1
1883	38	193	1
1884	38	194	3
1885	38	195	2
1886	38	196	2
1887	38	197	3
1888	38	201	2
1889	38	203	1
1890	39	2	3
1891	39	3	1
1892	39	8	2
1893	39	9	1
1894	39	13	2
1895	39	14	1
1896	39	15	1
1897	39	21	2
1898	39	22	1
1899	39	23	1
1900	39	24	1
1901	39	31	1
1902	39	32	3
1903	39	34	3
1904	39	43	3
1905	39	44	2
1906	39	46	3
1907	39	47	2
1908	39	53	3
1909	39	54	3
1910	39	56	1
1911	39	57	1
1912	39	64	1
1913	39	65	3
1914	39	66	1
1915	39	68	3
1916	39	70	2
1917	39	71	2
1918	39	73	3
1919	39	74	3
1920	39	75	3
1921	39	76	3
1922	39	77	2
1923	39	78	2
1924	39	79	2
1925	39	80	2
1926	39	81	2
1927	39	82	1
1928	39	86	3
1929	39	90	2
1930	39	96	1
1931	39	97	1
1932	39	98	1
1933	39	104	3
1934	39	132	3
1935	39	133	3
1936	39	135	1
1937	39	136	3
1938	39	137	2
1939	39	138	3
1940	39	140	2
1941	39	141	3
1942	39	145	2
1943	39	147	2
1944	39	150	2
1945	39	157	2
1946	39	158	1
1947	39	159	3
1948	39	162	2
1949	39	167	1
1950	39	168	2
1951	39	177	1
1952	39	182	2
1953	39	184	3
1954	39	185	1
1955	39	194	2
1956	39	195	3
1957	39	198	2
1958	39	202	1
1959	40	0	3
1960	40	4	2
1961	40	6	2
1962	40	11	2
1963	40	14	3
1964	40	15	2
1965	40	22	1
1966	40	23	3
1967	40	26	1
1968	40	35	2
1969	40	36	3
1970	40	44	1
1971	40	48	3
1972	40	54	3
1973	40	56	3
1974	40	57	3
1975	40	58	1
1976	40	60	1
1977	40	64	1
1978	40	65	3
1979	40	67	1
1980	40	69	1
1981	40	70	1
1982	40	71	2
1983	40	74	2
1984	40	76	3
1985	40	78	3
1986	40	79	1
1987	40	80	2
1988	40	81	3
1989	40	82	1
1990	40	84	1
1991	40	85	1
1992	40	86	2
1993	40	87	3
1994	40	88	2
1995	40	90	2
1996	40	91	3
1997	40	92	3
1998	40	94	3
1999	40	97	1
2000	40	101	2
2001	40	103	1
2002	40	104	1
2003	40	133	3
2004	40	136	1
2005	40	137	3
2006	40	139	2
2007	40	140	3
2008	40	141	2
2009	40	144	1
2010	40	147	1
2011	40	148	2
2012	40	149	1
2013	40	151	2
2014	40	152	3
2015	40	153	3
2016	40	159	1
2017	40	160	3
2018	40	161	3
2019	40	162	2
2020	40	163	3
2021	40	168	2
2022	40	175	1
2023	40	183	1
2024	40	185	3
2025	40	186	1
2026	40	191	2
2027	40	193	2
2028	40	194	3
2029	40	195	2
2030	40	196	3
2031	40	198	1
2032	40	199	3
2033	40	200	1
2034	40	203	2
2035	41	1	2
2036	41	3	2
2037	41	4	3
2038	41	5	1
2039	41	6	3
2040	41	7	3
2041	41	9	3
2042	41	10	1
2043	41	11	1
2044	41	12	1
2045	41	13	3
2046	41	14	1
2047	41	15	2
2048	41	17	1
2049	41	21	1
2050	41	22	2
2051	41	23	1
2052	41	24	1
2053	41	25	2
2054	41	33	3
2055	41	34	3
2056	41	36	3
2057	41	37	1
2058	41	44	2
2059	41	45	1
2060	41	55	3
2061	41	57	2
2062	41	58	3
2063	41	59	2
2064	41	60	1
2065	41	61	3
2066	41	67	1
2067	41	71	1
2068	41	72	1
2069	41	73	2
2070	41	77	3
2071	41	81	1
2072	41	82	2
2073	41	85	2
2074	41	88	2
2075	41	90	3
2076	41	92	3
2077	41	95	1
2078	41	96	3
2079	41	99	2
2080	41	100	3
2081	41	103	1
2082	41	107	2
2083	41	110	1
2084	41	111	2
2085	41	118	2
2086	41	132	1
2087	41	139	3
2088	41	140	3
2089	41	141	3
2090	41	142	3
2091	41	146	2
2092	41	147	2
2093	41	150	1
2094	41	151	3
2095	41	154	3
2096	41	159	1
2097	41	160	2
2098	41	161	1
2099	41	164	3
2100	41	167	2
2101	41	168	1
2102	41	169	3
2103	41	170	1
2104	41	175	3
2105	41	176	1
2106	41	177	2
2107	41	178	2
2108	41	184	1
2109	41	185	2
2110	41	186	1
2111	41	187	3
2112	41	193	1
2113	41	194	1
2114	41	196	2
2115	41	197	1
2116	41	198	2
2117	41	199	3
2118	41	201	1
2119	42	3	2
2120	42	4	1
2121	42	5	3
2122	42	7	1
2123	42	13	3
2124	42	18	1
2125	42	22	2
2126	42	26	2
2127	42	33	1
2128	42	36	1
2129	42	37	3
2130	42	38	3
2131	42	44	3
2132	42	45	2
2133	42	46	3
2134	42	47	1
2135	42	48	2
2136	42	50	3
2137	42	56	2
2138	42	58	2
2139	42	59	2
2140	42	61	3
2141	42	62	3
2142	42	71	2
2143	42	73	2
2144	42	74	3
2145	42	76	3
2146	42	81	3
2147	42	87	1
2148	42	88	3
2149	42	89	2
2150	42	90	1
2151	42	94	3
2152	42	95	2
2153	42	97	2
2154	42	98	1
2155	42	101	3
2156	42	102	2
2157	42	103	2
2158	42	104	2
2159	42	105	3
2160	42	107	3
2161	42	108	3
2162	42	111	2
2163	42	116	3
2164	42	118	2
2165	42	125	2
2166	42	141	3
2167	42	142	3
2168	42	143	1
2169	42	148	2
2170	42	151	3
2171	42	152	2
2172	42	154	1
2173	42	156	1
2174	42	161	1
2175	42	162	3
2176	42	163	2
2177	42	164	1
2178	42	170	1
2179	42	175	2
2180	42	176	3
2181	42	184	3
2182	42	185	1
2183	42	186	2
2184	42	188	2
2185	42	196	3
2186	42	198	3
2187	42	199	2
2188	42	200	2
2189	42	201	3
2190	42	202	2
2191	43	3	2
2192	43	4	1
2193	43	5	1
2194	43	6	1
2195	43	7	3
2196	43	9	3
2197	43	13	2
2198	43	14	1
2199	43	17	2
2200	43	18	1
2201	43	19	3
2202	43	23	2
2203	43	26	1
2204	43	27	3
2205	43	28	2
2206	43	29	3
2207	43	34	3
2208	43	35	3
2209	43	36	1
2210	43	37	3
2211	43	38	1
2212	43	45	3
2213	43	47	3
2214	43	48	1
2215	43	49	3
2216	43	51	3
2217	43	59	3
2218	43	61	1
2219	43	62	3
2220	43	63	2
2221	43	69	2
2222	43	71	1
2223	43	72	3
2224	43	73	2
2225	43	75	1
2226	43	82	2
2227	43	90	1
2228	43	92	3
2229	43	93	2
2230	43	94	3
2231	43	95	3
2232	43	97	1
2233	43	98	1
2234	43	100	1
2235	43	104	3
2236	43	105	2
2237	43	106	1
2238	43	107	1
2239	43	109	2
2240	43	111	2
2241	43	114	2
2242	43	117	3
2243	43	118	2
2244	43	119	3
2245	43	131	2
2246	43	141	2
2247	43	142	1
2248	43	144	2
2249	43	150	3
2250	43	152	3
2251	43	153	3
2252	43	162	3
2253	43	165	3
2254	43	167	1
2255	43	168	1
2256	43	169	2
2257	43	172	1
2258	43	177	1
2259	43	178	3
2260	43	179	2
2261	43	185	2
2262	43	186	2
2263	43	187	1
2264	43	188	2
2265	43	199	2
2266	43	202	2
2267	44	0	1
2268	44	2	3
2269	44	3	1
2270	44	6	1
2271	44	8	3
2272	44	13	2
2273	44	15	1
2274	44	16	1
2275	44	19	3
2276	44	24	3
2277	44	26	2
2278	44	29	3
2279	44	31	1
2280	44	32	1
2281	44	37	2
2282	44	38	2
2283	44	40	3
2284	44	52	3
2285	44	53	3
2286	44	59	1
2287	44	60	3
2288	44	64	3
2289	44	65	3
2290	44	68	3
2291	44	69	1
2292	44	72	1
2293	44	73	3
2294	44	74	2
2295	44	79	2
2296	44	87	2
2297	44	90	2
2298	44	92	3
2299	44	93	2
2300	44	94	3
2301	44	95	3
2302	44	96	2
2303	44	98	3
2304	44	99	3
2305	44	101	1
2306	44	102	2
2307	44	103	3
2308	44	105	3
2309	44	107	2
2310	44	108	1
2311	44	109	1
2312	44	112	3
2313	44	113	3
2314	44	116	2
2315	44	118	1
2316	44	120	3
2317	44	121	2
2318	44	122	2
2319	44	123	1
2320	44	125	1
2321	44	127	3
2322	44	128	2
2323	44	130	3
2324	44	131	2
2325	44	134	1
2326	44	135	1
2327	44	137	3
2328	44	140	3
2329	44	142	3
2330	44	147	1
2331	44	148	1
2332	44	149	3
2333	44	153	1
2334	44	154	2
2335	44	157	3
2336	44	164	3
2337	44	165	2
2338	44	169	1
2339	44	170	1
2340	44	172	3
2341	44	174	2
2342	44	179	1
2343	44	180	1
2344	44	181	2
2345	44	182	1
2346	44	183	2
2347	44	185	1
2348	44	187	2
2349	44	188	2
2350	44	189	3
2351	44	190	2
2352	44	196	3
2353	44	197	2
2354	44	198	2
2355	44	200	2
2356	44	201	3
2357	45	2	1
2358	45	3	3
2359	45	4	1
2360	45	6	1
2361	45	15	1
2362	45	18	2
2363	45	26	1
2364	45	27	2
2365	45	40	1
2366	45	50	2
2367	45	51	2
2368	45	52	2
2369	45	54	2
2370	45	60	2
2371	45	61	2
2372	45	63	3
2373	45	73	1
2374	45	87	1
2375	45	98	1
2376	45	100	1
2377	45	105	1
2378	45	106	2
2379	45	108	3
2380	45	109	2
2381	45	110	2
2382	45	116	2
2383	45	117	1
2384	45	122	3
2385	45	124	3
2386	45	125	3
2387	45	127	2
2388	45	128	3
2389	45	129	3
2390	45	131	3
2391	45	142	3
2392	45	151	2
2393	45	152	2
2394	45	153	3
2395	45	164	3
2396	45	172	1
2397	45	180	2
2398	45	182	1
2399	45	183	3
2400	45	188	1
2401	45	189	2
2402	45	190	2
2403	45	191	2
2404	45	200	2
2405	45	203	3
2406	46	0	2
2407	46	1	1
2408	46	3	3
2409	46	4	2
2410	46	11	3
2411	46	15	3
2412	46	16	1
2413	46	19	1
2414	46	29	2
2415	46	31	2
2416	46	39	1
2417	46	40	3
2418	46	41	1
2419	46	42	1
2420	46	43	3
2421	46	52	3
2422	46	53	3
2423	46	54	1
2424	46	61	2
2425	46	63	1
2426	46	64	1
2427	46	65	1
2428	46	74	3
2429	46	75	3
2430	46	79	3
2431	46	98	2
2432	46	99	1
2433	46	100	2
2434	46	105	1
2435	46	106	1
2436	46	107	3
2437	46	108	1
2438	46	110	1
2439	46	111	1
2440	46	112	2
2441	46	113	3
2442	46	117	1
2443	46	119	1
2444	46	120	2
2445	46	124	2
2446	46	125	1
2447	46	127	1
2448	46	128	1
2449	46	129	1
2450	46	131	3
2451	46	143	3
2452	46	165	3
2453	46	166	1
2454	46	173	2
2455	46	182	1
2456	46	183	1
2457	46	187	2
2458	46	188	1
2459	46	190	2
2460	46	191	2
2461	46	192	1
2462	46	198	1
2463	46	202	1
2464	46	203	1
2465	47	1	3
2466	47	3	2
2467	47	4	2
2468	47	5	2
2469	47	6	2
2470	47	8	2
2471	47	9	3
2472	47	10	2
2473	47	11	4
2474	47	15	3
2475	47	16	2
2476	47	17	4
2477	47	19	1
2478	47	24	2
2479	47	26	1
2480	47	27	1
2481	47	28	1
2482	47	29	3
2483	47	30	4
2484	47	31	4
2485	47	32	2
2486	47	33	3
2487	47	38	1
2488	47	41	1
2489	47	42	3
2490	47	44	2
2491	47	50	2
2492	47	51	1
2493	47	52	2
2494	47	53	1
2495	47	54	1
2496	47	55	1
2497	47	56	2
2498	47	62	1
2499	47	63	2
2500	47	64	3
2501	47	65	4
2502	47	67	3
2503	47	70	3
2504	47	71	1
2505	47	73	2
2506	47	74	1
2507	47	77	3
2508	47	78	2
2509	47	79	3
2510	47	80	3
2511	47	81	2
2512	47	84	3
2513	47	85	1
2514	47	87	1
2515	47	90	3
2516	47	98	1
2517	47	99	1
2518	47	101	1
2519	47	105	4
2520	47	107	3
2521	47	108	2
2522	47	109	3
2523	47	110	1
2524	47	111	2
2525	47	112	3
2526	47	113	1
2527	47	117	1
2528	47	118	3
2529	47	119	1
2530	47	120	3
2531	47	123	2
2532	47	124	4
2533	47	125	2
2534	47	126	1
2535	47	127	1
2536	47	128	3
2537	47	130	4
2538	47	131	4
2539	47	133	3
2540	47	134	1
2541	47	135	2
2542	47	136	3
2543	47	137	2
2544	47	138	1
2545	47	139	3
2546	47	140	2
2547	47	143	4
2548	47	144	1
2549	47	145	2
2550	47	147	3
2551	47	148	3
2552	47	151	3
2553	47	153	2
2554	47	154	2
2555	47	155	4
2556	47	156	2
2557	47	160	3
2558	47	165	2
2559	47	174	2
2560	47	179	3
2561	47	180	3
2562	47	181	3
2563	47	182	2
2564	47	183	4
2565	47	187	1
2566	47	188	1
2567	47	189	2
2568	47	190	1
2569	47	191	4
2570	47	192	2
2571	47	193	3
2572	47	194	1
2573	47	195	2
2574	47	196	2
2575	47	198	3
2576	47	202	4
2577	47	203	2
2578	48	0	3
2579	48	4	3
2580	48	6	1
2581	48	7	4
2582	48	8	1
2583	48	9	3
2584	48	10	1
2585	48	11	3
2586	48	12	3
2587	48	13	2
2588	48	14	3
2589	48	17	2
2590	48	18	3
2591	48	19	3
2592	48	20	1
2593	48	21	1
2594	48	22	1
2595	48	24	3
2596	48	25	3
2597	48	28	2
2598	48	29	3
2599	48	30	4
2600	48	31	3
2601	48	32	3
2602	48	33	3
2603	48	34	1
2604	48	40	2
2605	48	41	2
2606	48	42	3
2607	48	43	3
2608	48	45	3
2609	48	51	2
2610	48	52	1
2611	48	53	2
2612	48	54	4
2613	48	55	1
2614	48	56	2
2615	48	61	1
2616	48	64	1
2617	48	65	4
2618	48	67	1
2619	48	68	1
2620	48	71	2
2621	48	73	2
2622	48	74	2
2623	48	75	2
2624	48	76	4
2625	48	77	2
2626	48	78	3
2627	48	79	4
2628	48	80	2
2629	48	81	3
2630	48	84	2
2631	48	85	3
2632	48	86	3
2633	48	87	2
2634	48	88	3
2635	48	89	3
2636	48	90	1
2637	48	97	2
2638	48	98	2
2639	48	99	1
2640	48	107	1
2641	48	108	2
2642	48	111	2
2643	48	112	1
2644	48	113	1
2645	48	116	3
2646	48	117	1
2647	48	119	4
2648	48	120	2
2649	48	122	2
2650	48	123	3
2651	48	124	2
2652	48	125	2
2653	48	126	1
2654	48	127	2
2655	48	128	4
2656	48	129	1
2657	48	131	4
2658	48	133	1
2659	48	134	1
2660	48	136	2
2661	48	137	2
2662	48	138	4
2663	48	139	2
2664	48	140	1
2665	48	141	1
2666	48	143	3
2667	48	145	3
2668	48	146	3
2669	48	147	2
2670	48	148	4
2671	48	150	2
2672	48	152	1
2673	48	155	1
2674	48	158	2
2675	48	160	4
2676	48	162	1
2677	48	166	3
2678	48	167	1
2679	48	173	1
2680	48	174	1
2681	48	181	2
2682	48	183	4
2683	48	184	3
2684	48	188	2
2685	48	190	1
2686	48	191	3
2687	48	192	2
2688	48	193	4
2689	48	194	3
2690	48	195	2
2691	48	196	3
2692	48	200	3
2693	48	201	1
2694	48	202	2
2695	48	203	3
2696	49	0	1
2697	49	1	3
2698	49	3	3
2699	49	4	2
2700	49	5	1
2701	49	7	2
2702	49	9	1
2703	49	10	3
2704	49	12	2
2705	49	13	1
2706	49	14	3
2707	49	18	1
2708	49	19	1
2709	49	20	1
2710	49	21	3
2711	49	23	1
2712	49	24	1
2713	49	30	2
2714	49	31	2
2715	49	32	3
2716	49	34	3
2717	49	42	3
2718	49	44	1
2719	49	53	2
2720	49	54	3
2721	49	64	1
2722	49	65	1
2723	49	66	1
2724	49	67	3
2725	49	68	1
2726	49	74	3
2727	49	77	2
2728	49	78	2
2729	49	80	2
2730	49	81	1
2731	49	87	1
2732	49	91	1
2733	49	98	1
2734	49	99	2
2735	49	111	3
2736	49	118	2
2737	49	128	2
2738	49	130	3
2739	49	131	2
2740	49	132	2
2741	49	133	2
2742	49	135	1
2743	49	136	1
2744	49	137	2
2745	49	138	2
2746	49	139	2
2747	49	141	3
2748	49	143	2
2749	49	144	1
2750	49	145	1
2751	49	146	3
2752	49	150	1
2753	49	151	3
2754	49	157	1
2755	49	162	2
2756	49	166	2
2757	49	167	2
2758	49	175	2
2759	49	176	2
2760	49	182	3
2761	49	183	3
2762	49	191	3
2763	49	203	2
2764	50	1	1
2765	50	2	1
2766	50	3	3
2767	50	4	3
2768	50	6	2
2769	50	8	1
2770	50	10	3
2771	50	11	1
2772	50	12	3
2773	50	20	2
2774	50	21	1
2775	50	22	3
2776	50	25	2
2777	50	30	1
2778	50	31	2
2779	50	32	2
2780	50	35	2
2781	50	36	1
2782	50	43	2
2783	50	44	3
2784	50	45	2
2785	50	46	1
2786	50	54	2
2787	50	55	1
2788	50	57	2
2789	50	64	3
2790	50	68	3
2791	50	69	2
2792	50	75	3
2793	50	77	3
2794	50	78	2
2795	50	80	2
2796	50	82	2
2797	50	84	2
2798	50	85	3
2799	50	86	3
2800	50	90	3
2801	50	92	2
2802	50	98	3
2803	50	100	1
2804	50	105	3
2805	50	119	2
2806	50	126	2
2807	50	133	2
2808	50	135	3
2809	50	136	3
2810	50	138	1
2811	50	140	1
2812	50	141	2
2813	50	143	1
2814	50	144	1
2815	50	146	1
2816	50	148	1
2817	50	149	1
2818	50	151	1
2819	50	158	1
2820	50	159	2
2821	50	160	1
2822	50	161	1
2823	50	162	2
2824	50	163	1
2825	50	168	2
2826	50	176	3
2827	50	192	3
2828	50	194	2
2829	50	196	3
2830	51	3	1
2831	51	4	3
2832	51	5	2
2833	51	6	3
2834	51	7	2
2835	51	8	2
2836	51	10	3
2837	51	12	2
2838	51	13	1
2839	51	14	3
2840	51	15	2
2841	51	17	3
2842	51	20	1
2843	51	24	3
2844	51	25	1
2845	51	26	3
2846	51	27	3
2847	51	32	3
2848	51	34	2
2849	51	35	3
2850	51	37	1
2851	51	44	1
2852	51	46	1
2853	51	56	3
2854	51	59	1
2855	51	67	3
2856	51	68	2
2857	51	69	3
2858	51	77	2
2859	51	80	3
2860	51	81	2
2861	51	84	1
2862	51	85	3
2863	51	86	2
2864	51	92	2
2865	51	93	3
2866	51	94	2
2867	51	96	3
2868	51	98	3
2869	51	100	1
2870	51	101	1
2871	51	104	3
2872	51	105	2
2873	51	107	1
2874	51	108	2
2875	51	133	1
2876	51	134	1
2877	51	138	3
2878	51	139	2
2879	51	141	2
2880	51	142	2
2881	51	144	1
2882	51	145	1
2883	51	146	2
2884	51	147	1
2885	51	148	1
2886	51	152	1
2887	51	153	3
2888	51	154	1
2889	51	160	2
2890	51	161	2
2891	51	162	2
2892	51	163	3
2893	51	167	3
2894	51	168	3
2895	51	170	2
2896	51	176	3
2897	51	177	2
2898	51	184	1
2899	51	185	3
2900	51	193	3
2901	51	194	1
2902	51	196	3
2903	51	197	1
2904	52	2	1
2905	52	4	3
2906	52	5	2
2907	52	6	1
2908	52	10	1
2909	52	12	1
2910	52	14	1
2911	52	17	1
2912	52	20	2
2913	52	22	3
2914	52	23	3
2915	52	24	1
2916	52	25	1
2917	52	26	1
2918	52	28	1
2919	52	32	3
2920	52	36	3
2921	52	44	2
2922	52	45	1
2923	52	47	3
2924	52	48	1
2925	52	55	3
2926	52	56	1
2927	52	57	3
2928	52	59	3
2929	52	60	3
2930	52	67	1
2931	52	70	2
2932	52	71	1
2933	52	72	3
2934	52	78	1
2935	52	79	1
2936	52	80	3
2937	52	84	2
2938	52	86	3
2939	52	88	1
2940	52	89	2
2941	52	90	1
2942	52	91	3
2943	52	94	3
2944	52	95	1
2945	52	96	2
2946	52	97	2
2947	52	98	3
2948	52	99	3
2949	52	100	2
2950	52	102	1
2951	52	104	2
2952	52	105	3
2953	52	106	1
2954	52	107	2
2955	52	108	2
2956	52	109	1
2957	52	110	3
2958	52	111	3
2959	52	119	1
2960	52	132	3
2961	52	133	1
2962	52	136	1
2963	52	140	3
2964	52	142	1
2965	52	143	2
2966	52	144	3
2967	52	145	3
2968	52	146	2
2969	52	147	3
2970	52	149	1
2971	52	153	1
2972	52	154	2
2973	52	155	3
2974	52	156	3
2975	52	158	2
2976	52	159	1
2977	52	160	2
2978	52	161	3
2979	52	163	2
2980	52	164	3
2981	52	168	3
2982	52	169	1
2983	52	170	2
2984	52	171	3
2985	52	175	1
2986	52	176	3
2987	52	177	3
2988	52	186	2
2989	52	196	1
2990	52	197	1
2991	52	198	2
2992	53	3	3
2993	53	4	2
2994	53	5	1
2995	53	8	3
2996	53	9	1
2997	53	16	3
2998	53	17	3
2999	53	18	1
3000	53	24	3
3001	53	25	3
3002	53	26	2
3003	53	27	2
3004	53	28	3
3005	53	33	2
3006	53	36	3
3007	53	37	2
3008	53	38	1
3009	53	39	2
3010	53	45	2
3011	53	46	2
3012	53	47	2
3013	53	49	2
3014	53	56	2
3015	53	57	3
3016	53	58	1
3017	53	59	1
3018	53	60	3
3019	53	61	3
3020	53	68	2
3021	53	69	2
3022	53	70	1
3023	53	71	3
3024	53	72	1
3025	53	77	3
3026	53	82	1
3027	53	84	1
3028	53	85	3
3029	53	89	2
3030	53	93	3
3031	53	94	1
3032	53	95	2
3033	53	96	1
3034	53	97	3
3035	53	98	3
3036	53	99	1
3037	53	100	3
3038	53	103	1
3039	53	104	2
3040	53	106	2
3041	53	107	3
3042	53	108	2
3043	53	110	3
3044	53	111	2
3045	53	112	1
3046	53	113	2
3047	53	117	2
3048	53	118	3
3049	53	120	1
3050	53	142	2
3051	53	143	1
3052	53	146	1
3053	53	150	3
3054	53	151	1
3055	53	153	3
3056	53	154	3
3057	53	155	3
3058	53	156	3
3059	53	164	1
3060	53	165	3
3061	53	169	2
3062	53	172	1
3063	53	176	3
3064	53	185	2
3065	53	195	1
3066	53	198	2
3067	54	5	3
3068	54	7	3
3069	54	8	1
3070	54	16	3
3071	54	17	3
3072	54	18	2
3073	54	20	1
3074	54	24	1
3075	54	27	1
3076	54	28	1
3077	54	29	2
3078	54	34	1
3079	54	35	2
3080	54	37	1
3081	54	38	1
3082	54	44	1
3083	54	46	2
3084	54	48	1
3085	54	50	3
3086	54	59	2
3087	54	61	2
3088	54	62	2
3089	54	69	3
3090	54	70	3
3091	54	72	2
3092	54	73	2
3093	54	74	2
3094	54	83	3
3095	54	84	2
3096	54	89	2
3097	54	90	3
3098	54	91	3
3099	54	92	1
3100	54	93	3
3101	54	94	2
3102	54	97	1
3103	54	99	2
3104	54	101	3
3105	54	102	2
3106	54	104	3
3107	54	105	1
3108	54	110	2
3109	54	111	2
3110	54	112	1
3111	54	113	2
3112	54	114	3
3113	54	115	1
3114	54	116	1
3115	54	117	2
3116	54	118	2
3117	54	120	1
3118	54	124	1
3119	54	125	2
3120	54	126	1
3121	54	132	1
3122	54	133	1
3123	54	141	3
3124	54	142	1
3125	54	144	3
3126	54	145	3
3127	54	146	1
3128	54	152	1
3129	54	153	2
3130	54	154	1
3131	54	157	1
3132	54	163	1
3133	54	164	3
3134	54	165	2
3135	54	166	1
3136	54	167	1
3137	54	169	2
3138	54	170	2
3139	54	173	3
3140	54	175	1
3141	54	176	1
3142	54	177	2
3143	54	178	1
3144	54	184	2
3145	54	185	3
3146	54	186	3
3147	54	187	3
3148	54	188	2
3149	54	196	2
3150	54	197	2
3151	54	198	1
3152	54	200	3
3153	54	201	2
3154	54	203	1
3155	55	1	3
3156	55	3	1
3157	55	4	2
3158	55	5	1
3159	55	7	2
3160	55	11	2
3161	55	14	1
3162	55	16	1
3163	55	17	1
3164	55	23	3
3165	55	24	2
3166	55	25	3
3167	55	30	2
3168	55	35	2
3169	55	36	3
3170	55	37	1
3171	55	39	1
3172	55	40	1
3173	55	46	1
3174	55	48	1
3175	55	50	1
3176	55	52	3
3177	55	54	3
3178	55	58	1
3179	55	59	2
3180	55	61	1
3181	55	62	3
3182	55	65	1
3183	55	69	1
3184	55	72	1
3185	55	75	1
3186	55	79	1
3187	55	80	2
3188	55	81	2
3189	55	88	1
3190	55	90	3
3191	55	91	1
3192	55	92	1
3193	55	93	2
3194	55	96	3
3195	55	97	1
3196	55	98	1
3197	55	100	3
3198	55	102	2
3199	55	104	1
3200	55	105	1
3201	55	110	2
3202	55	111	3
3203	55	114	1
3204	55	116	1
3205	55	121	3
3206	55	122	1
3207	55	127	2
3208	55	128	1
3209	55	130	2
3210	55	135	2
3211	55	137	2
3212	55	139	3
3213	55	141	3
3214	55	143	1
3215	55	147	2
3216	55	148	3
3217	55	149	2
3218	55	150	2
3219	55	153	2
3220	55	155	2
3221	55	160	1
3222	55	162	2
3223	55	164	2
3224	55	167	1
3225	55	169	1
3226	55	172	1
3227	55	174	3
3228	55	177	1
3229	55	178	3
3230	55	179	1
3231	55	180	3
3232	55	181	1
3233	55	185	1
3234	55	187	2
3235	55	188	2
3236	55	189	1
3237	55	192	2
3238	55	196	3
3239	55	198	3
3240	55	199	2
3241	55	201	3
3242	55	202	1
3243	55	203	2
3244	56	1	1
3245	56	3	3
3246	56	5	2
3247	56	11	2
3248	56	13	2
3249	56	25	3
3250	56	27	2
3251	56	28	1
3252	56	37	1
3253	56	40	1
3254	56	41	1
3255	56	50	3
3256	56	51	3
3257	56	52	3
3258	56	53	3
3259	56	61	2
3260	56	62	2
3261	56	64	1
3262	56	65	2
3263	56	71	3
3264	56	72	2
3265	56	73	3
3266	56	75	3
3267	56	90	1
3268	56	91	1
3269	56	100	1
3270	56	101	1
3271	56	102	2
3272	56	105	1
3273	56	109	2
3274	56	115	3
3275	56	116	2
3276	56	122	2
3277	56	123	2
3278	56	124	3
3279	56	125	1
3280	56	130	1
3281	56	139	2
3282	56	151	3
3283	56	152	2
3284	56	153	2
3285	56	154	1
3286	56	163	3
3287	56	164	2
3288	56	165	2
3289	56	171	3
3290	56	173	1
3291	56	174	1
3292	56	178	3
3293	56	179	3
3294	56	188	2
3295	56	189	3
3296	56	192	3
3297	56	199	3
3298	56	200	3
3299	56	201	3
3300	56	202	3
3301	57	1	2
3302	57	2	3
3303	57	3	3
3304	57	4	1
3305	57	5	1
3306	57	11	1
3307	57	12	2
3308	57	16	3
3309	57	17	3
3310	57	19	1
3311	57	26	3
3312	57	27	1
3313	57	30	3
3314	57	31	2
3315	57	37	2
3316	57	38	3
3317	57	39	3
3318	57	40	3
3319	57	42	2
3320	57	43	3
3321	57	51	2
3322	57	54	1
3323	57	61	2
3324	57	63	2
3325	57	64	3
3326	57	72	1
3327	57	73	3
3328	57	74	3
3329	57	75	2
3330	57	79	2
3331	57	80	2
3332	57	87	3
3333	57	88	3
3334	57	98	2
3335	57	100	1
3336	57	101	3
3337	57	105	2
3338	57	107	1
3339	57	111	3
3340	57	113	1
3341	57	114	1
3342	57	115	3
3343	57	117	1
3344	57	120	2
3345	57	121	3
3346	57	122	3
3347	57	123	2
3348	57	125	2
3349	57	126	2
3350	57	130	3
3351	57	135	1
3352	57	137	1
3353	57	138	1
3354	57	139	2
3355	57	141	1
3356	57	142	1
3357	57	152	2
3358	57	155	3
3359	57	161	2
3360	57	163	3
3361	57	166	2
3362	57	172	1
3363	57	174	3
3364	57	178	1
3365	57	179	3
3366	57	180	2
3367	57	181	1
3368	57	182	1
3369	57	183	3
3370	57	187	2
3371	57	188	1
3372	57	190	1
3373	57	191	2
3374	57	192	3
3375	57	201	2
3376	57	202	2
3377	57	203	3
3378	58	1	3
3379	58	5	3
3380	58	6	2
3381	58	7	3
3382	58	8	2
3383	58	11	1
3384	58	12	3
3385	58	13	2
3386	58	14	2
3387	58	15	2
3388	58	16	2
3389	58	17	2
3390	58	18	3
3391	58	20	1
3392	58	22	3
3393	58	26	2
3394	58	27	3
3395	58	29	1
3396	58	30	2
3397	58	32	1
3398	58	33	3
3399	58	34	1
3400	58	38	2
3401	58	40	3
3402	58	41	3
3403	58	42	2
3404	58	43	3
3405	58	44	2
3406	58	50	3
3407	58	52	3
3408	58	62	3
3409	58	64	2
3410	58	65	1
3411	58	66	1
3412	58	73	2
3413	58	74	3
3414	58	79	3
3415	58	82	2
3416	58	101	2
3417	58	105	1
3418	58	106	1
3419	58	107	2
3420	58	108	3
3421	58	109	1
3422	58	113	1
3423	58	114	2
3424	58	119	3
3425	58	120	2
3426	58	124	1
3427	58	125	1
3428	58	126	1
3429	58	129	2
3430	58	130	1
3431	58	131	1
3432	58	132	3
3433	58	133	3
3434	58	134	2
3435	58	135	3
3436	58	136	3
3437	58	138	3
3438	58	139	3
3439	58	140	2
3440	58	143	2
3441	58	144	3
3442	58	147	1
3443	58	148	1
3444	58	149	2
3445	58	150	3
3446	58	152	1
3447	58	153	1
3448	58	154	1
3449	58	155	2
3450	58	156	2
3451	58	157	3
3452	58	158	1
3453	58	161	2
3454	58	165	3
3455	58	167	1
3456	58	172	1
3457	58	175	3
3458	58	179	2
3459	58	180	2
3460	58	181	3
3461	58	188	1
3462	58	189	2
3463	58	190	1
3464	58	191	2
3465	58	192	1
3466	58	193	1
3467	58	201	1
3468	58	202	3
3469	58	203	2
3470	59	0	1
3471	59	2	3
3472	59	3	2
3473	59	4	2
3474	59	5	2
3475	59	6	3
3476	59	7	2
3477	59	8	2
3478	59	12	2
3479	59	14	3
3480	59	15	3
3481	59	18	2
3482	59	20	2
3483	59	21	1
3484	59	22	1
3485	59	23	2
3486	59	24	2
3487	59	27	2
3488	59	28	2
3489	59	29	2
3490	59	31	3
3491	59	39	3
3492	59	40	2
3493	59	41	2
3494	59	43	1
3495	59	44	3
3496	59	52	3
3497	59	53	3
3498	59	63	2
3499	59	65	1
3500	59	66	2
3501	59	67	3
3502	59	75	2
3503	59	78	2
3504	59	79	2
3505	59	81	2
3506	59	83	2
3507	59	87	3
3508	59	88	3
3509	59	90	3
3510	59	91	1
3511	59	92	2
3512	59	105	2
3513	59	106	3
3514	59	108	1
3515	59	111	2
3516	59	112	2
3517	59	113	3
3518	59	119	2
3519	59	120	3
3520	59	122	3
3521	59	126	3
3522	59	127	1
3523	59	131	3
3524	59	135	2
3525	59	136	2
3526	59	137	2
3527	59	139	1
3528	59	140	2
3529	59	142	2
3530	59	144	3
3531	59	145	1
3532	59	146	1
3533	59	147	2
3534	59	148	1
3535	59	149	1
3536	59	150	1
3537	59	151	1
3538	59	152	2
3539	59	153	3
3540	59	154	2
3541	59	158	3
3542	59	159	2
3543	59	160	3
3544	59	162	3
3545	59	165	3
3546	59	167	1
3547	59	173	1
3548	59	175	2
3549	59	180	2
3550	59	182	3
3551	59	193	2
3552	59	194	1
3553	59	203	1
3554	60	3	1
3555	60	4	3
3556	60	8	2
3557	60	10	1
3558	60	11	3
3559	60	12	3
3560	60	13	1
3561	60	14	1
3562	60	15	3
3563	60	16	2
3564	60	19	3
3565	60	22	2
3566	60	24	3
3567	60	25	3
3568	60	26	3
3569	60	29	1
3570	60	30	2
3571	60	31	3
3572	60	32	2
3573	60	33	1
3574	60	35	1
3575	60	40	2
3576	60	42	2
3577	60	45	1
3578	60	52	1
3579	60	53	1
3580	60	55	1
3581	60	56	3
3582	60	64	3
3583	60	65	1
3584	60	66	2
3585	60	68	3
3586	60	74	2
3587	60	76	2
3588	60	77	1
3589	60	79	1
3590	60	84	3
3591	60	88	1
3592	60	89	1
3593	60	91	1
3594	60	93	1
3595	60	94	1
3596	60	98	2
3597	60	100	1
3598	60	105	2
3599	60	106	2
3600	60	107	3
3601	60	113	3
3602	60	118	3
3603	60	119	3
3604	60	120	1
3605	60	126	3
3606	60	127	1
3607	60	129	2
3608	60	131	3
3609	60	132	3
3610	60	133	1
3611	60	134	1
3612	60	135	3
3613	60	136	2
3614	60	137	2
3615	60	138	2
3616	60	140	3
3617	60	141	1
3618	60	142	1
3619	60	144	1
3620	60	146	1
3621	60	147	3
3622	60	152	3
3623	60	153	1
3624	60	155	1
3625	60	156	2
3626	60	161	2
3627	60	163	1
3628	60	165	1
3629	60	166	3
3630	60	167	1
3631	60	168	3
3632	60	169	1
3633	60	175	2
3634	60	180	1
3635	60	181	1
3636	60	182	2
3637	60	183	3
3638	60	190	2
3639	60	191	1
3640	60	192	2
3641	60	193	3
3642	60	194	3
3643	60	195	2
3644	60	197	2
3645	60	202	3
3646	60	203	1
3647	61	1	2
3648	61	2	3
3649	61	3	2
3650	61	5	3
3651	61	6	2
3652	61	11	2
3653	61	14	3
3654	61	15	3
3655	61	16	2
3656	61	17	1
3657	61	19	3
3658	61	22	3
3659	61	23	3
3660	61	24	3
3661	61	25	2
3662	61	26	3
3663	61	27	3
3664	61	28	3
3665	61	29	1
3666	61	34	2
3667	61	35	2
3668	61	36	1
3669	61	37	2
3670	61	40	2
3671	61	42	1
3672	61	43	1
3673	61	45	1
3674	61	47	2
3675	61	48	1
3676	61	52	2
3677	61	53	3
3678	61	58	2
3679	61	64	3
3680	61	66	1
3681	61	68	1
3682	61	70	2
3683	61	75	1
3684	61	78	1
3685	61	79	1
3686	61	80	2
3687	61	81	1
3688	61	82	2
3689	61	85	3
3690	61	86	3
3691	61	89	1
3692	61	91	2
3693	61	92	3
3694	61	95	2
3695	61	96	2
3696	61	98	1
3697	61	100	1
3698	61	101	1
3699	61	102	2
3700	61	103	1
3701	61	105	2
3702	61	106	3
3703	61	108	3
3704	61	109	1
3705	61	111	1
3706	61	112	3
3707	61	119	2
3708	61	120	2
3709	61	126	3
3710	61	127	1
3711	61	128	2
3712	61	133	1
3713	61	134	3
3714	61	135	3
3715	61	138	2
3716	61	139	1
3717	61	140	1
3718	61	141	1
3719	61	142	1
3720	61	143	3
3721	61	145	1
3722	61	147	1
3723	61	149	2
3724	61	150	1
3725	61	151	3
3726	61	152	1
3727	61	154	2
3728	61	155	3
3729	61	157	2
3730	61	158	1
3731	61	159	2
3732	61	161	3
3733	61	162	1
3734	61	163	2
3735	61	164	2
3736	61	165	2
3737	61	166	2
3738	61	167	1
3739	61	168	2
3740	61	169	3
3741	61	170	2
3742	61	175	3
3743	61	182	3
3744	61	194	1
3745	62	3	1
3746	62	4	2
3747	62	5	3
3748	62	6	3
3749	62	8	2
3750	62	9	2
3751	62	14	3
3752	62	15	1
3753	62	16	2
3754	62	17	3
3755	62	18	3
3756	62	23	2
3757	62	24	3
3758	62	25	3
3759	62	26	1
3760	62	28	2
3761	62	30	1
3762	62	32	1
3763	62	33	3
3764	62	35	1
3765	62	36	2
3766	62	37	3
3767	62	43	3
3768	62	44	1
3769	62	45	1
3770	62	47	3
3771	62	54	3
3772	62	56	2
3773	62	57	2
3774	62	58	1
3775	62	67	1
3776	62	77	1
3777	62	78	3
3778	62	80	1
3779	62	81	3
3780	62	83	2
3781	62	84	2
3782	62	86	1
3783	62	87	1
3784	62	89	2
3785	62	90	3
3786	62	91	1
3787	62	93	1
3788	62	99	3
3789	62	101	2
3790	62	102	1
3791	62	107	2
3792	62	112	3
3793	62	118	2
3794	62	119	2
3795	62	132	3
3796	62	133	3
3797	62	134	1
3798	62	140	3
3799	62	141	3
3800	62	142	3
3801	62	143	1
3802	62	144	1
3803	62	145	3
3804	62	146	3
3805	62	148	2
3806	62	149	3
3807	62	150	1
3808	62	152	1
3809	62	154	3
3810	62	157	2
3811	62	159	1
3812	62	160	1
3813	62	161	3
3814	62	162	3
3815	62	163	3
3816	62	164	3
3817	62	167	2
3818	62	168	2
3819	62	169	3
3820	62	171	3
3821	62	175	1
3822	62	184	3
3823	62	193	1
3824	62	194	3
3825	62	197	3
3826	68	0	2
3827	68	1	2
3828	68	4	1
3829	68	5	1
3830	68	14	1
3831	68	15	1
3832	68	16	1
3833	68	17	2
3834	68	18	1
3835	68	22	3
3836	68	24	3
3837	68	25	2
3838	68	26	1
3839	68	28	1
3840	68	36	3
3841	68	37	2
3842	68	38	3
3843	68	39	1
3844	68	41	3
3845	68	44	3
3846	68	48	3
3847	68	49	2
3848	68	50	2
3849	68	51	1
3850	68	52	2
3851	68	53	1
3852	68	61	1
3853	68	63	1
3854	68	64	2
3855	68	73	3
3856	68	74	2
3857	68	75	1
3858	68	76	2
3859	68	79	1
3860	68	81	3
3861	68	82	3
3862	68	88	1
3863	68	90	2
3864	68	93	1
3865	68	98	2
3866	68	99	3
3867	68	100	3
3868	68	101	1
3869	68	102	3
3870	68	103	2
3871	68	106	2
3872	68	108	2
3873	68	109	1
3874	68	111	2
3875	68	113	3
3876	68	115	2
3877	68	116	2
3878	68	120	1
3879	68	122	2
3880	68	124	3
3881	68	128	1
3882	68	129	3
3883	68	130	1
3884	68	131	1
3885	68	137	1
3886	68	139	3
3887	68	140	2
3888	68	147	3
3889	68	149	1
3890	68	152	3
3891	68	155	3
3892	68	160	1
3893	68	161	3
3894	68	162	2
3895	68	163	1
3896	68	171	3
3897	68	173	2
3898	68	174	1
3899	68	178	1
3900	68	180	2
3901	68	182	1
3902	68	187	2
3903	68	190	3
3904	68	191	1
3905	68	192	2
3906	68	201	2
3907	68	202	2
3908	69	0	3
3909	69	2	3
3910	69	5	1
3911	69	12	3
3912	69	13	3
3913	69	14	3
3914	69	15	1
3915	69	24	2
3916	69	25	3
3917	69	26	2
3918	69	28	1
3919	69	30	3
3920	69	31	1
3921	69	33	2
3922	69	34	1
3923	69	38	2
3924	69	42	1
3925	69	50	1
3926	69	53	3
3927	69	54	3
3928	69	63	1
3929	69	65	3
3930	69	75	2
3931	69	80	2
3932	69	81	2
3933	69	82	2
3934	69	87	2
3935	69	88	1
3936	69	90	3
3937	69	91	2
3938	69	105	1
3939	69	106	2
3940	69	107	3
3941	69	108	2
3942	69	109	3
3943	69	111	2
3944	69	112	1
3945	69	115	2
3946	69	116	2
3947	69	118	1
3948	69	119	2
3949	69	120	3
3950	69	121	3
3951	69	122	2
3952	69	123	1
3953	69	124	2
3954	69	125	3
3955	69	128	1
3956	69	130	3
3957	69	131	1
3958	69	138	3
3959	69	139	3
3960	69	140	2
3961	69	141	3
3962	69	142	2
3963	69	143	3
3964	69	148	1
3965	69	151	2
3966	69	152	1
3967	69	154	1
3968	69	155	1
3969	69	156	1
3970	69	160	3
3971	69	162	1
3972	69	164	3
3973	69	171	2
3974	69	173	2
3975	69	174	1
3976	69	175	3
3977	69	182	2
3978	69	188	1
3979	69	190	1
3980	69	202	1
3981	70	0	1
3982	70	1	2
3983	70	3	3
3984	70	4	3
3985	70	5	3
3986	70	7	3
3987	70	8	3
3988	70	14	3
3989	70	15	1
3990	70	16	2
3991	70	18	1
3992	70	19	3
3993	70	20	3
3994	70	23	2
3995	70	24	2
3996	70	25	1
3997	70	26	2
3998	70	28	3
3999	70	29	2
4000	70	30	1
4001	70	32	1
4002	70	33	2
4003	70	34	1
4004	70	36	3
4005	70	38	2
4006	70	39	1
4007	70	40	2
4008	70	41	2
4009	70	42	2
4010	70	45	3
4011	70	46	3
4012	70	50	1
4013	70	51	2
4014	70	53	3
4015	70	55	1
4016	70	62	1
4017	70	63	2
4018	70	64	3
4019	70	65	2
4020	70	66	1
4021	70	74	2
4022	70	75	3
4023	70	77	2
4024	70	79	1
4025	70	82	3
4026	70	83	2
4027	70	85	2
4028	70	88	3
4029	70	90	1
4030	70	92	2
4031	70	94	1
4032	70	98	1
4033	70	100	3
4034	70	101	2
4035	70	106	1
4036	70	108	2
4037	70	109	1
4038	70	113	2
4039	70	115	3
4040	70	118	3
4041	70	119	1
4042	70	120	1
4043	70	121	3
4044	70	122	2
4045	70	123	2
4046	70	126	3
4047	70	127	1
4048	70	128	1
4049	70	129	1
4050	70	130	1
4051	70	131	2
4052	70	133	3
4053	70	134	3
4054	70	135	1
4055	70	136	2
4056	70	137	2
4057	70	138	2
4058	70	140	1
4059	70	150	2
4060	70	152	3
4061	70	153	2
4062	70	154	1
4063	70	155	3
4064	70	156	2
4065	70	157	3
4066	70	159	3
4067	70	162	3
4068	70	166	1
4069	70	168	2
4070	70	169	2
4071	70	172	3
4072	70	174	2
4073	70	175	3
4074	70	176	2
4075	70	179	3
4076	70	180	1
4077	70	182	2
4078	70	183	2
4079	70	188	2
4080	70	190	3
4081	70	193	3
4082	70	203	3
4083	71	1	2
4084	71	6	2
4085	71	8	3
4086	71	9	1
4087	71	15	2
4088	71	16	1
4089	71	18	3
4090	71	19	2
4091	71	22	3
4092	71	23	3
4093	71	24	3
4094	71	25	2
4095	71	26	2
4096	71	27	2
4097	71	28	1
4098	71	34	1
4099	71	36	2
4100	71	40	1
4101	71	41	2
4102	71	44	2
4103	71	51	1
4104	71	54	2
4105	71	55	2
4106	71	57	3
4107	71	64	2
4108	71	65	1
4109	71	66	2
4110	71	76	3
4111	71	77	2
4112	71	78	3
4113	71	83	2
4114	71	84	3
4115	71	85	1
4116	71	86	1
4117	71	87	1
4118	71	88	2
4119	71	90	2
4120	71	91	1
4121	71	92	3
4122	71	93	1
4123	71	99	3
4124	71	101	3
4125	71	105	3
4126	71	106	2
4127	71	107	3
4128	71	108	2
4129	71	119	1
4130	71	120	2
4131	71	121	1
4132	71	122	2
4133	71	123	3
4134	71	127	3
4135	71	128	3
4136	71	129	2
4137	71	134	2
4138	71	136	2
4139	71	140	2
4140	71	141	3
4141	71	142	3
4142	71	144	2
4143	71	145	3
4144	71	146	3
4145	71	147	1
4146	71	148	1
4147	71	149	2
4148	71	150	2
4149	71	152	1
4150	71	153	3
4151	71	154	2
4152	71	156	2
4153	71	157	1
4154	71	158	1
4155	71	159	3
4156	71	160	3
4157	71	164	1
4158	71	165	2
4159	71	166	3
4160	71	169	1
4161	71	170	2
4162	71	173	1
4163	71	175	1
4164	71	180	2
4165	71	181	2
4166	71	182	1
4167	71	184	1
4168	71	190	2
4169	71	192	3
4170	71	193	3
4171	71	194	3
4172	71	195	3
4173	72	2	1
4174	72	3	3
4175	72	4	1
4176	72	5	2
4177	72	6	3
4178	72	8	3
4179	72	10	3
4180	72	11	2
4181	72	12	2
4182	72	13	1
4183	72	15	1
4184	72	16	2
4185	72	17	2
4186	72	19	1
4187	72	21	1
4188	72	22	3
4189	72	23	3
4190	72	24	3
4191	72	25	3
4192	72	26	2
4193	72	27	3
4194	72	28	3
4195	72	29	1
4196	72	31	2
4197	72	32	2
4198	72	33	3
4199	72	35	1
4200	72	36	1
4201	72	37	3
4202	72	38	3
4203	72	39	3
4204	72	40	2
4205	72	41	1
4206	72	42	1
4207	72	43	2
4208	72	44	1
4209	72	47	1
4210	72	49	3
4211	72	51	2
4212	72	53	1
4213	72	54	2
4214	72	55	2
4215	72	56	1
4216	72	57	3
4217	72	59	2
4218	72	64	2
4219	72	66	3
4220	72	67	2
4221	72	68	3
4222	72	76	2
4223	72	77	1
4224	72	78	3
4225	72	79	1
4226	72	84	1
4227	72	85	3
4228	72	88	3
4229	72	89	1
4230	72	92	2
4231	72	93	3
4232	72	94	3
4233	72	95	3
4234	72	96	1
4235	72	97	3
4236	72	102	1
4237	72	105	1
4238	72	108	2
4239	72	109	2
4240	72	111	3
4241	72	120	1
4242	72	121	2
4243	72	122	3
4244	72	126	2
4245	72	128	2
4246	72	132	2
4247	72	141	2
4248	72	144	2
4249	72	145	1
4250	72	147	2
4251	72	148	2
4252	72	151	3
4253	72	152	2
4254	72	154	3
4255	72	156	2
4256	72	157	1
4257	72	158	2
4258	72	160	1
4259	72	164	2
4260	72	165	2
4261	72	166	1
4262	72	167	1
4263	72	168	2
4264	72	169	1
4265	72	170	1
4266	72	171	2
4267	72	173	2
4268	72	174	3
4269	72	175	2
4270	72	176	2
4271	72	177	1
4272	72	182	1
4273	72	183	2
4274	72	184	2
4275	72	186	3
4276	72	193	1
4277	72	194	1
4278	72	195	3
4279	72	196	3
4280	72	197	2
4281	77	0	1
4282	77	4	1
4283	77	5	3
4284	77	6	2
4285	77	11	2
4286	77	12	1
4287	77	16	3
4288	77	17	1
4289	77	18	1
4290	77	23	2
4291	77	24	1
4292	77	25	1
4293	77	27	2
4294	77	28	2
4295	77	29	3
4296	77	30	1
4297	77	37	3
4298	77	38	1
4299	77	41	2
4300	77	42	1
4301	77	43	2
4302	77	50	3
4303	77	51	1
4304	77	53	1
4305	77	58	2
4306	77	60	3
4307	77	61	2
4308	77	63	1
4309	77	65	2
4310	77	73	1
4311	77	79	2
4312	77	80	3
4313	77	81	1
4314	77	91	1
4315	77	92	3
4316	77	93	2
4317	77	96	2
4318	77	97	3
4319	77	98	3
4320	77	99	3
4321	77	102	1
4322	77	103	2
4323	77	106	1
4324	77	107	1
4325	77	109	2
4326	77	110	2
4327	77	117	3
4328	77	118	3
4329	77	122	2
4330	77	124	3
4331	77	125	1
4332	77	126	3
4333	77	127	2
4334	77	128	2
4335	77	129	2
4336	77	131	1
4337	77	134	3
4338	77	135	1
4339	77	138	3
4340	77	139	2
4341	77	140	3
4342	77	141	1
4343	77	142	2
4344	77	143	2
4345	77	147	2
4346	77	149	3
4347	77	150	1
4348	77	151	2
4349	77	155	3
4350	77	156	2
4351	77	162	3
4352	77	164	3
4353	77	165	1
4354	77	166	2
4355	77	168	3
4356	77	170	2
4357	77	172	1
4358	77	173	1
4359	77	174	1
4360	77	179	1
4361	77	180	3
4362	77	181	3
4363	77	183	3
4364	77	185	3
4365	77	187	2
4366	77	188	3
4367	77	189	1
4368	77	191	3
4369	77	192	1
4370	77	196	1
4371	77	198	1
4372	77	199	2
4373	77	200	3
4374	77	201	2
4375	77	203	2
4376	79	7	2
4377	79	8	3
4378	79	9	3
4379	79	18	2
4380	79	19	1
4381	79	20	1
4382	79	29	3
4383	79	30	1
4384	79	38	3
4385	79	39	2
4386	79	40	2
4387	79	48	1
4388	79	49	2
4389	79	58	1
4390	79	59	3
4391	79	66	2
4392	79	67	2
4393	79	68	3
4394	79	69	2
4395	79	70	1
4396	79	77	1
4397	79	86	1
4398	79	89	2
4399	79	95	3
4400	79	96	3
4401	79	102	1
4402	79	107	2
4403	79	108	2
4404	79	112	2
4405	79	113	3
4406	79	114	3
4407	79	118	2
4408	79	132	2
4409	79	133	1
4410	79	142	3
4411	79	144	2
4412	79	154	2
4413	79	156	3
4414	79	164	3
4415	79	169	3
4416	79	172	2
4417	79	173	1
4418	79	177	2
4419	79	184	3
4420	79	185	3
4421	79	186	1
4422	79	193	3
4423	79	195	3
4424	79	196	1
4425	80	6	3
4426	80	8	3
4427	80	17	1
4428	80	18	3
4429	80	19	2
4430	80	27	3
4431	80	28	2
4432	80	30	1
4433	80	37	1
4434	80	39	2
4435	80	48	2
4436	80	50	1
4437	80	58	3
4438	80	59	3
4439	80	60	1
4440	80	67	3
4441	80	68	3
4442	80	70	2
4443	80	77	3
4444	80	78	2
4445	80	94	2
4446	80	97	3
4447	80	102	1
4448	80	107	2
4449	80	108	1
4450	80	109	2
4451	80	112	1
4452	80	113	2
4453	80	114	2
4454	80	119	3
4455	80	120	1
4456	80	121	2
4457	80	126	1
4458	80	132	2
4459	80	133	3
4460	80	142	3
4461	80	143	2
4462	80	154	1
4463	80	157	3
4464	80	158	2
4465	80	164	1
4466	80	165	2
4467	80	166	2
4468	80	170	3
4469	80	171	3
4470	80	173	2
4471	80	178	3
4472	80	179	1
4473	80	185	2
4474	80	186	2
4475	80	193	2
4476	80	194	3
4477	80	197	1
4478	81	4	2
4479	81	5	2
4480	81	6	3
4481	81	16	1
4482	81	18	2
4483	81	19	3
4484	81	28	2
4485	81	29	1
4486	81	30	1
4487	81	31	1
4488	81	39	2
4489	81	59	2
4490	81	60	1
4491	81	61	2
4492	81	71	2
4493	81	96	3
4494	81	97	2
4495	81	104	3
4496	81	105	1
4497	81	106	3
4498	81	110	1
4499	81	112	2
4500	81	117	1
4501	81	119	2
4502	81	122	2
4503	81	123	3
4504	81	126	1
4505	81	127	2
4506	81	128	3
4507	81	141	2
4508	81	142	2
4509	81	143	2
4510	81	153	3
4511	81	155	3
4512	81	165	3
4513	81	166	2
4514	81	172	2
4515	81	173	2
4516	81	174	1
4517	81	178	3
4518	81	179	3
4519	81	180	3
4520	81	181	3
4521	81	186	2
4522	81	196	2
4523	81	197	1
4524	81	198	2
4525	81	199	2
4526	82	4	3
4527	82	5	2
4528	82	6	2
4529	82	16	2
4530	82	17	3
4531	82	18	1
4532	82	29	1
4533	82	39	1
4534	82	41	2
4535	82	42	2
4536	82	49	3
4537	82	50	3
4538	82	51	1
4539	82	60	1
4540	82	61	1
4541	82	62	3
4542	82	70	3
4543	82	71	1
4544	82	104	3
4545	82	106	1
4546	82	107	1
4547	82	110	1
4548	82	111	1
4549	82	112	2
4550	82	113	3
4551	82	115	3
4552	82	116	3
4553	82	118	1
4554	82	121	2
4555	82	123	3
4556	82	127	2
4557	82	128	1
4558	82	141	3
4559	82	143	3
4560	82	152	2
4561	82	155	3
4562	82	166	2
4563	82	173	2
4564	82	179	3
4565	82	186	3
4566	82	187	3
4567	82	197	3
4568	82	198	2
4569	83	0	3
4570	83	2	1
4571	83	4	3
4572	83	16	1
4573	83	17	1
4574	83	26	3
4575	83	28	2
4576	83	29	3
4577	83	40	3
4578	83	41	2
4579	83	60	1
4580	83	61	3
4581	83	73	1
4582	83	74	2
4583	83	88	2
4584	83	90	1
4585	83	98	2
4586	83	101	1
4587	83	107	1
4588	83	108	1
4589	83	113	1
4590	83	115	1
4591	83	117	2
4592	83	121	2
4593	83	122	3
4594	83	125	2
4595	83	127	2
4596	83	129	1
4597	83	139	2
4598	83	140	2
4599	83	141	2
4600	83	151	1
4601	83	152	2
4602	83	154	2
4603	83	163	1
4604	83	164	2
4605	83	165	1
4606	83	171	1
4607	83	172	3
4608	83	174	2
4609	83	178	3
4610	83	179	3
4611	83	182	1
4612	83	188	3
4613	83	189	2
4614	83	191	3
4615	83	200	1
4616	83	201	1
4617	83	203	3
4618	84	1	2
4619	84	2	2
4620	84	14	1
4621	84	15	3
4622	84	25	1
4623	84	27	3
4624	84	28	3
4625	84	29	3
4626	84	38	3
4627	84	39	3
4628	84	49	2
4629	84	51	2
4630	84	53	3
4631	84	61	2
4632	84	63	2
4633	84	64	1
4634	84	71	3
4635	84	72	3
4636	84	73	1
4637	84	90	1
4638	84	91	3
4639	84	98	3
4640	84	99	2
4641	84	100	2
4642	84	101	1
4643	84	105	1
4644	84	109	1
4645	84	113	1
4646	84	114	1
4647	84	115	3
4648	84	116	3
4649	84	123	2
4650	84	128	2
4651	84	129	3
4652	84	130	1
4653	84	139	2
4654	84	140	3
4655	84	150	1
4656	84	151	2
4657	84	152	3
4658	84	154	3
4659	84	164	3
4660	84	165	2
4661	84	180	2
4662	84	188	3
4663	84	189	1
4664	84	192	2
4665	84	198	1
4666	84	201	2
4667	84	203	1
4668	87	6	1
4669	87	8	1
4670	87	10	2
4671	87	17	1
4672	87	18	1
4673	87	19	2
4674	87	21	3
4675	87	22	2
4676	87	26	3
4677	87	27	3
4678	87	28	3
4679	87	30	3
4680	87	33	3
4681	87	36	2
4682	87	37	2
4683	87	38	2
4684	87	40	1
4685	87	42	2
4686	87	43	1
4687	87	44	3
4688	87	46	2
4689	87	49	1
4690	87	50	1
4691	87	52	3
4692	87	53	2
4693	87	55	1
4694	87	57	2
4695	87	58	2
4696	87	62	1
4697	87	67	2
4698	87	68	1
4699	87	70	2
4700	87	71	2
4701	87	73	3
4702	87	78	3
4703	87	84	3
4704	87	85	1
4705	87	94	1
4706	87	95	3
4707	87	102	1
4708	87	103	3
4709	87	109	3
4710	87	110	1
4711	87	112	1
4712	87	113	3
4713	87	114	2
4714	87	115	3
4715	87	116	1
4716	87	117	3
4717	87	118	3
4718	87	119	2
4719	87	120	2
4720	87	124	2
4721	87	125	1
4722	87	126	2
4723	87	127	2
4724	87	128	3
4725	87	129	2
4726	87	130	3
4727	87	133	1
4728	87	134	1
4729	87	144	1
4730	87	145	1
4731	87	146	2
4732	87	157	2
4733	87	158	1
4734	87	164	1
4735	87	166	3
4736	87	174	1
4737	87	178	1
4738	87	179	2
4739	87	182	2
4740	87	186	1
4741	87	188	3
4742	87	193	3
4743	87	194	2
4744	87	195	3
4745	87	196	1
4746	87	197	1
4747	87	199	2
4748	87	200	3
4749	88	5	3
4750	88	6	1
4751	88	7	3
4752	88	17	2
4753	88	18	3
4754	88	20	3
4755	88	21	3
4756	88	28	1
4757	88	29	1
4758	88	30	1
4759	88	39	2
4760	88	40	3
4761	88	41	1
4762	88	42	3
4763	88	43	2
4764	88	44	3
4765	88	45	3
4766	88	49	1
4767	88	50	2
4768	88	51	1
4769	88	52	1
4770	88	53	2
4771	88	55	1
4772	88	56	3
4773	88	59	1
4774	88	60	1
4775	88	61	2
4776	88	62	1
4777	88	66	2
4778	88	68	3
4779	88	69	3
4780	88	70	1
4781	88	71	1
4782	88	77	3
4783	88	78	3
4784	88	84	3
4785	88	85	2
4786	88	86	2
4787	88	89	1
4788	88	94	3
4789	88	96	2
4790	88	97	3
4791	88	102	1
4792	88	104	2
4793	88	107	2
4794	88	109	1
4795	88	110	3
4796	88	111	3
4797	88	112	1
4798	88	115	2
4799	88	116	2
4800	88	117	1
4801	88	118	2
4802	88	119	3
4803	88	120	3
4804	88	121	1
4805	88	122	2
4806	88	123	1
4807	88	125	3
4808	88	126	1
4809	88	127	2
4810	88	128	1
4811	88	129	2
4812	88	142	2
4813	88	143	2
4814	88	144	3
4815	88	157	2
4816	88	158	3
4817	88	159	3
4818	88	165	1
4819	88	170	3
4820	88	171	2
4821	88	172	2
4822	88	173	3
4823	88	174	3
4824	88	175	1
4825	88	176	1
4826	88	177	3
4827	88	178	1
4828	88	182	1
4829	88	184	3
4830	88	185	2
4831	88	186	2
4832	88	187	1
4833	88	188	1
4834	88	189	3
4835	88	190	1
4836	88	195	1
4837	88	198	2
4838	88	200	1
4839	88	203	2
4840	89	0	1
4841	89	1	2
4842	89	11	3
4843	89	12	2
4844	89	13	3
4845	89	16	1
4846	89	18	2
4847	89	22	2
4848	89	23	1
4849	89	26	2
4850	89	28	3
4851	89	30	2
4852	89	33	3
4853	89	37	3
4854	89	38	1
4855	89	40	2
4856	89	41	2
4857	89	42	1
4858	89	51	1
4859	89	52	2
4860	89	61	1
4861	89	62	3
4862	89	63	2
4863	89	74	1
4864	89	75	1
4865	89	76	1
4866	89	80	3
4867	89	87	1
4868	89	88	3
4869	89	90	1
4870	89	92	3
4871	89	99	2
4872	89	106	3
4873	89	107	2
4874	89	108	1
4875	89	111	1
4876	89	113	3
4877	89	114	1
4878	89	115	3
4879	89	120	1
4880	89	121	3
4881	89	123	2
4882	89	127	2
4883	89	129	1
4884	89	130	3
4885	89	131	1
4886	89	137	3
4887	89	138	2
4888	89	141	2
4889	89	142	3
4890	89	143	2
4891	89	147	1
4892	89	148	2
4893	89	149	3
4894	89	151	1
4895	89	153	1
4896	89	154	1
4897	89	161	2
4898	89	162	2
4899	89	163	3
4900	89	164	1
4901	89	166	1
4902	89	170	1
4903	89	171	1
4904	89	172	1
4905	89	173	3
4906	89	178	1
4907	89	179	3
4908	89	180	1
4909	89	181	3
4910	89	182	3
4911	89	183	1
4912	89	187	1
4913	89	190	2
4914	89	191	1
4915	89	192	1
4916	89	199	3
4917	89	200	1
4918	89	202	2
4919	89	203	3
4920	95	0	2
4921	95	1	3
4922	95	2	2
4923	95	3	2
4924	95	4	2
4925	95	5	3
4926	95	6	3
4927	95	8	2
4928	95	15	2
4929	95	16	3
4930	95	17	2
4931	95	18	1
4932	95	19	2
4933	95	20	3
4934	95	23	3
4935	95	24	2
4936	95	29	3
4937	95	30	1
4938	95	31	1
4939	95	33	1
4940	95	39	2
4941	95	40	3
4942	95	41	2
4943	95	42	3
4944	95	51	2
4945	95	52	2
4946	95	53	1
4947	95	54	3
4948	95	62	3
4949	95	64	1
4950	95	66	2
4951	95	74	1
4952	95	75	3
4953	95	78	3
4954	95	79	2
4955	95	82	3
4956	95	87	2
4957	95	99	3
4958	95	100	3
4959	95	106	1
4960	95	108	3
4961	95	111	1
4962	95	112	3
4963	95	113	2
4964	95	118	2
4965	95	119	3
4966	95	120	3
4967	95	121	3
4968	95	122	1
4969	95	123	3
4970	95	124	1
4971	95	127	1
4972	95	129	1
4973	95	130	1
4974	95	133	3
4975	95	135	1
4976	95	137	3
4977	95	138	3
4978	95	139	2
4979	95	140	2
4980	95	142	2
4981	95	144	1
4982	95	145	2
4983	95	147	2
4984	95	148	3
4985	95	149	1
4986	95	151	1
4987	95	152	3
4988	95	154	1
4989	95	155	3
4990	95	156	3
4991	95	158	3
4992	95	159	1
4993	95	161	3
4994	95	164	1
4995	95	166	3
4996	95	173	1
4997	95	174	3
4998	95	180	3
4999	95	182	3
5000	95	187	1
5001	95	189	2
5002	95	190	1
5003	95	191	2
5004	95	192	3
5005	95	200	3
5006	95	202	3
5007	95	203	1
5008	96	0	3
5009	96	1	3
5010	96	2	2
5011	96	3	2
5012	96	4	1
5013	96	7	1
5014	96	11	2
5015	96	12	2
5016	96	13	3
5017	96	14	2
5018	96	16	2
5019	96	17	2
5020	96	19	3
5021	96	20	3
5022	96	23	2
5023	96	24	2
5024	96	26	3
5025	96	27	2
5026	96	29	2
5027	96	30	2
5028	96	31	1
5029	96	32	1
5030	96	38	2
5031	96	40	2
5032	96	41	2
5033	96	42	1
5034	96	50	3
5035	96	52	2
5036	96	62	3
5037	96	65	3
5038	96	72	1
5039	96	74	2
5040	96	75	2
5041	96	76	1
5042	96	77	2
5043	96	79	1
5044	96	81	2
5045	96	82	1
5046	96	87	1
5047	96	88	1
5048	96	90	3
5049	96	91	1
5050	96	98	3
5051	96	100	2
5052	96	108	3
5053	96	109	2
5054	96	116	2
5055	96	118	2
5056	96	120	3
5057	96	121	3
5058	96	123	2
5059	96	125	3
5060	96	126	1
5061	96	127	1
5062	96	128	1
5063	96	129	1
5064	96	131	2
5065	96	133	2
5066	96	138	1
5067	96	139	2
5068	96	140	2
5069	96	148	1
5070	96	149	1
5071	96	150	1
5072	96	151	2
5073	96	154	1
5074	96	155	3
5075	96	158	2
5076	96	160	2
5077	96	162	3
5078	96	164	2
5079	96	167	1
5080	96	168	3
5081	96	175	2
5082	96	176	3
5083	96	178	1
5084	96	179	3
5085	96	180	1
5086	96	181	1
5087	96	183	3
5088	96	187	3
5089	96	188	1
5090	96	192	2
5091	96	200	2
5092	96	201	1
5093	96	203	2
5094	97	1	3
5095	97	3	1
5096	97	4	2
5097	97	5	3
5098	97	6	3
5099	97	7	2
5100	97	11	1
5101	97	12	3
5102	97	14	1
5103	97	15	3
5104	97	16	3
5105	97	17	1
5106	97	18	1
5107	97	23	3
5108	97	28	3
5109	97	29	3
5110	97	30	1
5111	97	31	2
5112	97	33	1
5113	97	40	1
5114	97	41	1
5115	97	43	2
5116	97	44	1
5117	97	51	3
5118	97	52	1
5119	97	53	1
5120	97	62	2
5121	97	65	3
5122	97	73	1
5123	97	74	3
5124	97	76	3
5125	97	79	3
5126	97	80	3
5127	97	81	3
5128	97	87	2
5129	97	98	3
5130	97	99	2
5131	97	100	2
5132	97	101	3
5133	97	105	3
5134	97	107	2
5135	97	108	2
5136	97	109	3
5137	97	112	2
5138	97	113	1
5139	97	114	1
5140	97	115	1
5141	97	116	2
5142	97	118	1
5143	97	119	1
5144	97	124	1
5145	97	126	3
5146	97	128	3
5147	97	129	2
5148	97	131	3
5149	97	137	2
5150	97	138	1
5151	97	141	1
5152	97	148	3
5153	97	150	2
5154	97	151	3
5155	97	152	2
5156	97	153	3
5157	97	154	3
5158	97	155	3
5159	97	156	2
5160	97	161	3
5161	97	162	1
5162	97	163	1
5163	97	165	1
5164	97	166	1
5165	97	171	3
5166	97	172	3
5167	97	173	1
5168	97	174	3
5169	97	175	1
5170	97	180	1
5171	97	181	2
5172	97	182	3
5173	97	183	2
5174	97	188	2
5175	97	191	3
5176	97	192	2
5177	97	201	3
5178	97	203	2
5179	102	1	3
5180	102	2	3
5181	102	5	2
5182	102	7	1
5183	102	8	2
5184	102	9	3
5185	102	18	3
5186	102	19	2
5187	102	20	3
5188	102	21	2
5189	102	22	2
5190	102	24	2
5191	102	30	1
5192	102	41	1
5193	102	44	2
5194	102	52	1
5195	102	54	2
5196	102	55	1
5197	102	61	1
5198	102	62	2
5199	102	66	2
5200	102	67	1
5201	102	69	3
5202	102	72	3
5203	102	73	1
5204	102	76	2
5205	102	78	3
5206	102	79	2
5207	102	80	3
5208	102	81	3
5209	102	86	3
5210	102	87	2
5211	102	88	2
5212	102	89	3
5213	102	105	2
5214	102	106	1
5215	102	111	3
5216	102	112	3
5217	102	118	2
5218	102	120	1
5219	102	124	2
5220	102	125	1
5221	102	127	3
5222	102	128	3
5223	102	132	3
5224	102	134	2
5225	102	135	3
5226	102	136	2
5227	102	137	3
5228	102	138	2
5229	102	139	3
5230	102	140	2
5231	102	141	3
5232	102	142	3
5233	102	143	2
5234	102	145	3
5235	102	146	2
5236	102	148	2
5237	102	150	1
5238	102	151	2
5239	102	155	2
5240	102	158	3
5241	102	159	2
5242	102	161	1
5243	102	165	2
5244	102	166	1
5245	102	174	2
5246	102	176	2
5247	102	180	3
5248	102	181	2
5249	102	183	3
5250	102	184	3
5251	102	188	3
5252	102	191	1
5253	102	192	3
5254	102	193	1
5255	102	196	3
5256	102	197	1
5257	102	199	3
5258	102	200	1
5259	102	201	1
5260	102	202	1
5261	102	203	2
5262	103	0	4
5263	103	2	4
5264	103	3	1
5265	103	6	3
5266	103	7	4
5267	103	12	2
5268	103	13	2
5269	103	14	2
5270	103	15	1
5271	103	17	2
5272	103	18	3
5273	103	19	2
5274	103	20	4
5275	103	21	2
5276	103	22	2
5277	103	24	3
5278	103	25	3
5279	103	27	2
5280	103	28	3
5281	103	29	3
5282	103	31	2
5283	103	34	2
5284	103	35	3
5285	103	39	1
5286	103	40	1
5287	103	44	1
5288	103	45	2
5289	103	51	2
5290	103	52	1
5291	103	55	3
5292	103	57	3
5293	103	61	1
5294	103	62	2
5295	103	63	4
5296	103	65	3
5297	103	66	3
5298	103	67	3
5299	103	71	1
5300	103	72	3
5301	103	74	3
5302	103	75	1
5303	103	76	3
5304	103	77	3
5305	103	78	3
5306	103	79	2
5307	103	81	2
5308	103	82	2
5309	103	83	3
5310	103	85	2
5311	103	86	3
5312	103	87	4
5313	103	88	2
5314	103	90	1
5315	103	91	2
5316	103	105	2
5317	103	106	2
5318	103	113	1
5319	103	115	1
5320	103	119	4
5321	103	120	3
5322	103	121	3
5323	103	122	2
5324	103	123	1
5325	103	125	1
5326	103	127	1
5327	103	128	2
5328	103	129	1
5329	103	130	2
5330	103	131	4
5331	103	133	2
5332	103	134	3
5333	103	135	3
5334	103	136	1
5335	103	137	4
5336	103	138	2
5337	103	140	1
5338	103	142	2
5339	103	143	3
5340	103	144	4
5341	103	148	2
5342	103	149	2
5343	103	150	1
5344	103	151	3
5345	103	152	2
5346	103	155	3
5347	103	156	2
5348	103	157	4
5349	103	158	1
5350	103	159	1
5351	103	160	4
5352	103	161	1
5353	103	162	3
5354	103	168	2
5355	103	174	2
5356	103	175	3
5357	103	176	3
5358	103	180	2
5359	103	181	2
5360	103	182	1
5361	103	183	4
5362	103	187	3
5363	103	188	1
5364	103	189	3
5365	103	191	3
5366	103	192	2
5367	103	193	3
5368	103	195	2
5369	103	196	1
5370	103	199	1
5371	103	200	2
5372	103	201	2
5373	103	202	2
5374	103	203	1
5375	104	0	2
5376	104	1	2
5377	104	2	1
5378	104	3	1
5379	104	5	2
5380	104	6	3
5381	104	7	3
5382	104	8	2
5383	104	13	3
5384	104	16	1
5385	104	17	1
5386	104	18	2
5387	104	19	1
5388	104	20	3
5389	104	22	2
5390	104	24	1
5391	104	25	3
5392	104	28	1
5393	104	29	3
5394	104	32	2
5395	104	33	1
5396	104	40	1
5397	104	41	2
5398	104	42	3
5399	104	44	1
5400	104	51	3
5401	104	52	1
5402	104	53	1
5403	104	54	2
5404	104	55	2
5405	104	64	1
5406	104	65	3
5407	104	74	2
5408	104	75	1
5409	104	76	1
5410	104	78	2
5411	104	79	1
5412	104	82	1
5413	104	83	3
5414	104	87	3
5415	104	88	3
5416	104	92	1
5417	104	93	1
5418	104	100	1
5419	104	105	1
5420	104	108	1
5421	104	109	3
5422	104	111	2
5423	104	119	2
5424	104	121	3
5425	104	123	1
5426	104	126	3
5427	104	128	2
5428	104	130	3
5429	104	133	1
5430	104	134	3
5431	104	141	2
5432	104	144	3
5433	104	147	2
5434	104	148	3
5435	104	150	3
5436	104	152	1
5437	104	153	2
5438	104	154	1
5439	104	155	1
5440	104	158	1
5441	104	160	1
5442	104	161	2
5443	104	162	2
5444	104	164	3
5445	104	165	3
5446	104	167	1
5447	104	173	2
5448	104	174	3
5449	104	175	1
5450	104	182	3
5451	104	183	1
5452	104	189	3
5453	104	192	1
5454	104	202	2
5455	104	203	2
5456	108	0	3
5457	108	7	1
5458	108	8	1
5459	108	9	3
5460	108	10	3
5461	108	12	3
5462	108	13	1
5463	108	19	1
5464	108	20	1
5465	108	22	2
5466	108	23	1
5467	108	31	2
5468	108	34	3
5469	108	42	1
5470	108	43	3
5471	108	44	1
5472	108	45	3
5473	108	46	1
5474	108	52	2
5475	108	53	3
5476	108	54	3
5477	108	55	1
5478	108	57	2
5479	108	63	3
5480	108	64	3
5481	108	65	1
5482	108	66	2
5483	108	72	2
5484	108	73	3
5485	108	75	2
5486	108	76	1
5487	108	80	2
5488	108	82	2
5489	108	84	2
5490	108	85	1
5491	108	88	2
5492	108	95	2
5493	108	97	2
5494	108	117	1
5495	108	125	3
5496	108	129	2
5497	108	132	1
5498	108	136	3
5499	108	137	2
5500	108	138	3
5501	108	139	2
5502	108	140	1
5503	108	145	3
5504	108	147	3
5505	108	148	3
5506	108	149	1
5507	108	159	3
5508	108	160	1
5509	108	161	2
5510	108	175	3
5511	108	176	3
5512	108	181	2
5513	108	183	3
5514	108	184	3
5515	108	185	1
5516	108	186	1
5517	108	187	1
5518	108	189	1
5519	108	191	3
5520	108	192	1
5521	108	197	1
5522	108	199	2
5523	108	200	2
5524	108	201	3
5525	108	202	1
5526	109	0	3
5527	109	3	3
5528	109	7	2
5529	109	9	2
5530	109	10	2
5531	109	11	1
5532	109	13	2
5533	109	19	2
5534	109	20	1
5535	109	22	2
5536	109	23	1
5537	109	31	2
5538	109	33	1
5539	109	42	3
5540	109	43	3
5541	109	52	2
5542	109	53	1
5543	109	56	1
5544	109	57	3
5545	109	58	1
5546	109	62	3
5547	109	64	1
5548	109	68	3
5549	109	69	3
5550	109	70	3
5551	109	72	1
5552	109	74	1
5553	109	76	1
5554	109	77	2
5555	109	78	2
5556	109	79	3
5557	109	80	2
5558	109	81	3
5559	109	83	3
5560	109	85	1
5561	109	86	3
5562	109	88	3
5563	109	89	1
5564	109	96	2
5565	109	97	2
5566	109	118	2
5567	109	119	3
5568	109	124	1
5569	109	125	2
5570	109	126	3
5571	109	129	3
5572	109	130	1
5573	109	131	2
5574	109	134	1
5575	109	137	3
5576	109	138	1
5577	109	139	3
5578	109	140	2
5579	109	143	2
5580	109	144	3
5581	109	145	1
5582	109	149	3
5583	109	157	1
5584	109	159	2
5585	109	181	2
5586	109	184	2
5587	109	189	1
5588	109	190	3
5589	109	191	1
5590	109	193	2
5591	109	194	1
5592	109	195	3
5593	109	196	1
5594	109	200	2
5595	109	203	1
5596	110	1	2
5597	110	2	1
5598	110	3	3
5599	110	4	2
5600	110	5	3
5601	110	6	2
5602	110	8	3
5603	110	9	3
5604	110	12	2
5605	110	15	1
5606	110	16	3
5607	110	20	2
5608	110	22	2
5609	110	23	1
5610	110	24	2
5611	110	26	1
5612	110	27	2
5613	110	28	1
5614	110	29	1
5615	110	31	2
5616	110	32	2
5617	110	33	3
5618	110	39	3
5619	110	41	2
5620	110	42	2
5621	110	43	3
5622	110	45	2
5623	110	46	1
5624	110	47	1
5625	110	52	1
5626	110	53	3
5627	110	55	1
5628	110	56	1
5629	110	57	1
5630	110	63	3
5631	110	64	1
5632	110	66	3
5633	110	68	1
5634	110	74	1
5635	110	75	2
5636	110	77	1
5637	110	78	1
5638	110	79	2
5639	110	80	2
5640	110	81	2
5641	110	84	3
5642	110	85	2
5643	110	87	1
5644	110	88	2
5645	110	90	2
5646	110	91	2
5647	110	93	2
5648	110	94	3
5649	110	99	2
5650	110	100	2
5651	110	106	2
5652	110	107	2
5653	110	112	3
5654	110	118	2
5655	110	119	2
5656	110	121	2
5657	110	126	2
5658	110	127	1
5659	110	129	3
5660	110	133	2
5661	110	134	3
5662	110	135	2
5663	110	136	3
5664	110	137	1
5665	110	138	2
5666	110	140	1
5667	110	142	2
5668	110	144	2
5669	110	145	2
5670	110	147	1
5671	110	148	1
5672	110	149	1
5673	110	150	3
5674	110	152	3
5675	110	153	3
5676	110	154	1
5677	110	155	2
5678	110	160	3
5679	110	161	2
5680	110	163	1
5681	110	164	2
5682	110	165	1
5683	110	168	2
5684	110	169	1
5685	110	170	2
5686	110	174	1
5687	110	175	3
5688	110	177	3
5689	110	180	2
5690	110	181	1
5691	110	183	2
5692	110	184	2
5693	110	191	3
5694	110	192	2
5695	110	194	1
5696	110	195	3
5697	112	1	3
5698	112	4	3
5699	112	9	3
5700	112	10	3
5701	112	11	1
5702	112	12	1
5703	112	20	3
5704	112	22	2
5705	112	24	2
5706	112	25	3
5707	112	31	2
5708	112	32	3
5709	112	36	3
5710	112	37	2
5711	112	41	1
5712	112	44	3
5713	112	47	3
5714	112	49	1
5715	112	51	1
5716	112	53	2
5717	112	57	2
5718	112	59	1
5719	112	60	1
5720	112	62	1
5721	112	64	2
5722	112	65	2
5723	112	66	2
5724	112	68	1
5725	112	70	2
5726	112	71	1
5727	112	72	3
5728	112	76	3
5729	112	77	2
5730	112	78	2
5731	112	80	3
5732	112	82	3
5733	112	83	1
5734	112	85	2
5735	112	86	3
5736	112	88	1
5737	112	89	3
5738	112	93	2
5739	112	96	1
5740	112	97	3
5741	112	104	3
5742	112	110	1
5743	112	117	3
5744	112	123	1
5745	112	124	1
5746	112	125	2
5747	112	132	3
5748	112	133	2
5749	112	139	1
5750	112	144	2
5751	112	146	3
5752	112	149	2
5753	112	158	2
5754	112	159	1
5755	112	160	3
5756	112	161	1
5757	112	162	2
5758	112	170	3
5759	112	176	3
5760	112	177	3
5761	112	181	2
5762	112	184	2
5763	112	187	2
5764	112	188	3
5765	112	190	3
5766	112	193	3
5767	112	195	1
5768	112	200	2
5769	113	0	2
5770	113	1	2
5771	113	2	1
5772	113	8	2
5773	113	10	3
5774	113	11	2
5775	113	12	2
5776	113	14	3
5777	113	21	3
5778	113	22	2
5779	113	23	3
5780	113	24	3
5781	113	32	3
5782	113	33	2
5783	113	34	3
5784	113	44	2
5785	113	46	1
5786	113	54	1
5787	113	55	3
5788	113	57	3
5789	113	59	3
5790	113	64	1
5791	113	65	2
5792	113	66	3
5793	113	67	3
5794	113	69	1
5795	113	70	1
5796	113	71	1
5797	113	73	3
5798	113	74	3
5799	113	75	3
5800	113	76	2
5801	113	77	1
5802	113	78	2
5803	113	79	2
5804	113	82	1
5805	113	84	2
5806	113	85	1
5807	113	87	3
5808	113	89	2
5809	113	95	1
5810	113	96	3
5811	113	98	2
5812	113	104	1
5813	113	110	1
5814	113	129	1
5815	113	130	2
5816	113	135	3
5817	113	136	2
5818	113	139	1
5819	113	140	3
5820	113	144	1
5821	113	145	3
5822	113	146	2
5823	113	147	3
5824	113	150	1
5825	113	151	1
5826	113	158	1
5827	113	159	1
5828	113	161	2
5829	113	167	1
5830	113	176	3
5831	113	177	2
5832	113	183	2
5833	113	185	1
5834	113	186	2
5835	113	190	2
5836	113	191	3
5837	113	198	1
5838	113	203	3
5839	114	1	3
5840	114	3	2
5841	114	7	2
5842	114	8	3
5843	114	10	2
5844	114	11	3
5845	114	12	2
5846	114	13	1
5847	114	15	1
5848	114	19	1
5849	114	20	2
5850	114	24	1
5851	114	31	1
5852	114	32	2
5853	114	33	1
5854	114	34	1
5855	114	43	3
5856	114	46	1
5857	114	55	3
5858	114	65	3
5859	114	66	3
5860	114	70	1
5861	114	75	2
5862	114	77	1
5863	114	81	2
5864	114	83	3
5865	114	86	1
5866	114	87	1
5867	114	88	1
5868	114	89	2
5869	114	91	3
5870	114	92	1
5871	114	95	1
5872	114	96	1
5873	114	98	2
5874	114	99	2
5875	114	100	2
5876	114	104	2
5877	114	118	3
5878	114	126	3
5879	114	131	3
5880	114	132	3
5881	114	135	2
5882	114	137	3
5883	114	139	2
5884	114	140	1
5885	114	142	1
5886	114	145	2
5887	114	146	1
5888	114	147	1
5889	114	148	1
5890	114	150	2
5891	114	152	2
5892	114	158	2
5893	114	161	1
5894	114	163	3
5895	114	167	1
5896	114	168	3
5897	114	175	2
5898	114	176	2
5899	114	177	2
5900	114	185	3
5901	114	193	2
5902	114	194	2
5903	114	196	3
5904	114	197	3
5905	115	1	3
5906	115	4	1
5907	115	6	3
5908	115	8	3
5909	115	10	2
5910	115	11	1
5911	115	14	3
5912	115	15	3
5913	115	16	1
5914	115	18	3
5915	115	20	2
5916	115	22	3
5917	115	24	1
5918	115	25	3
5919	115	34	3
5920	115	35	2
5921	115	44	1
5922	115	45	2
5923	115	46	1
5924	115	54	1
5925	115	55	3
5926	115	56	3
5927	115	57	3
5928	115	65	3
5929	115	66	1
5930	115	67	3
5931	115	68	2
5932	115	75	3
5933	115	76	1
5934	115	79	1
5935	115	80	1
5936	115	81	3
5937	115	83	3
5938	115	87	2
5939	115	88	3
5940	115	90	1
5941	115	97	1
5942	115	101	3
5943	115	106	2
5944	115	132	1
5945	115	134	1
5946	115	135	1
5947	115	136	1
5948	115	139	2
5949	115	140	3
5950	115	142	3
5951	115	144	1
5952	115	145	1
5953	115	146	3
5954	115	148	2
5955	115	151	1
5956	115	152	2
5957	115	153	1
5958	115	157	2
5959	115	158	1
5960	115	159	2
5961	115	160	1
5962	115	161	3
5963	115	162	1
5964	115	163	2
5965	115	175	1
5966	115	192	3
5967	115	193	3
5968	115	194	3
5969	116	1	1
5970	116	4	2
5971	116	6	2
5972	116	7	2
5973	116	8	3
5974	116	9	2
5975	116	10	3
5976	116	11	3
5977	116	12	1
5978	116	14	3
5979	116	16	1
5980	116	18	2
5981	116	19	1
5982	116	20	1
5983	116	23	3
5984	116	24	3
5985	116	30	3
5986	116	33	3
5987	116	34	3
5988	116	36	3
5989	116	42	3
5990	116	45	3
5991	116	46	1
5992	116	55	3
5993	116	65	3
5994	116	66	2
5995	116	67	2
5996	116	75	3
5997	116	77	2
5998	116	79	2
5999	116	80	3
6000	116	81	2
6001	116	82	3
6002	116	83	1
6003	116	84	2
6004	116	87	3
6005	116	88	3
6006	116	91	3
6007	116	93	2
6008	116	94	2
6009	116	98	1
6010	116	105	3
6011	116	106	2
6012	116	107	1
6013	116	120	1
6014	116	126	1
6015	116	127	1
6016	116	133	3
6017	116	134	3
6018	116	136	3
6019	116	137	3
6020	116	138	1
6021	116	140	3
6022	116	141	1
6023	116	142	2
6024	116	151	3
6025	116	154	3
6026	116	156	1
6027	116	157	3
6028	116	158	3
6029	116	160	3
6030	116	161	1
6031	116	162	2
6032	116	164	3
6033	116	166	2
6034	116	167	3
6035	116	169	2
6036	116	176	3
6037	116	183	1
6038	116	194	2
6039	116	195	3
6040	116	197	1
6041	117	1	2
6042	117	3	2
6043	117	4	2
6044	117	6	2
6045	117	7	3
6046	117	11	1
6047	117	14	1
6048	117	15	3
6049	117	16	1
6050	117	18	2
6051	117	19	3
6052	117	21	3
6053	117	22	2
6054	117	24	3
6055	117	26	2
6056	117	27	2
6057	117	31	3
6058	117	32	3
6059	117	34	3
6060	117	35	3
6061	117	36	1
6062	117	37	1
6063	117	40	1
6064	117	41	3
6065	117	42	1
6066	117	43	1
6067	117	45	3
6068	117	46	1
6069	117	55	1
6070	117	56	1
6071	117	58	2
6072	117	64	2
6073	117	65	3
6074	117	68	1
6075	117	76	1
6076	117	77	2
6077	117	78	1
6078	117	81	2
6079	117	83	2
6080	117	84	3
6081	117	85	2
6082	117	86	1
6083	117	87	1
6084	117	88	1
6085	117	90	2
6086	117	91	2
6087	117	93	3
6088	117	94	2
6089	117	95	1
6090	117	96	1
6091	117	97	3
6092	117	98	3
6093	117	99	2
6094	117	100	3
6095	117	101	1
6096	117	102	1
6097	117	108	2
6098	117	109	2
6099	117	111	1
6100	117	112	3
6101	117	118	1
6102	117	119	3
6103	117	120	2
6104	117	121	1
6105	117	127	2
6106	117	128	3
6107	117	129	3
6108	117	133	2
6109	117	134	1
6110	117	136	3
6111	117	138	3
6112	117	141	2
6113	117	142	3
6114	117	144	1
6115	117	146	1
6116	117	148	1
6117	117	149	1
6118	117	150	3
6119	117	155	1
6120	117	157	1
6121	117	158	3
6122	117	159	1
6123	117	160	1
6124	117	162	1
6125	117	163	3
6126	117	165	3
6127	117	166	1
6128	117	167	3
6129	117	171	2
6130	117	172	1
6131	117	174	2
6132	117	175	2
6133	117	182	2
6134	117	186	1
6135	117	191	2
6136	117	192	2
6137	117	193	1
6138	117	195	3
6139	118	2	2
6140	118	3	3
6141	118	13	2
6142	118	14	3
6143	118	23	1
6144	118	25	3
6145	118	34	2
6146	118	35	2
6147	118	36	2
6148	118	37	3
6149	118	38	1
6150	118	42	1
6151	118	45	1
6152	118	46	2
6153	118	47	2
6154	118	49	2
6155	118	54	2
6156	118	58	3
6157	118	59	2
6158	118	60	2
6159	118	61	1
6160	118	62	2
6161	118	63	2
6162	118	64	2
6163	118	70	3
6164	118	71	2
6165	118	75	2
6166	118	81	3
6167	118	82	1
6168	118	84	1
6169	118	87	1
6170	118	89	3
6171	118	91	2
6172	118	92	2
6173	118	93	1
6174	118	95	3
6175	118	96	2
6176	118	101	2
6177	118	104	3
6178	118	108	3
6179	118	114	3
6180	118	115	3
6181	118	116	2
6182	118	123	1
6183	118	125	2
6184	118	129	2
6185	118	130	1
6186	118	131	1
6187	118	136	2
6188	118	137	2
6189	118	138	3
6190	118	140	2
6191	118	147	3
6192	118	148	3
6193	118	149	3
6194	118	150	3
6195	118	151	2
6196	118	160	3
6197	118	161	1
6198	118	162	1
6199	118	164	3
6200	118	167	2
6201	118	168	1
6202	118	170	2
6203	118	171	2
6204	118	178	1
6205	118	181	1
6206	118	182	3
6207	118	183	3
6208	118	185	2
6209	118	189	2
6210	118	191	2
6211	118	192	1
6212	118	196	3
6213	118	201	1
6214	118	203	3
6215	119	11	2
6216	119	12	1
6217	119	14	2
6218	119	23	3
6219	119	34	2
6220	119	36	2
6221	119	37	2
6222	119	38	1
6223	119	43	1
6224	119	44	1
6225	119	45	2
6226	119	46	3
6227	119	48	2
6228	119	49	2
6229	119	50	1
6230	119	52	1
6231	119	53	2
6232	119	60	2
6233	119	62	3
6234	119	65	3
6235	119	69	2
6236	119	70	3
6237	119	71	1
6238	119	73	2
6239	119	75	1
6240	119	76	2
6241	119	84	1
6242	119	90	3
6243	119	97	3
6244	119	101	1
6245	119	103	3
6246	119	109	1
6247	119	110	3
6248	119	114	3
6249	119	115	1
6250	119	116	3
6251	119	117	3
6252	119	123	2
6253	119	124	2
6254	119	125	1
6255	119	129	3
6256	119	130	3
6257	119	131	3
6258	119	135	2
6259	119	136	2
6260	119	137	1
6261	119	138	1
6262	119	139	3
6263	119	140	1
6264	119	147	3
6265	119	148	3
6266	119	149	3
6267	119	150	3
6268	119	160	2
6269	119	162	3
6270	119	164	2
6271	119	167	3
6272	119	169	1
6273	119	170	2
6274	119	172	3
6275	119	177	1
6276	119	181	3
6277	119	182	1
6278	119	183	1
6279	119	185	1
6280	119	186	3
6281	119	187	1
6282	119	188	1
6283	119	189	3
6284	119	191	2
6285	119	192	1
6286	119	197	1
6287	119	199	1
6288	119	201	1
6289	119	203	1
6290	120	0	2
6291	120	1	3
6292	120	3	3
6293	120	4	2
6294	120	9	1
6295	120	11	3
6296	120	12	2
6297	120	14	1
6298	120	15	1
6299	120	21	1
6300	120	23	2
6301	120	34	2
6302	120	36	1
6303	120	38	1
6304	120	43	3
6305	120	45	1
6306	120	48	3
6307	120	53	2
6308	120	55	2
6309	120	60	1
6310	120	63	1
6311	120	64	3
6312	120	65	2
6313	120	66	2
6314	120	67	3
6315	120	70	1
6316	120	71	2
6317	120	74	2
6318	120	77	1
6319	120	79	2
6320	120	80	2
6321	120	81	3
6322	120	82	2
6323	120	83	2
6324	120	84	2
6325	120	85	3
6326	120	86	1
6327	120	89	2
6328	120	90	1
6329	120	92	1
6330	120	95	3
6331	120	97	2
6332	120	98	3
6333	120	100	1
6334	120	101	3
6335	120	103	1
6336	120	104	3
6337	120	110	2
6338	120	115	3
6339	120	116	1
6340	120	124	1
6341	120	125	2
6342	120	130	1
6343	120	135	1
6344	120	137	3
6345	120	138	1
6346	120	140	1
6347	120	146	2
6348	120	147	3
6349	120	148	3
6350	120	150	2
6351	120	159	3
6352	120	160	3
6353	120	163	3
6354	120	167	1
6355	120	168	3
6356	120	170	3
6357	120	175	2
6358	120	176	2
6359	120	177	1
6360	120	178	1
6361	120	181	3
6362	120	183	1
6363	120	185	3
6364	120	186	3
6365	120	188	1
6366	120	189	2
6367	120	190	3
6368	120	195	2
6369	120	197	3
6370	120	198	2
6371	120	201	3
6372	120	202	1
6373	120	203	1
6374	121	0	2
6375	121	1	1
6376	121	2	2
6377	121	3	3
6378	121	4	1
6379	121	5	1
6380	121	6	2
6381	121	9	1
6382	121	12	2
6383	121	13	1
6384	121	14	3
6385	121	15	3
6386	121	16	2
6387	121	23	3
6388	121	24	3
6389	121	25	1
6390	121	26	3
6391	121	33	2
6392	121	34	3
6393	121	36	3
6394	121	37	2
6395	121	43	3
6396	121	46	1
6397	121	47	2
6398	121	48	2
6399	121	49	1
6400	121	53	2
6401	121	56	2
6402	121	58	3
6403	121	59	1
6404	121	63	2
6405	121	64	3
6406	121	65	2
6407	121	67	1
6408	121	68	1
6409	121	74	3
6410	121	75	1
6411	121	77	2
6412	121	78	1
6413	121	79	1
6414	121	81	3
6415	121	83	3
6416	121	84	3
6417	121	86	1
6418	121	89	2
6419	121	90	3
6420	121	91	1
6421	121	93	1
6422	121	94	2
6423	121	95	1
6424	121	96	3
6425	121	98	2
6426	121	99	3
6427	121	101	1
6428	121	102	2
6429	121	103	1
6430	121	104	2
6431	121	106	3
6432	121	110	3
6433	121	125	2
6434	121	131	3
6435	121	133	2
6436	121	135	2
6437	121	136	2
6438	121	139	2
6439	121	142	3
6440	121	146	1
6441	121	149	3
6442	121	150	2
6443	121	151	3
6444	121	152	1
6445	121	158	2
6446	121	159	1
6447	121	161	1
6448	121	162	3
6449	121	167	2
6450	121	169	1
6451	121	170	2
6452	121	175	1
6453	121	176	1
6454	121	178	1
6455	121	183	3
6456	121	184	1
6457	121	186	2
6458	121	191	1
6459	121	193	3
6460	121	194	1
6461	121	195	3
6462	121	196	3
6463	121	197	1
6464	121	198	3
6465	121	199	3
6466	121	203	2
6467	122	0	1
6468	122	1	1
6469	122	2	2
6470	122	4	3
6471	122	6	2
6472	122	8	1
6473	122	9	3
6474	122	10	2
6475	122	11	1
6476	122	12	1
6477	122	13	2
6478	122	32	2
6479	122	33	2
6480	122	34	1
6481	122	35	2
6482	122	36	2
6483	122	44	1
6484	122	45	2
6485	122	46	1
6486	122	47	3
6487	122	56	3
6488	122	57	1
6489	122	58	1
6490	122	59	1
6491	122	65	2
6492	122	66	1
6493	122	68	1
6494	122	69	2
6495	122	75	2
6496	122	76	1
6497	122	79	3
6498	122	80	3
6499	122	83	2
6500	122	90	1
6501	122	92	1
6502	122	94	2
6503	122	95	1
6504	122	96	3
6505	122	97	2
6506	122	100	3
6507	122	101	3
6508	122	104	1
6509	122	105	3
6510	122	106	3
6511	122	107	1
6512	122	135	2
6513	122	136	1
6514	122	137	1
6515	122	138	2
6516	122	140	2
6517	122	142	2
6518	122	143	2
6519	122	145	2
6520	122	148	2
6521	122	149	1
6522	122	151	2
6523	122	152	2
6524	122	153	3
6525	122	154	2
6526	122	157	1
6527	122	158	1
6528	122	159	2
6529	122	161	3
6530	122	162	1
6531	122	163	1
6532	122	164	1
6533	122	168	3
6534	122	175	1
6535	122	177	2
6536	122	184	2
6537	122	185	1
6538	122	186	2
6539	122	192	2
6540	122	193	1
6541	122	196	2
6542	122	197	1
6543	122	199	3
6544	123	2	2
6545	123	5	2
6546	123	6	1
6547	123	7	3
6548	123	8	3
6549	123	9	2
6550	123	10	2
6551	123	12	3
6552	123	13	3
6553	123	14	1
6554	123	15	2
6555	123	16	3
6556	123	17	1
6557	123	19	2
6558	123	20	1
6559	123	23	1
6560	123	25	1
6561	123	27	3
6562	123	31	2
6563	123	32	2
6564	123	35	3
6565	123	43	2
6566	123	46	1
6567	123	47	3
6568	123	57	1
6569	123	66	1
6570	123	68	3
6571	123	70	1
6572	123	77	3
6573	123	80	3
6574	123	82	2
6575	123	83	2
6576	123	84	3
6577	123	85	2
6578	123	86	3
6579	123	87	2
6580	123	88	3
6581	123	90	3
6582	123	92	2
6583	123	93	2
6584	123	95	1
6585	123	96	2
6586	123	97	1
6587	123	100	3
6588	123	101	2
6589	123	103	1
6590	123	104	3
6591	123	105	2
6592	123	107	3
6593	123	108	3
6594	123	109	2
6595	123	111	2
6596	123	118	1
6597	123	134	2
6598	123	136	2
6599	123	138	3
6600	123	139	2
6601	123	140	3
6602	123	141	3
6603	123	142	1
6604	123	143	3
6605	123	144	1
6606	123	145	3
6607	123	147	1
6608	123	148	1
6609	123	149	2
6610	123	151	1
6611	123	152	3
6612	123	154	1
6613	123	155	3
6614	123	159	3
6615	123	160	2
6616	123	161	1
6617	123	162	2
6618	123	164	1
6619	123	168	3
6620	123	169	1
6621	123	170	2
6622	123	171	3
6623	123	176	2
6624	123	177	2
6625	123	186	3
6626	123	193	1
6627	123	195	2
6628	123	196	1
6629	123	197	1
6630	123	198	1
6631	124	2	2
6632	124	3	3
6633	124	6	1
6634	124	8	2
6635	124	9	1
6636	124	12	2
6637	124	15	3
6638	124	16	2
6639	124	18	2
6640	124	19	2
6641	124	20	2
6642	124	24	1
6643	124	25	3
6644	124	26	2
6645	124	27	1
6646	124	30	1
6647	124	31	3
6648	124	32	2
6649	124	33	3
6650	124	34	1
6651	124	35	1
6652	124	38	1
6653	124	42	2
6654	124	45	1
6655	124	46	2
6656	124	47	2
6657	124	48	3
6658	124	55	2
6659	124	56	2
6660	124	57	3
6661	124	66	2
6662	124	67	3
6663	124	68	3
6664	124	69	2
6665	124	78	2
6666	124	82	1
6667	124	83	3
6668	124	84	3
6669	124	86	1
6670	124	88	2
6671	124	89	1
6672	124	90	1
6673	124	92	1
6674	124	94	2
6675	124	95	2
6676	124	96	2
6677	124	99	2
6678	124	102	1
6679	124	105	1
6680	124	106	2
6681	124	107	1
6682	124	108	3
6683	124	109	3
6684	124	118	1
6685	124	120	3
6686	124	132	2
6687	124	134	3
6688	124	141	3
6689	124	143	2
6690	124	145	3
6691	124	146	2
6692	124	148	3
6693	124	149	2
6694	124	150	3
6695	124	152	1
6696	124	153	3
6697	124	155	2
6698	124	156	2
6699	124	157	2
6700	124	158	3
6701	124	159	3
6702	124	160	1
6703	124	162	3
6704	124	163	1
6705	124	164	1
6706	124	165	2
6707	124	166	2
6708	124	167	3
6709	124	171	3
6710	124	176	1
6711	124	183	3
6712	124	184	1
6713	124	194	2
6714	124	195	2
6715	124	197	1
6716	126	2	3
6717	126	3	1
6718	126	4	2
6719	126	6	2
6720	126	10	2
6721	126	11	2
6722	126	12	1
6723	126	13	3
6724	126	16	2
6725	126	23	2
6726	126	25	3
6727	126	26	2
6728	126	27	2
6729	126	33	2
6730	126	34	1
6731	126	35	3
6732	126	36	3
6733	126	37	3
6734	126	38	3
6735	126	39	3
6736	126	43	1
6737	126	46	3
6738	126	47	2
6739	126	50	1
6740	126	51	2
6741	126	53	1
6742	126	55	3
6743	126	56	2
6744	126	57	1
6745	126	60	1
6746	126	62	1
6747	126	63	1
6748	126	64	1
6749	126	67	1
6750	126	68	1
6751	126	69	3
6752	126	71	1
6753	126	72	1
6754	126	75	1
6755	126	77	2
6756	126	80	3
6757	126	81	1
6758	126	82	3
6759	126	85	2
6760	126	86	2
6761	126	87	1
6762	126	92	2
6763	126	95	2
6764	126	97	1
6765	126	98	3
6766	126	99	2
6767	126	102	1
6768	126	103	3
6769	126	104	2
6770	126	105	1
6771	126	106	3
6772	126	108	2
6773	126	109	3
6774	126	117	3
6775	126	124	3
6776	126	130	2
6777	126	131	2
6778	126	135	3
6779	126	138	1
6780	126	139	3
6781	126	140	1
6782	126	141	3
6783	126	148	2
6784	126	149	1
6785	126	150	1
6786	126	151	3
6787	126	152	2
6788	126	160	1
6789	126	161	3
6790	126	162	2
6791	126	167	1
6792	126	169	2
6793	126	170	1
6794	126	172	3
6795	126	175	2
6796	126	177	2
6797	126	178	2
6798	126	180	3
6799	126	183	1
6800	126	185	2
6801	126	188	3
6802	126	191	2
6803	126	195	3
6804	126	196	2
6805	126	198	1
6806	126	199	1
6807	126	200	1
6808	126	201	3
6809	126	203	1
6810	127	0	3
6811	127	1	3
6812	127	3	1
6813	127	4	4
6814	127	5	1
6815	127	6	1
6816	127	9	1
6817	127	10	3
6818	127	12	1
6819	127	13	2
6820	127	14	1
6821	127	15	1
6822	127	16	2
6823	127	21	1
6824	127	22	1
6825	127	23	4
6826	127	24	1
6827	127	25	4
6828	127	27	1
6829	127	33	1
6830	127	34	4
6831	127	35	1
6832	127	36	1
6833	127	37	3
6834	127	43	1
6835	127	44	3
6836	127	45	1
6837	127	47	3
6838	127	48	4
6839	127	49	1
6840	127	50	1
6841	127	51	2
6842	127	54	3
6843	127	56	2
6844	127	57	1
6845	127	58	4
6846	127	59	3
6847	127	60	3
6848	127	62	3
6849	127	65	4
6850	127	69	2
6851	127	70	2
6852	127	71	2
6853	127	72	1
6854	127	73	2
6855	127	74	2
6856	127	75	4
6857	127	76	4
6858	127	77	2
6859	127	79	3
6860	127	80	1
6861	127	81	1
6862	127	83	2
6863	127	87	4
6864	127	88	4
6865	127	90	1
6866	127	92	4
6867	127	94	1
6868	127	95	3
6869	127	97	1
6870	127	98	4
6871	127	99	3
6872	127	100	4
6873	127	101	2
6874	127	102	2
6875	127	103	1
6876	127	104	1
6877	127	105	1
6878	127	106	4
6879	127	110	1
6880	127	114	1
6881	127	115	1
6882	127	116	3
6883	127	117	1
6884	127	130	3
6885	127	131	2
6886	127	135	3
6887	127	136	1
6888	127	138	1
6889	127	139	2
6890	127	141	4
6891	127	142	3
6892	127	143	1
6893	127	146	3
6894	127	147	4
6895	127	148	3
6896	127	150	2
6897	127	151	3
6898	127	152	3
6899	127	153	2
6900	127	154	3
6901	127	155	3
6902	127	158	1
6903	127	159	1
6904	127	160	3
6905	127	161	1
6906	127	162	3
6907	127	164	2
6908	127	167	3
6909	127	168	1
6910	127	170	3
6911	127	171	1
6912	127	172	2
6913	127	175	1
6914	127	176	4
6915	127	177	1
6916	127	178	3
6917	127	179	3
6918	127	182	3
6919	127	185	2
6920	127	186	3
6921	127	188	1
6922	127	190	3
6923	127	192	3
6924	127	194	1
6925	127	196	2
6926	127	197	1
6927	127	199	1
6928	127	200	1
6929	127	201	4
6930	127	202	3
6931	127	203	1
6932	128	0	3
6933	128	2	3
6934	128	4	3
6935	128	6	2
6936	128	8	1
6937	128	9	1
6938	128	10	2
6939	128	11	1
6940	128	12	4
6941	128	13	2
6942	128	14	1
6943	128	15	3
6944	128	16	3
6945	128	17	3
6946	128	18	1
6947	128	20	3
6948	128	22	1
6949	128	24	4
6950	128	27	1
6951	128	35	2
6952	128	36	3
6953	128	37	3
6954	128	38	1
6955	128	46	1
6956	128	47	4
6957	128	48	1
6958	128	49	1
6959	128	50	3
6960	128	54	1
6961	128	56	2
6962	128	59	2
6963	128	60	3
6964	128	61	2
6965	128	64	1
6966	128	66	1
6967	128	68	1
6968	128	69	2
6969	128	70	4
6970	128	71	1
6971	128	73	3
6972	128	74	3
6973	128	75	3
6974	128	76	1
6975	128	77	1
6976	128	78	1
6977	128	79	2
6978	128	81	1
6979	128	82	1
6980	128	83	2
6981	128	84	4
6982	128	85	1
6983	128	86	1
6984	128	87	3
6985	128	88	2
6986	128	92	2
6987	128	93	2
6988	128	94	2
6989	128	95	3
6990	128	97	4
6991	128	98	3
6992	128	99	4
6993	128	100	3
6994	128	101	2
6995	128	102	1
6996	128	103	2
6997	128	104	3
6998	128	106	1
6999	128	108	2
7000	128	110	1
7001	128	111	3
7002	128	112	3
7003	128	114	1
7004	128	115	3
7005	128	116	1
7006	128	117	4
7007	128	118	2
7008	128	125	1
7009	128	136	1
7010	128	137	3
7011	128	138	1
7012	128	140	3
7013	128	144	2
7014	128	146	1
7015	128	147	2
7016	128	149	3
7017	128	150	1
7018	128	151	4
7019	128	152	4
7020	128	153	3
7021	128	155	2
7022	128	156	3
7023	128	158	2
7024	128	159	2
7025	128	160	2
7026	128	161	3
7027	128	162	4
7028	128	163	1
7029	128	168	2
7030	128	170	4
7031	128	171	3
7032	128	172	3
7033	128	175	1
7034	128	176	1
7035	128	177	2
7036	128	178	2
7037	128	182	2
7038	128	183	1
7039	128	184	2
7040	128	185	1
7041	128	186	2
7042	128	187	3
7043	128	188	2
7044	128	192	2
7045	128	193	1
7046	128	194	3
7047	128	196	4
7048	128	197	1
7049	128	198	2
7050	128	199	4
7051	128	200	1
7052	137	5	2
7053	137	15	1
7054	137	16	3
7055	137	17	2
7056	137	18	1
7057	137	20	2
7058	137	26	2
7059	137	27	2
7060	137	36	1
7061	137	37	2
7062	137	38	3
7063	137	39	1
7064	137	46	1
7065	137	47	2
7066	137	49	3
7067	137	50	3
7068	137	56	1
7069	137	57	2
7070	137	58	3
7071	137	59	3
7072	137	68	3
7073	137	69	2
7074	137	70	2
7075	137	71	2
7076	137	72	3
7077	137	77	2
7078	137	84	2
7079	137	85	1
7080	137	86	1
7081	137	90	3
7082	137	91	2
7083	137	92	1
7084	137	94	1
7085	137	99	3
7086	137	100	1
7087	137	103	3
7088	137	106	3
7089	137	108	1
7090	137	112	2
7091	137	113	2
7092	137	114	2
7093	137	115	3
7094	137	116	1
7095	137	117	2
7096	137	119	2
7097	137	120	2
7098	137	122	2
7099	137	125	3
7100	137	132	3
7101	137	133	1
7102	137	142	3
7103	137	144	3
7104	137	145	2
7105	137	152	1
7106	137	153	1
7107	137	154	3
7108	137	162	3
7109	137	163	3
7110	137	164	3
7111	137	166	1
7112	137	168	2
7113	137	170	2
7114	137	171	2
7115	137	174	1
7116	137	175	3
7117	137	176	2
7118	137	179	1
7119	137	184	1
7120	137	185	3
7121	137	186	1
7122	137	195	2
7123	137	196	3
7124	137	197	1
7125	137	199	2
7126	137	200	1
7127	139	6	1
7128	139	7	2
7129	139	8	2
7130	139	10	1
7131	139	16	1
7132	139	17	3
7133	139	19	2
7134	139	20	1
7135	139	21	2
7136	139	25	2
7137	139	27	1
7138	139	28	1
7139	139	30	2
7140	139	32	3
7141	139	33	2
7142	139	35	1
7143	139	36	3
7144	139	38	1
7145	139	39	2
7146	139	40	3
7147	139	41	3
7148	139	42	1
7149	139	44	1
7150	139	45	2
7151	139	48	3
7152	139	51	1
7153	139	52	2
7154	139	58	3
7155	139	60	2
7156	139	67	3
7157	139	69	3
7158	139	71	1
7159	139	72	3
7160	139	77	1
7161	139	83	2
7162	139	86	3
7163	139	89	1
7164	139	93	3
7165	139	94	1
7166	139	96	3
7167	139	97	1
7168	139	100	3
7169	139	101	1
7170	139	102	1
7171	139	103	1
7172	139	105	2
7173	139	106	2
7174	139	107	3
7175	139	118	2
7176	139	119	1
7177	139	121	3
7178	139	122	3
7179	139	127	1
7180	139	128	3
7181	139	129	3
7182	139	133	1
7183	139	134	2
7184	139	142	3
7185	139	144	3
7186	139	145	1
7187	139	146	2
7188	139	152	3
7189	139	153	2
7190	139	155	3
7191	139	156	1
7192	139	157	3
7193	139	158	2
7194	139	163	1
7195	139	164	1
7196	139	165	3
7197	139	171	2
7198	139	172	1
7199	139	178	1
7200	139	179	3
7201	139	180	3
7202	139	181	1
7203	139	184	1
7204	139	185	2
7205	139	186	3
7206	139	187	3
7207	139	193	3
7208	139	194	3
7209	139	197	3
7210	139	199	1
7211	139	200	1
7212	140	6	1
7213	140	7	3
7214	140	8	3
7215	140	9	2
7216	140	16	3
7217	140	17	3
7218	140	22	3
7219	140	26	2
7220	140	32	1
7221	140	34	1
7222	140	36	1
7223	140	38	2
7224	140	39	1
7225	140	41	1
7226	140	42	1
7227	140	45	3
7228	140	47	2
7229	140	48	2
7230	140	50	1
7231	140	51	2
7232	140	52	1
7233	140	55	2
7234	140	56	3
7235	140	57	3
7236	140	58	3
7237	140	61	2
7238	140	62	3
7239	140	67	3
7240	140	68	3
7241	140	70	1
7242	140	71	2
7243	140	72	3
7244	140	77	3
7245	140	78	3
7246	140	85	1
7247	140	86	3
7248	140	92	3
7249	140	93	3
7250	140	94	2
7251	140	100	1
7252	140	101	3
7253	140	103	3
7254	140	105	2
7255	140	106	3
7256	140	108	2
7257	140	109	1
7258	140	110	2
7259	140	111	3
7260	140	112	3
7261	140	113	2
7262	140	114	2
7263	140	115	2
7264	140	116	1
7265	140	117	3
7266	140	119	3
7267	140	120	3
7268	140	121	3
7269	140	122	1
7270	140	123	3
7271	140	128	2
7272	140	132	2
7273	140	133	3
7274	140	134	1
7275	140	136	1
7276	140	143	2
7277	140	144	2
7278	140	145	3
7279	140	152	3
7280	140	153	2
7281	140	154	2
7282	140	155	1
7283	140	157	1
7284	140	158	1
7285	140	163	3
7286	140	164	2
7287	140	169	2
7288	140	172	3
7289	140	173	2
7290	140	174	2
7291	140	176	1
7292	140	178	3
7293	140	180	1
7294	140	181	3
7295	140	184	3
7296	140	185	1
7297	140	187	3
7298	140	188	1
7299	140	189	2
7300	140	195	3
7301	140	196	1
7302	140	198	3
7303	140	199	1
7304	140	200	2
7305	144	1	3
7306	144	11	2
7307	144	12	3
7308	144	13	1
7309	144	15	3
7310	144	16	3
7311	144	23	1
7312	144	24	3
7313	144	27	1
7314	144	28	3
7315	144	36	1
7316	144	37	2
7317	144	38	1
7318	144	39	2
7319	144	40	2
7320	144	48	3
7321	144	49	3
7322	144	51	3
7323	144	52	3
7324	144	59	2
7325	144	63	1
7326	144	64	1
7327	144	65	2
7328	144	71	1
7329	144	73	1
7330	144	74	3
7331	144	80	3
7332	144	81	3
7333	144	82	2
7334	144	92	2
7335	144	93	1
7336	144	94	3
7337	144	95	2
7338	144	100	3
7339	144	102	3
7340	144	103	3
7341	144	104	1
7342	144	106	2
7343	144	107	1
7344	144	108	3
7345	144	109	3
7346	144	113	2
7347	144	116	1
7348	144	117	3
7349	144	121	3
7350	144	129	3
7351	144	130	3
7352	144	135	1
7353	144	139	3
7354	144	140	3
7355	144	148	2
7356	144	149	3
7357	144	151	3
7358	144	152	1
7359	144	153	1
7360	144	154	3
7361	144	160	1
7362	144	161	2
7363	144	162	3
7364	144	165	3
7365	144	167	3
7366	144	168	2
7367	144	169	2
7368	144	174	1
7369	144	178	1
7370	144	179	1
7371	144	180	1
7372	144	182	2
7373	144	185	2
7374	144	186	1
7375	144	187	1
7376	144	188	1
7377	144	190	3
7378	144	191	3
7379	144	198	3
7380	144	199	2
7381	144	200	1
7382	144	201	3
7383	147	8	2
7384	147	17	2
7385	147	18	2
7386	147	20	1
7387	147	29	2
7388	147	39	1
7389	147	40	3
7390	147	48	1
7391	147	58	3
7392	147	59	1
7393	147	60	1
7394	147	66	1
7395	147	68	3
7396	147	78	3
7397	147	85	3
7398	147	86	2
7399	147	94	1
7400	147	96	1
7401	147	104	3
7402	147	105	1
7403	147	107	1
7404	147	109	1
7405	147	111	2
7406	147	119	3
7407	147	120	1
7408	147	126	1
7409	147	142	1
7410	147	143	1
7411	147	155	2
7412	147	165	3
7413	147	166	1
7414	147	170	3
7415	147	171	1
7416	147	172	1
7417	147	173	1
7418	147	177	2
7419	147	178	1
7420	147	184	2
7421	147	193	1
7422	147	194	1
7423	148	6	2
7424	148	7	1
7425	148	8	1
7426	148	18	3
7427	148	20	1
7428	148	21	2
7429	148	28	1
7430	148	39	3
7431	148	40	2
7432	148	41	2
7433	148	48	1
7434	148	49	2
7435	148	51	1
7436	148	58	2
7437	148	59	3
7438	148	61	2
7439	148	67	1
7440	148	70	2
7441	148	71	1
7442	148	78	1
7443	148	86	2
7444	148	97	2
7445	148	102	3
7446	148	103	1
7447	148	108	3
7448	148	110	2
7449	148	111	1
7450	148	113	1
7451	148	116	1
7452	148	119	1
7453	148	120	1
7454	148	122	3
7455	148	126	3
7456	148	128	1
7457	148	132	2
7458	148	142	2
7459	148	143	3
7460	148	144	1
7461	148	155	2
7462	148	157	1
7463	148	159	2
7464	148	171	1
7465	148	172	3
7466	148	173	3
7467	148	178	2
7468	148	179	2
7469	148	186	1
7470	148	194	3
7471	148	196	2
7472	148	198	3
7473	149	6	3
7474	149	7	2
7475	149	9	3
7476	149	20	3
7477	149	29	3
7478	149	30	1
7479	149	31	1
7480	149	38	1
7481	149	39	3
7482	149	40	3
7483	149	48	2
7484	149	49	3
7485	149	50	3
7486	149	51	1
7487	149	61	2
7488	149	67	2
7489	149	69	2
7490	149	78	1
7491	149	86	2
7492	149	89	3
7493	149	95	2
7494	149	97	2
7495	149	103	1
7496	149	104	1
7497	149	110	1
7498	149	112	3
7499	149	113	3
7500	149	114	1
7501	149	115	2
7502	149	116	1
7503	149	118	2
7504	149	119	2
7505	149	121	2
7506	149	132	1
7507	149	134	1
7508	149	156	2
7509	149	157	2
7510	149	158	3
7511	149	159	2
7512	149	165	3
7513	149	171	1
7514	149	172	3
7515	149	174	1
7516	149	178	1
7517	149	179	3
7518	149	185	3
7519	149	186	2
7520	149	187	3
7521	149	197	2
7522	150	8	3
7523	150	10	2
7524	150	18	1
7525	150	19	3
7526	150	20	2
7527	150	27	3
7528	150	28	1
7529	150	29	2
7530	150	30	1
7531	150	31	2
7532	150	32	1
7533	150	37	3
7534	150	38	3
7535	150	40	1
7536	150	41	3
7537	150	42	3
7538	150	44	3
7539	150	48	1
7540	150	49	1
7541	150	51	3
7542	150	53	1
7543	150	54	1
7544	150	55	3
7545	150	56	1
7546	150	57	2
7547	150	60	2
7548	150	61	3
7549	150	62	1
7550	150	63	2
7551	150	64	3
7552	150	66	1
7553	150	67	1
7554	150	70	3
7555	150	78	1
7556	150	84	2
7557	150	85	1
7558	150	86	2
7559	150	89	3
7560	150	95	2
7561	150	96	1
7562	150	97	2
7563	150	102	2
7564	150	103	1
7565	150	104	1
7566	150	109	1
7567	150	111	3
7568	150	114	1
7569	150	115	2
7570	150	116	2
7571	150	118	2
7572	150	119	2
7573	150	121	1
7574	150	123	2
7575	150	124	1
7576	150	126	3
7577	150	128	3
7578	150	129	3
7579	150	133	2
7580	150	134	2
7581	150	142	1
7582	150	144	2
7583	150	146	1
7584	150	155	2
7585	150	157	2
7586	150	158	1
7587	150	159	3
7588	150	165	1
7589	150	166	1
7590	150	173	3
7591	150	174	2
7592	150	181	1
7593	150	183	2
7594	150	184	1
7595	150	185	1
7596	150	187	1
7597	150	189	3
7598	150	195	2
7599	150	196	1
7600	150	197	2
7601	150	198	3
7602	150	199	1
7603	150	200	1
7604	150	201	3
7605	154	8	1
7606	154	10	2
7607	154	20	3
7608	154	21	2
7609	154	22	3
7610	154	23	2
7611	154	30	2
7612	154	31	2
7613	154	32	1
7614	154	34	3
7615	154	35	1
7616	154	37	1
7617	154	41	3
7618	154	42	3
7619	154	44	1
7620	154	45	1
7621	154	47	3
7622	154	50	1
7623	154	51	1
7624	154	52	1
7625	154	53	2
7626	154	54	1
7627	154	55	3
7628	154	56	2
7629	154	59	2
7630	154	60	2
7631	154	64	3
7632	154	65	3
7633	154	66	1
7634	154	67	1
7635	154	68	1
7636	154	69	1
7637	154	70	2
7638	154	72	1
7639	154	74	2
7640	154	76	3
7641	154	77	2
7642	154	79	2
7643	154	83	3
7644	154	85	3
7645	154	86	1
7646	154	88	1
7647	154	89	2
7648	154	92	1
7649	154	94	1
7650	154	95	3
7651	154	96	3
7652	154	97	2
7653	154	102	1
7654	154	103	3
7655	154	104	1
7656	154	116	2
7657	154	117	2
7658	154	123	2
7659	154	124	2
7660	154	125	1
7661	154	127	1
7662	154	131	3
7663	154	133	1
7664	154	136	2
7665	154	137	3
7666	154	139	2
7667	154	144	3
7668	154	146	1
7669	154	149	3
7670	154	159	3
7671	154	160	3
7672	154	161	3
7673	154	167	2
7674	154	169	1
7675	154	170	2
7676	154	175	2
7677	154	176	3
7678	154	177	2
7679	154	183	1
7680	154	184	3
7681	154	185	1
7682	154	190	3
7683	154	191	2
7684	154	192	3
7685	154	194	1
7686	154	195	1
7687	154	196	1
7688	154	197	3
7689	154	198	2
7690	154	200	1
7691	154	201	3
7692	154	202	3
7693	154	203	3
7694	155	0	2
7695	155	1	3
7696	155	3	3
7697	155	11	3
7698	155	13	3
7699	155	23	2
7700	155	24	3
7701	155	25	2
7702	155	33	1
7703	155	34	2
7704	155	37	3
7705	155	43	2
7706	155	46	3
7707	155	48	2
7708	155	49	1
7709	155	51	1
7710	155	53	1
7711	155	54	3
7712	155	57	3
7713	155	59	2
7714	155	60	3
7715	155	63	1
7716	155	64	1
7717	155	67	2
7718	155	69	3
7719	155	70	3
7720	155	71	3
7721	155	73	2
7722	155	74	1
7723	155	77	1
7724	155	79	3
7725	155	81	2
7726	155	83	2
7727	155	85	1
7728	155	88	3
7729	155	91	2
7730	155	93	1
7731	155	95	3
7732	155	97	3
7733	155	102	2
7734	155	103	2
7735	155	104	2
7736	155	110	2
7737	155	116	3
7738	155	123	1
7739	155	124	1
7740	155	125	2
7741	155	129	3
7742	155	131	1
7743	155	135	1
7744	155	136	3
7745	155	137	1
7746	155	139	3
7747	155	140	1
7748	155	146	1
7749	155	148	1
7750	155	150	2
7751	155	151	2
7752	155	160	3
7753	155	161	1
7754	155	167	2
7755	155	168	2
7756	155	170	3
7757	155	175	2
7758	155	176	2
7759	155	178	1
7760	155	179	2
7761	155	180	2
7762	155	182	1
7763	155	183	1
7764	155	184	1
7765	155	186	3
7766	155	187	2
7767	155	188	3
7768	155	189	1
7769	155	190	1
7770	155	192	2
7771	155	195	3
7772	155	196	2
7773	155	197	2
7774	155	200	3
7775	155	202	3
7776	155	203	1
7777	156	2	2
7778	156	3	1
7779	156	4	3
7780	156	11	2
7781	156	12	1
7782	156	13	3
7783	156	23	1
7784	156	26	3
7785	156	33	1
7786	156	37	2
7787	156	38	2
7788	156	43	3
7789	156	45	1
7790	156	46	2
7791	156	50	1
7792	156	54	2
7793	156	56	3
7794	156	57	1
7795	156	60	1
7796	156	63	2
7797	156	67	2
7798	156	68	3
7799	156	69	3
7800	156	70	1
7801	156	71	2
7802	156	73	1
7803	156	74	1
7804	156	76	1
7805	156	78	2
7806	156	82	1
7807	156	83	1
7808	156	85	2
7809	156	87	3
7810	156	92	1
7811	156	95	2
7812	156	97	3
7813	156	98	3
7814	156	103	1
7815	156	104	1
7816	156	110	2
7817	156	116	2
7818	156	123	1
7819	156	125	2
7820	156	129	2
7821	156	130	3
7822	156	135	3
7823	156	137	3
7824	156	138	1
7825	156	147	3
7826	156	149	1
7827	156	151	2
7828	156	160	2
7829	156	161	2
7830	156	162	3
7831	156	163	1
7832	156	167	3
7833	156	168	1
7834	156	170	1
7835	156	178	1
7836	156	179	3
7837	156	183	2
7838	156	186	2
7839	156	187	1
7840	156	188	2
7841	156	191	3
7842	156	192	1
7843	156	194	1
7844	156	195	3
7845	156	196	2
7846	156	197	3
7847	156	199	3
7848	156	201	3
7849	156	203	1
7850	160	4	2
7851	160	5	2
7852	160	6	1
7853	160	17	2
7854	160	18	3
7855	160	28	2
7856	160	29	3
7857	160	39	3
7858	160	40	3
7859	160	48	2
7860	160	59	2
7861	160	60	1
7862	160	68	3
7863	160	69	1
7864	160	95	3
7865	160	97	3
7866	160	98	1
7867	160	103	3
7868	160	105	1
7869	160	107	2
7870	160	109	2
7871	160	111	1
7872	160	112	2
7873	160	115	1
7874	160	121	2
7875	160	126	3
7876	160	141	2
7877	160	142	1
7878	160	143	3
7879	160	153	1
7880	160	154	2
7881	160	165	1
7882	160	166	2
7883	160	171	2
7884	160	172	3
7885	160	174	1
7886	160	179	2
7887	160	195	1
7888	160	197	1
7889	160	198	3
7890	161	6	2
7891	161	17	2
7892	161	19	2
7893	161	28	3
7894	161	29	1
7895	161	31	2
7896	161	38	3
7897	161	39	1
7898	161	40	3
7899	161	41	3
7900	161	49	2
7901	161	51	1
7902	161	60	3
7903	161	61	1
7904	161	68	3
7905	161	69	3
7906	161	70	2
7907	161	71	3
7908	161	97	2
7909	161	106	2
7910	161	110	1
7911	161	111	2
7912	161	113	2
7913	161	114	3
7914	161	115	3
7915	161	116	2
7916	161	118	3
7917	161	119	3
7918	161	122	3
7919	161	126	1
7920	161	127	3
7921	161	128	2
7922	161	141	1
7923	161	142	2
7924	161	143	2
7925	161	172	2
7926	161	173	1
7927	161	174	1
7928	161	186	1
7929	161	197	3
7930	161	198	2
7931	162	5	2
7932	162	7	1
7933	162	8	1
7934	162	9	2
7935	162	10	1
7936	162	17	2
7937	162	18	1
7938	162	19	2
7939	162	20	3
7940	162	21	2
7941	162	29	2
7942	162	31	2
7943	162	39	3
7944	162	40	1
7945	162	41	1
7946	162	42	3
7947	162	43	1
7948	162	44	3
7949	162	49	3
7950	162	53	3
7951	162	54	2
7952	162	55	1
7953	162	56	3
7954	162	61	2
7955	162	62	1
7956	162	65	3
7957	162	69	2
7958	162	70	1
7959	162	71	1
7960	162	73	1
7961	162	74	3
7962	162	77	3
7963	162	78	2
7964	162	83	1
7965	162	84	2
7966	162	85	1
7967	162	86	2
7968	162	89	3
7969	162	96	2
7970	162	97	2
7971	162	104	2
7972	162	105	1
7973	162	106	2
7974	162	113	1
7975	162	114	1
7976	162	115	1
7977	162	117	3
7978	162	118	1
7979	162	119	2
7980	162	120	2
7981	162	124	3
7982	162	126	2
7983	162	127	2
7984	162	128	3
7985	162	129	1
7986	162	130	3
7987	162	131	2
7988	162	135	3
7989	162	137	3
7990	162	141	3
7991	162	142	1
7992	162	143	3
7993	162	145	3
7994	162	154	2
7995	162	155	1
7996	162	156	1
7997	162	159	3
7998	162	165	1
7999	162	173	3
8000	162	175	3
8001	162	176	2
8002	162	178	1
8003	162	179	2
8004	162	180	3
8005	162	181	1
8006	162	183	1
8007	162	184	3
8008	162	185	3
8009	162	186	3
8010	162	187	2
8011	162	188	3
8012	162	189	1
8013	162	190	2
8014	162	191	2
8015	162	192	1
8016	162	193	2
8017	162	194	3
8018	162	197	3
8019	162	198	2
8020	162	199	1
8021	162	201	3
8022	162	202	2
8023	162	203	1
8024	165	0	3
8025	165	1	3
8026	165	3	3
8027	165	10	3
8028	165	13	3
8029	165	15	2
8030	165	20	2
8031	165	23	3
8032	165	34	1
8033	165	35	1
8034	165	37	3
8035	165	46	2
8036	165	47	2
8037	165	49	2
8038	165	52	3
8039	165	53	2
8040	165	54	2
8041	165	55	1
8042	165	56	2
8043	165	57	1
8044	165	58	2
8045	165	59	3
8046	165	60	2
8047	165	62	2
8048	165	63	1
8049	165	64	2
8050	165	65	2
8051	165	67	2
8052	165	69	3
8053	165	70	1
8054	165	71	3
8055	165	72	1
8056	165	73	2
8057	165	74	1
8058	165	78	1
8059	165	79	2
8060	165	82	2
8061	165	83	3
8062	165	86	2
8063	165	88	2
8064	165	90	3
8065	165	92	3
8066	165	93	1
8067	165	94	1
8068	165	96	3
8069	165	97	1
8070	165	98	1
8071	165	100	3
8072	165	103	2
8073	165	110	2
8074	165	116	2
8075	165	117	1
8076	165	124	1
8077	165	125	3
8078	165	129	3
8079	165	131	2
8080	165	133	1
8081	165	135	2
8082	165	137	1
8083	165	138	2
8084	165	139	1
8085	165	141	2
8086	165	144	2
8087	165	149	1
8088	165	151	1
8089	165	158	1
8090	165	159	2
8091	165	160	2
8092	165	161	2
8093	165	168	2
8094	165	169	2
8095	165	170	3
8096	165	175	2
8097	165	177	1
8098	165	178	3
8099	165	181	2
8100	165	182	1
8101	165	183	1
8102	165	184	2
8103	165	185	2
8104	165	193	3
8105	165	194	3
8106	165	195	1
8107	165	196	1
8108	165	200	3
8109	166	0	1
8110	166	1	3
8111	166	2	3
8112	166	4	2
8113	166	5	3
8114	166	9	3
8115	166	10	3
8116	166	12	1
8117	166	14	3
8118	166	23	3
8119	166	25	3
8120	166	26	3
8121	166	33	3
8122	166	34	3
8123	166	35	1
8124	166	37	2
8125	166	43	1
8126	166	44	3
8127	166	45	2
8128	166	49	1
8129	166	54	1
8130	166	55	3
8131	166	56	1
8132	166	58	3
8133	166	59	2
8134	166	60	1
8135	166	61	2
8136	166	62	1
8137	166	65	3
8138	166	66	2
8139	166	67	3
8140	166	68	3
8141	166	69	2
8142	166	71	2
8143	166	72	3
8144	166	73	2
8145	166	75	3
8146	166	76	2
8147	166	79	2
8148	166	80	2
8149	166	81	1
8150	166	82	3
8151	166	83	1
8152	166	84	2
8153	166	85	3
8154	166	86	3
8155	166	87	3
8156	166	90	2
8157	166	91	2
8158	166	93	1
8159	166	94	3
8160	166	96	3
8161	166	97	2
8162	166	100	2
8163	166	105	1
8164	166	109	1
8165	166	115	2
8166	166	116	2
8167	166	125	1
8168	166	130	2
8169	166	131	3
8170	166	135	3
8171	166	137	3
8172	166	138	3
8173	166	139	3
8174	166	140	2
8175	166	141	1
8176	166	142	3
8177	166	145	2
8178	166	148	1
8179	166	149	3
8180	166	150	1
8181	166	152	3
8182	166	153	2
8183	166	159	1
8184	166	160	2
8185	166	162	1
8186	166	163	3
8187	166	167	3
8188	166	169	1
8189	166	170	2
8190	166	175	3
8191	166	176	1
8192	166	177	1
8193	166	178	3
8194	166	186	1
8195	166	192	3
8196	166	195	2
8197	166	197	2
8198	166	198	1
8199	166	200	2
8200	166	201	3
8201	166	203	1
8202	167	6	2
8203	167	16	2
8204	167	17	2
8205	167	30	3
8206	167	41	3
8207	167	51	2
8208	167	60	3
8209	167	62	1
8210	167	70	3
8211	167	98	3
8212	167	104	3
8213	167	106	2
8214	167	107	1
8215	167	115	3
8216	167	116	3
8217	167	117	3
8218	167	119	1
8219	167	121	1
8220	167	122	1
8221	167	123	1
8222	167	124	3
8223	167	128	3
8224	167	153	2
8225	167	154	3
8226	167	155	2
8227	167	156	2
8228	167	165	3
8229	167	173	3
8230	167	174	2
8231	167	178	3
8232	167	179	2
8233	167	180	3
8234	167	187	3
8235	167	188	2
8236	167	189	3
8237	167	201	2
8238	170	0	2
8239	170	1	1
8240	170	2	3
8241	170	3	2
8242	170	5	2
8243	170	6	3
8244	170	8	1
8245	170	9	3
8246	170	10	1
8247	170	17	3
8248	170	19	2
8249	170	20	1
8250	170	23	3
8251	170	30	3
8252	170	33	1
8253	170	40	1
8254	170	42	2
8255	170	43	3
8256	170	44	2
8257	170	53	3
8258	170	54	1
8259	170	55	2
8260	170	57	2
8261	170	60	2
8262	170	61	1
8263	170	62	2
8264	170	63	2
8265	170	64	1
8266	170	65	3
8267	170	67	2
8268	170	69	3
8269	170	71	3
8270	170	73	3
8271	170	74	3
8272	170	75	3
8273	170	76	2
8274	170	77	3
8275	170	78	1
8276	170	79	1
8277	170	80	3
8278	170	84	3
8279	170	87	3
8280	170	88	1
8281	170	89	3
8282	170	97	3
8283	170	105	3
8284	170	110	3
8285	170	111	1
8286	170	112	1
8287	170	115	1
8288	170	116	3
8289	170	117	1
8290	170	118	3
8291	170	119	2
8292	170	123	1
8293	170	125	1
8294	170	127	2
8295	170	128	3
8296	170	129	2
8297	170	131	2
8298	170	133	3
8299	170	134	2
8300	170	136	1
8301	170	137	2
8302	170	139	2
8303	170	142	1
8304	170	143	1
8305	170	145	2
8306	170	146	3
8307	170	147	1
8308	170	148	3
8309	170	149	3
8310	170	155	2
8311	170	156	3
8312	170	157	3
8313	170	159	1
8314	170	160	1
8315	170	161	2
8316	170	174	3
8317	170	176	1
8318	170	180	1
8319	170	182	2
8320	170	184	1
8321	170	188	1
8322	170	190	1
8323	170	191	1
8324	170	193	1
8325	170	195	1
8326	170	197	1
8327	170	198	2
8328	170	199	3
8329	170	200	1
8330	170	201	2
8331	170	203	2
8332	171	0	2
8333	171	1	3
8334	171	5	2
8335	171	6	3
8336	171	8	2
8337	171	9	1
8338	171	12	1
8339	171	14	1
8340	171	17	3
8341	171	18	3
8342	171	20	2
8343	171	22	2
8344	171	29	1
8345	171	31	3
8346	171	34	3
8347	171	41	2
8348	171	46	3
8349	171	52	1
8350	171	53	3
8351	171	57	2
8352	171	58	2
8353	171	62	3
8354	171	63	3
8355	171	65	1
8356	171	66	2
8357	171	67	1
8358	171	70	2
8359	171	72	3
8360	171	73	1
8361	171	74	1
8362	171	76	2
8363	171	78	1
8364	171	80	2
8365	171	81	2
8366	171	82	3
8367	171	83	3
8368	171	85	2
8369	171	86	1
8370	171	87	1
8371	171	88	1
8372	171	89	2
8373	171	96	1
8374	171	111	2
8375	171	117	3
8376	171	118	3
8377	171	119	3
8378	171	120	1
8379	171	123	2
8380	171	124	3
8381	171	125	3
8382	171	126	2
8383	171	130	1
8384	171	132	3
8385	171	133	3
8386	171	134	2
8387	171	136	2
8388	171	138	1
8389	171	140	3
8390	171	144	1
8391	171	145	1
8392	171	155	3
8393	171	157	2
8394	171	159	3
8395	171	160	1
8396	171	176	2
8397	171	181	2
8398	171	184	1
8399	171	187	1
8400	171	188	2
8401	171	189	3
8402	171	190	1
8403	171	191	1
8404	171	192	3
8405	171	193	1
8406	171	195	2
8407	171	196	2
8408	171	202	3
8409	171	203	3
8410	172	0	3
8411	172	1	3
8412	172	2	3
8413	172	3	1
8414	172	7	3
8415	172	8	1
8416	172	9	2
8417	172	11	1
8418	172	12	3
8419	172	13	3
8420	172	19	1
8421	172	20	2
8422	172	22	2
8423	172	23	1
8424	172	24	3
8425	172	31	2
8426	172	32	1
8427	172	33	3
8428	172	43	2
8429	172	46	1
8430	172	53	3
8431	172	54	2
8432	172	55	3
8433	172	56	1
8434	172	57	2
8435	172	64	3
8436	172	65	1
8437	172	66	2
8438	172	67	2
8439	172	69	3
8440	172	70	2
8441	172	73	2
8442	172	74	1
8443	172	76	1
8444	172	78	3
8445	172	81	3
8446	172	84	3
8447	172	85	3
8448	172	87	3
8449	172	89	3
8450	172	90	2
8451	172	95	2
8452	172	96	1
8453	172	98	2
8454	172	104	1
8455	172	126	2
8456	172	129	2
8457	172	130	2
8458	172	131	2
8459	172	132	2
8460	172	133	2
8461	172	134	2
8462	172	136	3
8463	172	137	1
8464	172	138	1
8465	172	139	2
8466	172	143	1
8467	172	145	1
8468	172	147	3
8469	172	148	3
8470	172	149	1
8471	172	151	1
8472	172	158	3
8473	172	159	3
8474	172	160	1
8475	172	161	1
8476	172	175	3
8477	172	177	2
8478	172	182	1
8479	172	183	2
8480	172	189	3
8481	172	190	1
8482	172	191	2
8483	172	192	1
8484	172	195	1
8485	172	197	2
8486	172	198	3
8487	172	201	3
8488	172	202	3
8489	172	203	3
8490	173	0	3
8491	173	1	2
8492	173	2	1
8493	173	4	2
8494	173	10	3
8495	173	11	3
8496	173	13	3
8497	173	14	2
8498	173	15	1
8499	173	20	3
8500	173	21	1
8501	173	23	2
8502	173	33	2
8503	173	35	1
8504	173	44	2
8505	173	45	2
8506	173	46	1
8507	173	47	3
8508	173	55	3
8509	173	58	3
8510	173	65	1
8511	173	66	2
8512	173	67	1
8513	173	70	3
8514	173	71	3
8515	173	75	3
8516	173	76	1
8517	173	77	1
8518	173	79	1
8519	173	81	3
8520	173	83	3
8521	173	84	3
8522	173	85	3
8523	173	86	3
8524	173	87	2
8525	173	89	2
8526	173	93	3
8527	173	95	3
8528	173	96	2
8529	173	97	1
8530	173	100	3
8531	173	101	3
8532	173	104	3
8533	173	106	2
8534	173	110	3
8535	173	132	3
8536	173	133	1
8537	173	134	2
8538	173	135	3
8539	173	136	3
8540	173	137	2
8541	173	139	2
8542	173	140	3
8543	173	141	3
8544	173	142	3
8545	173	144	2
8546	173	147	1
8547	173	148	1
8548	173	149	1
8549	173	151	3
8550	173	157	3
8551	173	159	1
8552	173	160	1
8553	173	161	3
8554	173	162	1
8555	173	163	1
8556	173	168	2
8557	173	176	3
8558	173	177	2
8559	173	183	3
8560	173	184	3
8561	173	185	2
8562	173	186	2
8563	173	190	2
8564	173	192	3
8565	173	193	1
8566	173	194	3
8567	173	195	1
8568	173	196	2
8569	173	197	3
8570	173	202	1
8571	173	203	2
8572	174	2	1
8573	174	4	3
8574	174	6	1
8575	174	11	1
8576	174	12	1
8577	174	22	2
8578	174	23	1
8579	174	25	3
8580	174	26	3
8581	174	35	1
8582	174	44	2
8583	174	45	1
8584	174	46	2
8585	174	47	2
8586	174	48	2
8587	174	56	1
8588	174	57	1
8589	174	59	3
8590	174	60	1
8591	174	66	3
8592	174	67	2
8593	174	68	2
8594	174	69	3
8595	174	70	1
8596	174	71	3
8597	174	72	1
8598	174	76	2
8599	174	77	2
8600	174	78	2
8601	174	80	1
8602	174	81	2
8603	174	82	1
8604	174	83	2
8605	174	84	3
8606	174	86	1
8607	174	88	2
8608	174	90	1
8609	174	100	2
8610	174	101	1
8611	174	102	1
8612	174	103	1
8613	174	104	3
8614	174	106	1
8615	174	111	3
8616	174	132	1
8617	174	135	3
8618	174	136	1
8619	174	138	3
8620	174	139	2
8621	174	140	2
8622	174	143	3
8623	174	144	2
8624	174	145	3
8625	174	146	3
8626	174	148	3
8627	174	150	1
8628	174	151	1
8629	174	153	2
8630	174	159	3
8631	174	160	3
8632	174	164	2
8633	174	167	3
8634	174	169	1
8635	174	170	3
8636	174	175	1
8637	174	176	3
8638	174	177	2
8639	174	184	2
8640	174	185	3
8641	174	186	3
8642	174	192	1
8643	174	194	1
8644	174	197	3
8645	174	198	1
8646	174	199	1
8647	175	1	1
8648	175	3	2
8649	175	5	1
8650	175	8	2
8651	175	11	3
8652	175	12	2
8653	175	14	2
8654	175	15	2
8655	175	17	2
8656	175	20	1
8657	175	26	3
8658	175	27	1
8659	175	29	1
8660	175	30	2
8661	175	36	3
8662	175	37	1
8663	175	41	1
8664	175	43	3
8665	175	54	1
8666	175	61	3
8667	175	62	2
8668	175	63	3
8669	175	64	3
8670	175	65	1
8671	175	68	2
8672	175	70	3
8673	175	71	3
8674	175	74	1
8675	175	76	2
8676	175	87	3
8677	175	91	3
8678	175	92	2
8679	175	95	1
8680	175	96	3
8681	175	97	3
8682	175	98	1
8683	175	99	1
8684	175	101	2
8685	175	104	1
8686	175	105	3
8687	175	107	1
8688	175	110	3
8689	175	111	1
8690	175	112	3
8691	175	114	3
8692	175	115	2
8693	175	117	2
8694	175	119	2
8695	175	120	3
8696	175	121	2
8697	175	122	3
8698	175	123	3
8699	175	124	1
8700	175	127	3
8701	175	130	1
8702	175	131	2
8703	175	133	2
8704	175	135	1
8705	175	137	3
8706	175	139	2
8707	175	141	2
8708	175	142	3
8709	175	149	2
8710	175	150	3
8711	175	151	2
8712	175	152	3
8713	175	153	1
8714	175	154	1
8715	175	155	2
8716	175	156	2
8717	175	157	1
8718	175	162	1
8719	175	163	3
8720	175	165	1
8721	175	166	3
8722	175	169	3
8723	175	170	1
8724	175	171	2
8725	175	172	1
8726	175	173	1
8727	175	174	1
8728	175	178	3
8729	175	179	2
8730	175	180	2
8731	175	181	2
8732	175	182	1
8733	175	183	1
8734	175	186	3
8735	175	187	2
8736	175	188	2
8737	175	189	3
8738	175	191	1
8739	175	192	3
8740	175	196	1
8741	175	197	1
8742	175	198	1
8743	175	200	1
8744	175	201	2
8745	175	203	2
8746	176	0	2
8747	176	2	1
8748	176	6	2
8749	176	12	2
8750	176	15	2
8751	176	17	3
8752	176	20	1
8753	176	26	3
8754	176	29	1
8755	176	31	3
8756	176	32	2
8757	176	36	1
8758	176	37	2
8759	176	38	3
8760	176	39	1
8761	176	40	1
8762	176	42	3
8763	176	49	1
8764	176	50	2
8765	176	51	3
8766	176	53	1
8767	176	54	3
8768	176	61	1
8769	176	62	2
8770	176	64	3
8771	176	68	3
8772	176	69	2
8773	176	70	2
8774	176	71	2
8775	176	72	2
8776	176	75	1
8777	176	76	3
8778	176	79	3
8779	176	80	2
8780	176	87	2
8781	176	88	2
8782	176	90	1
8783	176	91	3
8784	176	92	3
8785	176	96	1
8786	176	97	1
8787	176	98	1
8788	176	99	2
8789	176	100	2
8790	176	101	2
8791	176	102	2
8792	176	103	3
8793	176	106	1
8794	176	108	2
8795	176	109	3
8796	176	110	1
8797	176	111	3
8798	176	115	1
8799	176	116	3
8800	176	117	1
8801	176	120	2
8802	176	121	3
8803	176	122	1
8804	176	123	1
8805	176	124	2
8806	176	125	2
8807	176	126	3
8808	176	127	3
8809	176	128	3
8810	176	129	2
8811	176	130	1
8812	176	132	3
8813	176	135	1
8814	176	136	2
8815	176	138	3
8816	176	139	1
8817	176	141	2
8818	176	142	1
8819	176	147	3
8820	176	149	2
8821	176	156	3
8822	176	157	3
8823	176	158	2
8824	176	159	2
8825	176	162	3
8826	176	164	3
8827	176	169	2
8828	176	171	2
8829	176	172	2
8830	176	174	2
8831	176	179	2
8832	176	180	2
8833	176	181	1
8834	176	182	1
8835	176	185	3
8836	176	188	2
8837	176	189	1
8838	176	190	2
8839	176	191	3
8840	176	192	2
8841	176	196	3
8842	176	197	3
8843	176	199	2
8844	176	201	1
8845	176	202	2
8846	176	203	2
8847	178	4	2
8848	178	5	2
8849	178	13	1
8850	178	15	3
8851	178	19	1
8852	178	20	3
8853	178	22	1
8854	178	23	3
8855	178	24	1
8856	178	31	3
8857	178	33	1
8858	178	34	3
8859	178	42	2
8860	178	45	1
8861	178	54	1
8862	178	55	2
8863	178	57	2
8864	178	67	3
8865	178	74	3
8866	178	76	2
8867	178	77	3
8868	178	78	1
8869	178	79	3
8870	178	80	3
8871	178	84	3
8872	178	85	2
8873	178	86	2
8874	178	87	2
8875	178	89	3
8876	178	97	2
8877	178	99	1
8878	178	100	3
8879	178	118	3
8880	178	119	1
8881	178	120	1
8882	178	126	1
8883	178	130	2
8884	178	131	2
8885	178	132	1
8886	178	135	2
8887	178	137	2
8888	178	141	1
8889	178	144	1
8890	178	147	1
8891	178	150	1
8892	178	157	1
8893	178	158	2
8894	178	159	2
8895	178	160	2
8896	178	161	2
8897	178	162	3
8898	178	166	2
8899	178	167	2
8900	178	175	2
8901	178	176	3
8902	178	182	3
8903	178	183	3
8904	178	184	2
8905	178	190	3
8906	178	191	3
8907	178	192	1
8908	178	193	2
8909	178	196	1
8910	178	197	2
8911	178	202	3
8912	178	203	3
8913	179	0	1
8914	179	1	3
8915	179	2	2
8916	179	3	1
8917	179	6	3
8918	179	7	2
8919	179	12	2
8920	179	14	2
8921	179	15	1
8922	179	19	2
8923	179	20	2
8924	179	21	2
8925	179	23	1
8926	179	30	2
8927	179	31	3
8928	179	33	3
8929	179	42	2
8930	179	43	3
8931	179	44	3
8932	179	45	2
8933	179	55	3
8934	179	56	3
8935	179	57	3
8936	179	65	2
8937	179	68	3
8938	179	69	1
8939	179	74	1
8940	179	75	3
8941	179	76	1
8942	179	78	1
8943	179	79	1
8944	179	81	3
8945	179	82	2
8946	179	83	1
8947	179	84	1
8948	179	85	1
8949	179	86	2
8950	179	87	2
8951	179	89	3
8952	179	90	2
8953	179	96	2
8954	179	97	2
8955	179	99	1
8956	179	100	1
8957	179	118	3
8958	179	126	2
8959	179	131	2
8960	179	132	1
8961	179	133	2
8962	179	134	2
8963	179	135	2
8964	179	138	2
8965	179	139	1
8966	179	140	3
8967	179	141	1
8968	179	142	3
8969	179	144	3
8970	179	145	3
8971	179	146	3
8972	179	147	2
8973	179	148	1
8974	179	149	1
8975	179	150	1
8976	179	153	2
8977	179	157	2
8978	179	159	2
8979	179	161	1
8980	179	162	3
8981	179	167	2
8982	179	168	3
8983	179	175	3
8984	179	176	3
8985	179	183	3
8986	179	191	3
8987	179	192	3
8988	179	193	2
8989	179	195	2
8990	179	197	3
8991	179	203	3
8992	180	1	3
8993	180	2	2
8994	180	5	1
8995	180	6	3
8996	180	8	3
8997	180	9	3
8998	180	10	1
8999	180	11	1
9000	180	12	1
9001	180	13	1
9002	180	14	3
9003	180	16	1
9004	180	20	2
9005	180	21	3
9006	180	22	2
9007	180	23	2
9008	180	24	3
9009	180	27	3
9010	180	32	3
9011	180	33	3
9012	180	34	1
9013	180	36	1
9014	180	44	3
9015	180	46	2
9016	180	55	1
9017	180	56	3
9018	180	58	3
9019	180	59	2
9020	180	66	1
9021	180	67	2
9022	180	68	1
9023	180	70	1
9024	180	71	2
9025	180	77	3
9026	180	78	1
9027	180	80	3
9028	180	81	2
9029	180	82	1
9030	180	83	1
9031	180	85	1
9032	180	86	1
9033	180	87	1
9034	180	88	3
9035	180	89	2
9036	180	92	3
9037	180	93	1
9038	180	94	2
9039	180	95	1
9040	180	96	3
9041	180	98	3
9042	180	99	3
9043	180	101	1
9044	180	104	2
9045	180	108	3
9046	180	110	3
9047	180	132	2
9048	180	133	2
9049	180	134	3
9050	180	139	1
9051	180	141	3
9052	180	142	3
9053	180	143	2
9054	180	144	1
9055	180	147	2
9056	180	148	3
9057	180	150	2
9058	180	152	2
9059	180	153	1
9060	180	154	1
9061	180	158	2
9062	180	159	3
9063	180	164	1
9064	180	167	1
9065	180	168	2
9066	180	169	3
9067	180	177	3
9068	180	184	2
9069	180	185	2
9070	180	186	3
9071	180	193	3
9072	180	194	3
9073	180	196	2
9074	180	198	1
9075	180	199	2
9076	181	4	2
9077	181	5	3
9078	181	6	3
9079	181	7	3
9080	181	9	3
9081	181	11	3
9082	181	12	2
9083	181	17	3
9084	181	20	1
9085	181	22	2
9086	181	23	1
9087	181	24	2
9088	181	25	3
9089	181	26	1
9090	181	27	1
9091	181	28	3
9092	181	32	1
9093	181	34	1
9094	181	38	1
9095	181	44	2
9096	181	46	2
9097	181	47	2
9098	181	48	1
9099	181	56	2
9100	181	57	3
9101	181	58	3
9102	181	59	1
9103	181	67	1
9104	181	69	3
9105	181	70	1
9106	181	71	3
9107	181	72	1
9108	181	77	2
9109	181	78	2
9110	181	80	3
9111	181	81	3
9112	181	82	3
9113	181	83	1
9114	181	84	2
9115	181	86	2
9116	181	88	3
9117	181	91	2
9118	181	93	1
9119	181	94	3
9120	181	95	2
9121	181	96	1
9122	181	97	3
9123	181	101	2
9124	181	102	3
9125	181	103	2
9126	181	105	3
9127	181	107	3
9128	181	110	3
9129	181	112	2
9130	181	118	1
9131	181	133	2
9132	181	136	3
9133	181	138	1
9134	181	140	2
9135	181	141	1
9136	181	142	1
9137	181	143	3
9138	181	144	2
9139	181	145	2
9140	181	146	2
9141	181	148	3
9142	181	149	3
9143	181	150	3
9144	181	151	3
9145	181	152	2
9146	181	153	1
9147	181	154	1
9148	181	155	1
9149	181	157	1
9150	181	158	2
9151	181	159	2
9152	181	160	3
9153	181	161	2
9154	181	163	3
9155	181	167	1
9156	181	168	2
9157	181	170	1
9158	181	176	2
9159	181	177	2
9160	181	186	2
9161	181	193	1
9162	181	196	3
9163	181	197	3
9164	181	198	3
9165	182	4	3
9166	182	5	3
9167	182	6	1
9168	182	7	2
9169	182	9	3
9170	182	14	2
9171	182	15	2
9172	182	19	1
9173	182	24	2
9174	182	25	3
9175	182	26	1
9176	182	29	1
9177	182	35	2
9178	182	36	2
9179	182	37	2
9180	182	38	1
9181	182	45	2
9182	182	47	2
9183	182	48	3
9184	182	49	3
9185	182	56	2
9186	182	57	2
9187	182	58	1
9188	182	59	2
9189	182	60	3
9190	182	68	3
9191	182	70	3
9192	182	71	2
9193	182	72	2
9194	182	73	1
9195	182	81	2
9196	182	83	2
9197	182	84	2
9198	182	86	1
9199	182	89	2
9200	182	92	2
9201	182	93	3
9202	182	96	1
9203	182	97	2
9204	182	99	2
9205	182	100	2
9206	182	102	2
9207	182	103	3
9208	182	104	2
9209	182	108	2
9210	182	109	3
9211	182	110	3
9212	182	112	1
9213	182	117	1
9214	182	120	3
9215	182	132	3
9216	182	141	1
9217	182	142	2
9218	182	143	3
9219	182	151	2
9220	182	152	3
9221	182	154	1
9222	182	155	2
9223	182	162	1
9224	182	163	3
9225	182	164	3
9226	182	169	3
9227	182	170	3
9228	182	171	2
9229	182	175	3
9230	182	177	1
9231	182	178	3
9232	182	184	3
9233	182	187	3
9234	182	195	3
9235	182	196	1
9236	182	198	3
9237	182	199	3
9238	182	201	1
9239	182	202	1
9240	183	7	2
9241	183	14	3
9242	183	15	2
9243	183	17	2
9244	183	24	3
9245	183	28	1
9246	183	34	1
9247	183	35	1
9248	183	36	1
9249	183	37	1
9250	183	38	2
9251	183	39	1
9252	183	45	3
9253	183	46	3
9254	183	47	1
9255	183	56	3
9256	183	58	1
9257	183	61	1
9258	183	68	2
9259	183	69	2
9260	183	71	1
9261	183	72	2
9262	183	73	2
9263	183	83	1
9264	183	84	1
9265	183	89	1
9266	183	90	1
9267	183	91	3
9268	183	92	1
9269	183	96	2
9270	183	98	3
9271	183	102	3
9272	183	103	3
9273	183	104	3
9274	183	105	3
9275	183	106	3
9276	183	109	1
9277	183	111	1
9278	183	115	3
9279	183	116	1
9280	183	117	3
9281	183	118	2
9282	183	119	2
9283	183	120	2
9284	183	121	1
9285	183	126	1
9286	183	132	3
9287	183	133	2
9288	183	141	2
9289	183	142	2
9290	183	143	1
9291	183	144	3
9292	183	145	1
9293	183	146	1
9294	183	151	2
9295	183	154	3
9296	183	162	2
9297	183	163	3
9298	183	164	1
9299	183	165	3
9300	183	167	1
9301	183	168	1
9302	183	169	2
9303	183	171	1
9304	183	172	2
9305	183	177	2
9306	183	178	2
9307	183	179	1
9308	183	184	3
9309	183	186	2
9310	183	188	1
9311	183	197	3
9312	183	199	2
9313	183	200	1
9314	183	201	1
9315	183	202	3
9316	184	1	3
9317	184	3	3
9318	184	4	2
9319	184	11	3
9320	184	16	3
9321	184	17	3
9322	184	26	1
9323	184	29	2
9324	184	38	1
9325	184	39	1
9326	184	40	3
9327	184	41	3
9328	184	50	3
9329	184	52	3
9330	184	62	1
9331	184	63	2
9332	184	64	1
9333	184	65	2
9334	184	72	2
9335	184	75	1
9336	184	80	1
9337	184	87	2
9338	184	88	2
9339	184	90	1
9340	184	91	1
9341	184	98	3
9342	184	99	3
9343	184	101	2
9344	184	105	2
9345	184	107	2
9346	184	111	2
9347	184	112	3
9348	184	113	2
9349	184	115	2
9350	184	116	3
9351	184	120	3
9352	184	123	3
9353	184	125	3
9354	184	128	1
9355	184	129	1
9356	184	131	2
9357	184	135	2
9358	184	139	2
9359	184	141	3
9360	184	142	3
9361	184	147	2
9362	184	150	2
9363	184	151	1
9364	184	152	3
9365	184	153	3
9366	184	155	2
9367	184	163	1
9368	184	164	1
9369	184	166	2
9370	184	171	2
9371	184	172	1
9372	184	173	2
9373	184	174	3
9374	184	178	3
9375	184	180	3
9376	184	181	1
9377	184	187	2
9378	184	188	3
9379	184	190	2
9380	184	191	3
9381	184	192	3
9382	184	200	3
9383	184	201	1
9384	184	202	3
9385	184	203	3
9386	185	0	1
9387	185	1	1
9388	185	2	3
9389	185	3	3
9390	185	4	2
9391	185	7	1
9392	185	8	1
9393	185	11	1
9394	185	13	1
9395	185	16	3
9396	185	17	2
9397	185	19	3
9398	185	21	3
9399	185	26	2
9400	185	27	1
9401	185	28	3
9402	185	29	3
9403	185	30	1
9404	185	31	3
9405	185	32	2
9406	185	33	1
9407	185	34	1
9408	185	41	3
9409	185	42	3
9410	185	50	2
9411	185	52	2
9412	185	54	2
9413	185	62	3
9414	185	63	1
9415	185	65	1
9416	185	72	1
9417	185	73	2
9418	185	75	1
9419	185	77	3
9420	185	78	3
9421	185	79	1
9422	185	82	3
9423	185	87	3
9424	185	88	1
9425	185	91	1
9426	185	101	1
9427	185	105	3
9428	185	107	1
9429	185	108	3
9430	185	109	2
9431	185	112	1
9432	185	113	1
9433	185	114	1
9434	185	118	3
9435	185	119	3
9436	185	120	2
9437	185	121	3
9438	185	124	2
9439	185	125	2
9440	185	129	1
9441	185	133	3
9442	185	139	3
9443	185	140	3
9444	185	141	2
9445	185	142	2
9446	185	143	3
9447	185	147	3
9448	185	148	1
9449	185	149	1
9450	185	150	2
9451	185	152	1
9452	185	153	2
9453	185	154	3
9454	185	155	3
9455	185	159	3
9456	185	161	3
9457	185	162	2
9458	185	165	2
9459	185	166	2
9460	185	167	1
9461	185	168	1
9462	185	173	2
9463	185	175	3
9464	185	176	1
9465	185	180	1
9466	185	181	3
9467	185	182	3
9468	185	183	1
9469	185	189	2
9470	185	190	3
9471	185	191	1
9472	185	192	2
9473	185	193	3
9474	185	194	3
9475	185	200	3
9476	185	201	2
9477	185	202	1
9478	185	203	3
9479	186	0	3
9480	186	1	1
9481	186	3	1
9482	186	4	2
9483	186	6	1
9484	186	7	2
9485	186	12	2
9486	186	13	1
9487	186	17	3
9488	186	20	3
9489	186	23	1
9490	186	24	3
9491	186	27	1
9492	186	28	1
9493	186	29	1
9494	186	33	3
9495	186	34	2
9496	186	39	1
9497	186	40	3
9498	186	41	3
9499	186	42	2
9500	186	43	1
9501	186	44	2
9502	186	52	1
9503	186	53	2
9504	186	55	2
9505	186	64	3
9506	186	65	1
9507	186	67	3
9508	186	75	2
9509	186	76	2
9510	186	78	3
9511	186	80	1
9512	186	82	3
9513	186	87	3
9514	186	90	2
9515	186	91	3
9516	186	98	2
9517	186	100	2
9518	186	101	1
9519	186	105	3
9520	186	106	2
9521	186	107	2
9522	186	118	3
9523	186	121	2
9524	186	123	1
9525	186	124	3
9526	186	125	2
9527	186	126	1
9528	186	127	1
9529	186	128	2
9530	186	130	1
9531	186	132	2
9532	186	134	2
9533	186	136	3
9534	186	138	1
9535	186	141	2
9536	186	143	2
9537	186	145	2
9538	186	148	1
9539	186	149	2
9540	186	151	3
9541	186	156	1
9542	186	157	2
9543	186	160	3
9544	186	166	1
9545	186	172	2
9546	186	175	1
9547	186	180	2
9548	186	181	2
9549	186	191	1
9550	186	194	3
9551	186	200	2
9552	186	201	1
9553	187	1	1
9554	187	2	3
9555	187	4	1
9556	187	8	1
9557	187	9	1
9558	187	10	2
9559	187	14	1
9560	187	15	1
9561	187	16	1
9562	187	17	3
9563	187	18	1
9564	187	19	3
9565	187	21	1
9566	187	22	2
9567	187	23	1
9568	187	25	1
9569	187	31	3
9570	187	37	1
9571	187	42	3
9572	187	45	1
9573	187	46	3
9574	187	47	1
9575	187	55	3
9576	187	57	1
9577	187	67	1
9578	187	69	3
9579	187	76	3
9580	187	77	2
9581	187	78	3
9582	187	79	3
9583	187	80	1
9584	187	81	3
9585	187	82	2
9586	187	83	2
9587	187	84	1
9588	187	87	1
9589	187	89	3
9590	187	90	1
9591	187	92	2
9592	187	93	3
9593	187	94	2
9594	187	95	3
9595	187	99	3
9596	187	100	3
9597	187	102	2
9598	187	105	2
9599	187	107	3
9600	187	112	2
9601	187	119	1
9602	187	128	2
9603	187	132	3
9604	187	134	1
9605	187	136	3
9606	187	137	1
9607	187	138	1
9608	187	141	3
9609	187	142	3
9610	187	143	3
9611	187	146	2
9612	187	149	2
9613	187	151	2
9614	187	152	1
9615	187	153	3
9616	187	156	1
9617	187	157	3
9618	187	158	2
9619	187	159	3
9620	187	160	1
9621	187	161	3
9622	187	162	1
9623	187	164	1
9624	187	166	1
9625	187	167	3
9626	187	168	1
9627	187	175	3
9628	187	176	2
9629	187	182	2
9630	187	193	2
9631	187	194	1
9632	187	196	2
9633	188	2	2
9634	188	4	3
9635	188	5	2
9636	188	7	2
9637	188	9	2
9638	188	10	1
9639	188	12	2
9640	188	13	3
9641	188	15	3
9642	188	16	1
9643	188	17	1
9644	188	19	3
9645	188	20	1
9646	188	21	1
9647	188	22	2
9648	188	23	2
9649	188	24	3
9650	188	27	2
9651	188	31	3
9652	188	34	3
9653	188	36	1
9654	188	45	1
9655	188	46	1
9656	188	47	3
9657	188	54	2
9658	188	56	1
9659	188	69	2
9660	188	76	3
9661	188	81	1
9662	188	82	1
9663	188	83	2
9664	188	84	1
9665	188	85	3
9666	188	88	3
9667	188	90	3
9668	188	91	1
9669	188	93	3
9670	188	95	3
9671	188	96	3
9672	188	97	1
9673	188	98	2
9674	188	99	2
9675	188	101	1
9676	188	103	1
9677	188	105	2
9678	188	106	2
9679	188	108	1
9680	188	111	1
9681	188	112	2
9682	188	120	2
9683	188	126	1
9684	188	132	2
9685	188	133	1
9686	188	136	1
9687	188	138	1
9688	188	139	1
9689	188	143	2
9690	188	145	2
9691	188	146	3
9692	188	150	3
9693	188	152	2
9694	188	153	3
9695	188	155	1
9696	188	156	1
9697	188	157	3
9698	188	158	3
9699	188	159	1
9700	188	161	2
9701	188	163	2
9702	188	164	3
9703	188	166	3
9704	188	167	3
9705	188	168	3
9706	188	169	3
9707	188	170	3
9708	188	175	3
9709	188	176	1
9710	188	177	3
9711	188	193	2
9712	188	194	3
9713	188	195	2
9714	188	196	1
9715	189	3	1
9716	189	4	1
9717	189	8	2
9718	189	9	2
9719	189	13	1
9720	189	14	2
9721	189	15	3
9722	189	18	1
9723	189	21	3
9724	189	24	2
9725	189	26	3
9726	189	28	2
9727	189	31	2
9728	189	32	1
9729	189	34	1
9730	189	35	1
9731	189	36	1
9732	189	37	1
9733	189	38	2
9734	189	44	3
9735	189	45	1
9736	189	46	3
9737	189	47	2
9738	189	48	3
9739	189	55	1
9740	189	57	3
9741	189	68	2
9742	189	69	3
9743	189	70	3
9744	189	77	1
9745	189	78	2
9746	189	82	3
9747	189	84	3
9748	189	86	1
9749	189	87	3
9750	189	88	3
9751	189	89	3
9752	189	90	1
9753	189	91	3
9754	189	92	1
9755	189	93	2
9756	189	94	2
9757	189	96	2
9758	189	97	3
9759	189	99	2
9760	189	101	2
9761	189	102	1
9762	189	106	1
9763	189	107	1
9764	189	108	2
9765	189	112	1
9766	189	120	2
9767	189	132	3
9768	189	133	1
9769	189	134	2
9770	189	136	1
9771	189	141	3
9772	189	144	3
9773	189	146	2
9774	189	148	3
9775	189	149	2
9776	189	152	3
9777	189	153	1
9778	189	154	2
9779	189	156	3
9780	189	157	1
9781	189	159	3
9782	189	161	3
9783	189	162	1
9784	189	163	2
9785	189	165	2
9786	189	167	1
9787	189	168	2
9788	189	170	1
9789	189	171	2
9790	189	175	3
9791	189	177	2
9792	189	185	2
9793	189	186	3
9794	189	193	3
9795	189	194	2
9796	189	195	3
9797	189	196	3
9798	196	1	2
9799	196	2	3
9800	196	3	2
9801	196	5	1
9802	196	11	1
9803	196	12	2
9804	196	13	3
9805	196	14	3
9806	196	15	3
9807	196	16	1
9808	196	17	3
9809	196	18	2
9810	196	22	2
9811	196	24	3
9812	196	25	1
9813	196	26	1
9814	196	27	3
9815	196	30	1
9816	196	33	1
9817	196	38	1
9818	196	39	3
9819	196	41	3
9820	196	42	3
9821	196	49	2
9822	196	52	3
9823	196	53	3
9824	196	65	2
9825	196	75	1
9826	196	81	2
9827	196	82	2
9828	196	87	1
9829	196	88	1
9830	196	90	1
9831	196	91	3
9832	196	101	3
9833	196	102	1
9834	196	107	3
9835	196	108	2
9836	196	112	2
9837	196	113	1
9838	196	116	3
9839	196	117	1
9840	196	120	2
9841	196	121	2
9842	196	122	3
9843	196	123	3
9844	196	125	3
9845	196	127	2
9846	196	129	3
9847	196	130	1
9848	196	131	2
9849	196	135	2
9850	196	139	2
9851	196	147	3
9852	196	148	1
9853	196	152	2
9854	196	153	3
9855	196	155	1
9856	196	156	1
9857	196	162	1
9858	196	165	2
9859	196	166	3
9860	196	169	3
9861	196	170	1
9862	196	171	2
9863	196	172	3
9864	196	175	2
9865	196	178	1
9866	196	179	2
9867	196	180	3
9868	196	181	3
9869	196	183	3
9870	196	187	2
9871	196	188	3
9872	196	190	2
9873	196	192	3
9874	196	203	1
9875	197	2	3
9876	197	3	2
9877	197	4	1
9878	197	5	1
9879	197	6	1
9880	197	11	2
9881	197	12	3
9882	197	14	3
9883	197	16	1
9884	197	17	3
9885	197	18	3
9886	197	23	2
9887	197	26	3
9888	197	27	3
9889	197	28	3
9890	197	29	2
9891	197	33	1
9892	197	34	3
9893	197	38	1
9894	197	40	3
9895	197	42	2
9896	197	44	3
9897	197	50	3
9898	197	52	3
9899	197	54	3
9900	197	61	3
9901	197	62	3
9902	197	64	3
9903	197	73	2
9904	197	74	1
9905	197	77	2
9906	197	79	1
9907	197	81	3
9908	197	82	3
9909	197	90	3
9910	197	91	1
9911	197	98	2
9912	197	100	1
9913	197	102	2
9914	197	105	3
9915	197	106	3
9916	197	107	3
9917	197	112	1
9918	197	114	2
9919	197	119	1
9920	197	120	2
9921	197	121	1
9922	197	123	1
9923	197	124	1
9924	197	125	3
9925	197	127	2
9926	197	130	3
9927	197	137	1
9928	197	138	3
9929	197	139	1
9930	197	140	2
9931	197	141	2
9932	197	142	2
9933	197	143	1
9934	197	147	3
9935	197	150	2
9936	197	153	1
9937	197	154	3
9938	197	156	3
9939	197	162	3
9940	197	164	3
9941	197	167	3
9942	197	170	2
9943	197	171	3
9944	197	173	1
9945	197	175	2
9946	197	176	3
9947	197	178	1
9948	197	181	1
9949	197	187	2
9950	197	191	1
9951	197	192	3
9952	197	203	1
9953	198	0	3
9954	198	3	1
9955	198	5	3
9956	198	6	3
9957	198	8	2
9958	198	9	3
9959	198	12	1
9960	198	13	2
9961	198	14	3
9962	198	15	1
9963	198	17	2
9964	198	18	3
9965	198	20	3
9966	198	21	2
9967	198	22	3
9968	198	23	2
9969	198	24	1
9970	198	25	2
9971	198	26	2
9972	198	29	1
9973	198	32	2
9974	198	33	2
9975	198	35	2
9976	198	37	3
9977	198	38	2
9978	198	39	3
9979	198	40	1
9980	198	43	1
9981	198	44	3
9982	198	50	1
9983	198	53	2
9984	198	62	2
9985	198	63	2
9986	198	64	1
9987	198	65	1
9988	198	66	1
9989	198	74	2
9990	198	78	1
9991	198	79	3
9992	198	81	3
9993	198	83	2
9994	198	84	3
9995	198	86	2
9996	198	87	1
9997	198	88	2
9998	198	90	2
9999	198	91	3
10000	198	92	1
10001	198	94	1
10002	198	99	3
10003	198	100	1
10004	198	101	3
10005	198	105	3
10006	198	106	1
10007	198	108	3
10008	198	111	1
10009	198	112	1
10010	198	118	1
10011	198	119	3
10012	198	121	1
10013	198	122	2
10014	198	123	3
10015	198	126	1
10016	198	127	3
10017	198	128	1
10018	198	129	3
10019	198	130	2
10020	198	131	1
10021	198	132	1
10022	198	133	1
10023	198	134	1
10024	198	137	1
10025	198	139	3
10026	198	141	1
10027	198	142	1
10028	198	145	3
10029	198	151	1
10030	198	154	1
10031	198	156	2
10032	198	157	1
10033	198	159	3
10034	198	160	2
10035	198	162	1
10036	198	163	3
10037	198	164	3
10038	198	165	2
10039	198	167	2
10040	198	168	1
10041	198	170	1
10042	198	172	2
10043	198	175	1
10044	198	176	3
10045	198	177	3
10046	198	180	1
10047	198	181	3
10048	198	183	2
10049	198	184	1
10050	198	189	3
10051	198	190	2
10052	198	192	3
10053	199	3	3
10054	199	4	2
10055	199	5	3
10056	199	6	1
10057	199	8	3
10058	199	10	1
10059	199	11	2
10060	199	14	3
10061	199	23	2
10062	199	27	3
10063	199	28	3
10064	199	30	3
10065	199	31	2
10066	199	33	2
10067	199	34	1
10068	199	35	2
10069	199	36	3
10070	199	37	2
10071	199	38	1
10072	199	40	1
10073	199	41	2
10074	199	43	2
10075	199	46	1
10076	199	48	3
10077	199	53	3
10078	199	55	1
10079	199	56	2
10080	199	57	1
10081	199	58	1
10082	199	63	3
10083	199	65	1
10084	199	75	3
10085	199	76	2
10086	199	77	2
10087	199	79	2
10088	199	80	1
10089	199	81	2
10090	199	82	1
10091	199	83	3
10092	199	84	1
10093	199	85	3
10094	199	86	1
10095	199	87	3
10096	199	88	1
10097	199	89	1
10098	199	90	2
10099	199	91	1
10100	199	93	3
10101	199	95	1
10102	199	99	2
10103	199	100	1
10104	199	101	2
10105	199	103	3
10106	199	106	1
10107	199	111	3
10108	199	113	3
10109	199	118	2
10110	199	119	1
10111	199	120	1
10112	199	121	3
10113	199	122	1
10114	199	126	2
10115	199	127	2
10116	199	128	3
10117	199	133	3
10118	199	135	3
10119	199	137	1
10120	199	138	1
10121	199	140	2
10122	199	141	3
10123	199	143	2
10124	199	144	1
10125	199	145	2
10126	199	146	3
10127	199	148	2
10128	199	149	2
10129	199	150	3
10130	199	151	2
10131	199	153	2
10132	199	155	1
10133	199	156	2
10134	199	158	2
10135	199	162	1
10136	199	164	2
10137	199	165	2
10138	199	166	1
10139	199	167	3
10140	199	168	3
10141	199	169	1
10142	199	171	1
10143	199	173	2
10144	199	174	1
10145	199	177	3
10146	199	180	1
10147	199	181	2
10148	199	184	3
10149	199	190	2
10150	199	191	3
10151	199	192	2
10152	199	193	2
10153	199	194	3
10154	199	195	3

==> anc/artificial_network_problem_data.txt <==
Field	Value
Elements	1
Horizon	60.0


==> anc/artificial_network_search_parameters.txt <==
Elements	16
Continue	0
Iterations	500
Temp_Init	100000000000000.0
Temp_Factor	0.9
Attractive_Max	8
Nbhd_Add_Lim	15
Nbhd_Add_Lim2	4
Nbhd_Drop_Lim	15
Nbhd_Drop_Lim2	4
Nbhd_Swap_Lim	4
Tenure_Init	3.0
Tenure_Factor	1.2
Nonimp_In_Max	15
Nonimp_Out_Max	12
Step	1
Exhaustive	1


==> anc/artificial_network_transit_data.txt <==
ID	Name	Type	Fleet	Circuit	Scaling	LB	UB	Fare	Frequency	Capacity
0	Route0	0	8	62.61102125249763	1.0	1	20	2.25	0.12777303164785658	298.98889405598436
1	Route1	0	12	55.476268522852656	1.0	1	20	2.25	0.21630870856169376	506.16237803436337
2	Route2	0	12	61.122826891835686	1.0	1	20	2.25	0.19632599816162732	459.4028356982079
3	Route3	0	11	63.128765853705424	1.0	1	20	2.25	0.17424703067206154	407.738051772624
4	Route4	0	12	58.49637348989282	1.0	1	20	2.25	0.20514092214747975	480.0297578251026
5	Route5	0	14	57.43073358391668	1.0	1	20	2.25	0.24377191664361159	570.4262849460512
6	Route6	0	11	63.69929142421609	1.0	1	20	2.25	0.17268637929963238	404.0861275611398
7	Route7	0	12	61.58703943248712	1.0	1	20	2.25	0.21108337273219385	493.9350921933336
8	Route8	0	12	59.56698830618771	1.0	1	20	2.25	0.20145386465263782	471.4020432871725
9	Route9	0	10	50.80550927943632	1.0	1	20	2.25	0.1574632380122213	368.46397694859786
10	Route10	0	13	51.78703814393239	1.0	1	20	2.25	0.2510280654373191	587.4056731233267
11	Route11	0	13	14.923542390921922	1.0	1	20	2.25	0.9381150690144642	2195.189261493846
12	Route12	0	12	17.422021637685248	1.0	1	20	2.25	0.688783440266371	1611.753250223308
13	Route13	0	11	14.608606398567087	1.0	1	20	2.25	0.7529807909041177	1761.9750507156355
14	Route14	0	6	14.52042898504073	1.0	1	20	2.25	0.4132109324167581	966.9135818552139
15	Route15	0	7	15.33796977447896	1.0	1	20	2.25	0.45638373936864757	1067.9379501226354
16	Route16	0	12	15.678190895262006	1.0	1	20	2.25	0.7653944310390068	1791.0229686312762
17	Route17	0	12	17.054290339954935	1.0	1	20	2.25	0.7036352589756432	1646.5065060030051

==> anc/artificial_network_user_cost_data.txt <==
Field	Value
Initial	301893.786762307630852
Percent	0.01
Elements	3
Riding	1
Walking	1
Waiting	1


==> anc/artificial_network_vehicle_data.txt <==
Type	Name	UB	Capacity	Cost
0	Bus1	200	39	-1

==> anc/artificial_results_beta_metrics.txt <==
ID	b_0.5_Initial	b_0.5_Final	b_1.0_Initial	b_1.0_Final	b_1.5_Initial	b_1.5_Final	b_2.0_Initial	b_2.0_Final
0	1472621047218.48	1546598008352.4	1076531858443.25	1186733182685.62	670270128696.206	788698378236.898	378276883794.938	482483863983.037
1	1433265679985.56	1449855463832.25	1077609049548.78	1102463352516.42	719765853522.971	743501668617.059	428368072121.553	445438501764.545
2	1568375750449.85	1570340216170.62	1284525838600.44	1285345030021.4	986819481411.194	982364844453.577	743534614738.903	733095155488.754
3	1622089750447.18	1618790251781.83	1340933782447.25	1340372311980.88	959269889922.159	960538881567.134	616695778715.614	616314702614.893
4	1545325800386.58	1586083435249.51	1344615610153.75	1400859985516.52	1115491321038.09	1167295756579.22	850086826353.377	886890739426.833
5	1567829412136.17	1607204512999.74	1360989648952.2	1407391712710.29	1194654872582.95	1196279685474.52	1085021665653.65	1059009045245.82
6	1630091901241.95	1665996496745.41	1374128345735.91	1452890217826.72	1075157612720.63	1188171129249.78	826086031940.836	967766558397.539
7	1611198907750.7	1612735050192.92	1404141272191.78	1406012449221.31	1238051817791.65	1226696033834.27	1206933046749.33	1167027755309.44
8	1594975258129.43	1607482828315.62	1481470948080.41	1495226394077.87	1513778699028.73	1510967020794.65	1709361270815.18	1697732173993.74
9	1708210442460.74	1708771624456.1	1546206716125.6	1568617675218.82	1320896233054.16	1366973150174.49	1096641904871.54	1171334689284.0
10	1741808715433.49	1724650141453.72	1557609328765.41	1541555674008.54	1287774577807.1	1269186436833.81	1043953602554.12	1020775528546.39
11	1729979418142.84	1756534583158.4	1607049582169.55	1657597666481.46	1450640189161.6	1515455032754.39	1322553632315.57	1394823346627.01
12	1803224139604.22	1779956207059.97	1639126729786.96	1607929868265.68	1340529556509.35	1315930463194.64	1051173610807.19	1036211141014.72
13	1817161080764.85	1799413602969.74	1648779555221.21	1626231805996.24	1277804937939.32	1263210066177.25	877502965318.083	874492987035.127
14	1786212770273.12	1762540763627.08	1661282258257.56	1628499847142.08	1421048551364.77	1397990044702.2	1146116627550.67	1133754759669.42
15	1806835246267.49	1769647839114.48	1662004896431.2	1612497990585.13	1375259799812.19	1337265532465.44	1057948718468.96	1038163471781.45
16	1812928762382.84	1808476136993.37	1662571572616.64	1649560784390.55	1325404960569.92	1320718405414.96	960599920173.129	966301710332.491
17	1792912727272.47	1783556235357.81	1719986995327.62	1724149132829.35	1549725842980.79	1589200610821.3	1319186126276.32	1405259768111.85
18	1828185531261.65	1819355592967.56	1725184455037.52	1726646066940.45	1506581672589.48	1522228811850.12	1301663499181.46	1328452416920.4
19	1827366677633.32	1834635625018.6	1737278077242.09	1772138274222.94	1527351726783.54	1585291689916.0	1278667750769.79	1358317954874.23
20	1814447943793.95	1823433735688.86	1751205323239.0	1769120957384.7	1536810831603.7	1552341053195.14	1279632243790.42	1277110372245.1
21	1809481428377.13	1804709529317.51	1760284373623.62	1754920426869.97	1684543783169.36	1687762928375.93	1673473752207.34	1689939150676.04
22	1601510051892.88	1603509999361.04	1787218298462.9	1767660408394.19	2278094350087.88	2248949395462.51	2751899200516.24	2715739659723.14
23	1902744601449.5	1886900906427.33	2044931365032.87	2014832492266.76	2136223382930.97	2108427842265.65	2205810374253.81	2186087256814.73
24	1949745481915.84	1958428606682.85	2106636137706.71	2113880719715.02	2186735492641.06	2192286122480.37	2271297693863.47	2273578782794.02
25	1881293954152.41	1839081733327.14	2229266016176.28	2126940000159.05	2849616237743.81	2681115423822.92	3573489987548.7	3321458952525.42
26	1925038932999.49	1895004441343.97	2307069828618.52	2250280408465.09	2993603078515.13	2926726450322.46	3842064538209.78	3771067885354.85
27	2064151291263.21	2041871882757.58	2708162340637.58	2664928185569.39	3623177438485.81	3572225676138.01	4288777500151.01	4255269886849.08
28	2242011257499.74	2221605468435.46	3151518397256.55	3110431089689.72	4688006998662.9	4627657196330.25	6828879487090.3	6760512498413.91
29	2147630114966.86	2139970021781.29	3326009357736.52	3301352621345.56	4413005310474.79	4396332943738.6	4706404782438.68	4701012734297.85


==> anc/artificial_results_epsilon_metrics.txt <==
ID	e_0.00	e_0.01	e_0.05	e_0.10	e_inf
0	1076531858443.254150390625000	1187019016090.087890625000000	1187019016090.087890625000000	1187019016090.087890625000000	1187019016090.087890625000000
1	1077609049548.784057617187500	1102769763038.168457031250000	1102769763038.168457031250000	1102769763038.168457031250000	1102769763038.168457031250000
2	1284525838600.439208984375000	1286111781155.037109375000000	1286111781155.037109375000000	1286111781155.037109375000000	1286111781155.037109375000000
3	1340933782447.249267578125000	1340792601179.292236328125000	1340792601179.292236328125000	1340792601179.292236328125000	1340792601179.292236328125000
4	1344615610153.750244140625000	1401200184246.964843750000000	1401200184246.964843750000000	1401200184246.964843750000000	1401200184246.964843750000000
5	1360989648952.198242187500000	1396502588562.138671875000000	1396502588562.138671875000000	1396502588562.138671875000000	1396502588562.138671875000000
6	1374128345735.908691406250000	1453594874404.876220703125000	1453594874404.876220703125000	1453594874404.876220703125000	1453594874404.876220703125000
7	1404141272191.777832031250000	1406515416005.555664062500000	1406515416005.555664062500000	1406515416005.555664062500000	1406515416005.555664062500000
8	1481470948080.413818359375000	1496182485730.015380859375000	1496182485730.015380859375000	1496182485730.015380859375000	1496182485730.015380859375000
9	1546206716125.597167968750000	1569380930980.136474609375000	1569380930980.136474609375000	1569380930980.136474609375000	1569380930980.136474609375000
10	1557609328765.406494140625000	1542338548902.670654296875000	1542338548902.670654296875000	1542338548902.670654296875000	1542338548902.670654296875000
11	1607049582169.546386718750000	1658765539661.815917968750000	1658765539661.815917968750000	1658765539661.815917968750000	1658765539661.815917968750000
12	1639126729786.964599609375000	1608843163962.329589843750000	1608843163962.329589843750000	1608843163962.329589843750000	1608843163962.329589843750000
13	1648779555221.208496093750000	1626868161278.144042968750000	1626868161278.144042968750000	1626868161278.144042968750000	1626868161278.144042968750000
14	1661282258257.564453125000000	1628926528904.323730468750000	1628926528904.323730468750000	1628926528904.323730468750000	1628926528904.323730468750000
15	1662004896431.200683593750000	1613058423068.407470703125000	1613058423068.407470703125000	1613058423068.407470703125000	1613058423068.407470703125000
16	1662571572616.643310546875000	1650041775077.342529296875000	1650041775077.342529296875000	1650041775077.342529296875000	1650041775077.342529296875000
17	1719986995327.619873046875000	1724754651337.684570312500000	1724754651337.684570312500000	1724754651337.684570312500000	1724754651337.684570312500000
18	1725184455037.518310546875000	1727095199209.831054687500000	1727095199209.831054687500000	1727095199209.831054687500000	1727095199209.831054687500000
19	1737278077242.085205078125000	1772969814124.512207031250000	1772969814124.512207031250000	1772969814124.512207031250000	1772969814124.512207031250000
20	1751205323239.000488281250000	1769747914437.257080078125000	1769747914437.257080078125000	1769747914437.257080078125000	1769747914437.257080078125000
21	1760284373623.615234375000000	1753029677507.887695312500000	1753029677507.887695312500000	1753029677507.887695312500000	1753029677507.887695312500000
22	1787218298462.904052734375000	1767930993938.322509765625000	1767930993938.322509765625000	1767930993938.322509765625000	1767930993938.322509765625000
23	2044931365032.867919921875000	2015114764374.189453125000000	2015114764374.189453125000000	2015114764374.189453125000000	2015114764374.189453125000000
24	2106636137706.712402343750000	2114229271648.597900390625000	2114229271648.597900390625000	2114229271648.597900390625000	2114229271648.597900390625000
25	2229266016176.275878906250000	2127376733555.855712890625000	2127376733555.855712890625000	2127376733555.855712890625000	2127376733555.855712890625000
26	2307069828618.517089843750000	2250710616353.027343750000000	2250710616353.027343750000000	2250710616353.027343750000000	2250710616353.027343750000000
27	2708162340637.576171875000000	2666138872384.524902343750000	2666138872384.524902343750000	2666138872384.524902343750000	2666138872384.524902343750000
28	3151518397256.546386718750000	3110777030672.459960937500000	3110777030672.459960937500000	3110777030672.459960937500000	3110777030672.459960937500000
29	3326009357736.524902343750000	3301615464682.161132812500000	3301615464682.161132812500000	3301615464682.161132812500000	3301615464682.161132812500000


==> anc/artificial_results_k_metrics.txt <==
ID	K_1	K_6	K_12	K_18	K_24	K_30
0	1076531858443.25	1186733182685.62	1200652628864.28	1157152821046.79	1160041976119.24	947867125160.381
1	1077609049548.78	1102463352516.42	1101436973396.86	1104626686799.07	1102008038575.46	1079990620399.21
2	1284525838600.44	1285345030021.4	1282220227023.13	1284632566490.5	1282217937789.42	1271666562063.8
3	1340933782447.25	1340372311980.88	1338614503046.54	1340666406257.48	1337571563583.64	1312573627868.58
4	1344615610153.75	1400859985516.52	1400066397430.11	1406139389432.68	1402998350046.48	1383882691067.57
5	1360989648952.2	1407391712710.29	1443183557365.72	1401414151760.58	1391428011020.38	1354408340611.8
6	1374128345735.91	1452890217826.72	1449832573763.67	1452151989183.63	1449512623365.7	1321471660249.93
7	1404141272191.78	1406012449221.31	1403548668598.28	1405308739312.54	1402800045200.69	1403448786068.96
8	1481470948080.41	1495226394077.87	1490437448616.78	1494838366940.95	1492584047683.98	1439925788724.21
9	1546206716125.6	1568617675218.82	1565484859781.14	1566217457341.33	1562218645039.91	1478873752053.42
10	1557609328765.41	1541555674008.54	1538384430837.54	1540073445692.78	1536872438863.54	1727197966703.24
11	1607049582169.55	1657597666481.46	1653078904387.8	1656941306554.15	1654326887538.62	1530726330011.14
12	1639126729786.96	1607929868265.68	1604551125275.24	1605630885961.14	1601964340501	1635634903519.93
13	1648779555221.21	1626231805996.24	1624173122835.51	1623188002480.25	1618898139912.1	1695891343914.89
14	1661282258257.56	1628499847142.08	1626473790396.66	1637118390414.65	1649333080856.08	1713460164246.01
15	1662004896431.2	1612497990585.13	1610116333934.87	1674326405822.27	1694957682580.11	1627691386803.57
16	1662571572616.64	1649560784390.55	1641371776225.19	1639508807873.87	1634382823457.49	1700803229442.07
17	1719986995327.62	1724149132829.35	1722071414319.85	1727992746443.29	1729828922727.97	1706637433454.94
18	1725184455037.52	1726646066940.45	1724538750604.4	1747986708235.03	1764233598371.7	1714131999787.14
19	1737278077242.09	1772138274222.94	1768958222063.95	1768997665374.93	1763940097336.86	1678112987548.36
20	1751205323239	1769120957384.7	1766262959270.2	1768503431055.11	1765230209062.38	1719141298038.03
21	1760284373623.62	1754920426869.97	1769863902087.9	1749685108108.65	1746120807980.32	1734304969592.84
22	1787218298462.9	1767660408394.19	1778741993688.81	1776384241679.21	1774055159551.63	1835922778971.52
23	2044931365032.87	2014832492266.76	2005007595591.92	1997689201030.1	2017452835083.35	2107783735062.96
24	2106636137706.71	2113880719715.02	2096187732582.65	2085613799741.43	2078926394740.37	2137130886121.92
25	2229266016176.28	2126940000159.05	2125034674619.93	2149859988648.59	2156440716206.79	2270151620039.94
26	2307069828618.52	2250280408465.09	2248302344046.71	2246152837373	2246212320698.85	2346726390655.82
27	2708162340637.58	2664928185569.39	2659745419409.76	2663324130210.68	2660046028922.48	2788881270679.09
28	3151518397256.55	3110431089689.72	3108043674698.88	3102827819791.68	3096818571420.92	3184224786194.36
29	3326009357736.52	3301352621345.56	3301468013696.39	3275773630920.58	3271062952151.61	3364905324201.37


==> anc/artificial_results_solutions.txt <==
Line	Initial	e_0.00	e_0.01	e_0.05	e_0.10	e_inf	K_1	K_6	K_12	K_18	K_24	K_30	b_0.5	b_1.0	b_1.5	b_2.0
0	8	8	1	1	1	1	8	1	19	1	13	12	10	1	1	1
1	12	12	16	16	16	16	12	16	11	11	11	11	20	16	17	20
2	12	12	4	2	3	2	12	4	8	7	8	14	11	4	5	5
3	11	11	8	11	10	11	11	8	2	8	1	7	2	8	10	10
4	12	12	12	12	12	12	12	12	12	12	12	12	9	12	12	12
5	14	14	14	14	14	14	14	14	14	14	14	14	13	14	14	14
6	11	11	11	11	11	11	11	11	10	11	1	11	11	11	11	11
7	12	12	12	12	12	12	12	12	1	1	11	5	1	12	12	12
8	12	12	12	12	12	12	12	12	2	13	3	11	1	12	12	12
9	10	10	10	10	10	10	10	10	1	4	1	9	2	10	10	10
10	13	13	20	20	20	20	13	20	20	20	20	8	20	20	16	12
11	13	13	10	10	10	10	13	10	6	8	17	20	6	10	10	10
12	12	12	7	7	7	7	12	7	6	16	20	7	3	7	7	7
13	11	11	20	20	20	20	11	20	20	20	20	5	18	20	20	20
14	6	6	6	6	6	6	6	6	20	10	6	8	18	6	6	6
15	7	7	5	4	4	4	7	5	5	5	4	20	5	5	5	6
16	12	12	20	20	20	20	12	20	20	20	20	6	20	20	20	20
17	12	12	12	12	12	12	12	12	12	12	11	12	12	12	12	12


==> anc/chicago_network_arc_data.txt <==
ID	Type	Line	Tail	Head	Time
0	0	0	1002	997	1.701157407407402
1	0	0	997	1003	1.8254629629629748
2	0	0	1003	1004	1.6594907407407402
3	0	0	1004	1000	1.3935185185185048
4	0	0	1000	1005	1.390509259259268
5	0	0	1005	1008	2.000231481481483
6	0	0	1008	1006	4.446990740740743
7	0	0	1006	1011	3.345601851851851
8	0	0	1011	1009	3.0828703703703533
9	0	0	1009	1007	2.0115740740740793
10	0	0	1007	1012	3.0233796296296256
11	0	0	1012	998	3.5219907407407525
12	0	0	998	1012	3.620679012345663
13	0	0	1012	1007	4.976234567901255
14	0	0	1007	1011	5.346604938271594
15	0	0	1011	1006	2.89753086419754
16	0	0	1006	999	2.1157407407407103
17	0	0	999	1008	2.516666666666696
18	0	0	1008	1005	1.7783950617284114
19	0	0	1005	1000	1.1469135802469084
20	0	0	1000	1004	1.4358024691357998
21	0	0	1004	1003	1.2700617283950435
22	0	0	1003	997	1.3287037037037122
23	0	0	997	1010	0.9209876543209901
24	0	0	1010	1001	0.46049382716049186
25	1	0	930	997	0
26	1	0	130	998	0
27	1	0	68	999	0
28	1	0	805	1000	0
29	1	0	773	1001	0
30	1	0	584	1002	0
31	1	0	73	1003	0
32	1	0	299	1004	0
33	1	0	76	1005	0
34	1	0	395	1006	0
35	1	0	461	1007	0
36	1	0	143	1008	0
37	1	0	175	1009	0
38	1	0	496	1010	0
39	1	0	532	1011	0
40	1	0	468	1012	0
41	2	0	997	930	0
42	2	0	998	130	0
43	2	0	999	68	0
44	2	0	1000	805	0
45	2	0	1001	773	0
46	2	0	1002	584	0
47	2	0	1003	73	0
48	2	0	1004	299	0
49	2	0	1005	76	0
50	2	0	1006	395	0
51	2	0	1007	461	0
52	2	0	1008	143	0
53	2	0	1009	175	0
54	2	0	1010	496	0
55	2	0	1011	532	0
56	2	0	1012	468	0
57	0	1	1033	1024	4.245370370370365
58	0	1	1024	1031	2.855092592592596
59	0	1	1031	1030	3.095138888888905
60	0	1	1030	1029	3.497685185185171
61	0	1	1029	1027	4.074768518518531
62	0	1	1027	1022	2.4981481481481276
63	0	1	1022	1025	2.6824074074074122
64	0	1	1025	1021	2.3694444444444565
65	0	1	1021	1020	2.306712962962954
66	0	1	1020	1016	0.7215277777777618
67	0	1	1016	1014	11.43750000000001
68	0	1	1014	1017	1.3624999999999758
69	0	1	1017	1032	3.5901041666666966
70	0	1	1032	1013	1.9708333333333279
71	0	1	1013	1026	4.0453125
72	0	1	1026	1018	3.044202898550724
73	0	1	1018	1019	2.4521739130434836
74	0	1	1019	1015	3.4833333333333347
75	0	1	1015	1023	2.846739130434781
76	0	1	1023	1028	1.4942028985507139
77	0	1	1028	1016	15.681521739130448
78	0	1	1016	1020	0.9900462962962872
79	0	1	1020	1021	1.3502314814814724
80	0	1	1021	1025	3.024305555555559
81	0	1	1025	1027	3.032175925925932
82	0	1	1027	1029	3.043749999999994
83	0	1	1029	1030	5.71180555555557
84	0	1	1030	1031	2.424537037037026
85	0	1	1031	1024	2.1990740740740744
86	0	1	1024	1033	3.522222222222221
87	0	1	1026	1013	3.957692307692333
88	0	1	1013	1032	1.6076923076922491
89	0	1	1032	1017	2.8269230769230944
90	0	1	1017	1014	2.441666666666663
91	0	1	1014	1016	13.028846153846192
92	0	1	1016	1028	12.442916666666685
93	0	1	1028	1023	1.3162499999999853
94	0	1	1023	1015	2.0974999999999824
95	0	1	1015	1019	3.4725000000000024
96	0	1	1019	1018	2.6283333333333587
97	0	1	1018	1026	3.1191666666666746
98	1	1	899	1013	0
99	1	1	645	1014	0
100	1	1	136	1015	0
101	1	1	395	1016	0
102	1	1	781	1017	0
103	1	1	398	1018	0
104	1	1	400	1019	0
105	1	1	532	1020	0
106	1	1	670	1021	0
107	1	1	175	1022	0
108	1	1	431	1023	0
109	1	1	433	1024	0
110	1	1	461	1025	0
111	1	1	591	1026	0
112	1	1	736	1027	0
113	1	1	100	1028	0
114	1	1	489	1029	0
115	1	1	108	1030	0
116	1	1	493	1031	0
117	1	1	634	1032	0
118	1	1	379	1033	0
119	2	1	1013	899	0
120	2	1	1014	645	0
121	2	1	1015	136	0
122	2	1	1016	395	0
123	2	1	1017	781	0
124	2	1	1018	398	0
125	2	1	1019	400	0
126	2	1	1020	532	0
127	2	1	1021	670	0
128	2	1	1022	175	0
129	2	1	1023	431	0
130	2	1	1024	433	0
131	2	1	1025	461	0
132	2	1	1026	591	0
133	2	1	1027	736	0
134	2	1	1028	100	0
135	2	1	1029	489	0
136	2	1	1030	108	0
137	2	1	1031	493	0
138	2	1	1032	634	0
139	2	1	1033	379	0
140	0	2	1041	1042	2.1730791962174902
141	0	2	1042	1035	3.4547576832151177
142	0	2	1035	1060	3.530112293144233
143	0	2	1060	1064	2.766753774680593
144	0	2	1064	1040	1.822444831591186
145	0	2	1040	1038	1.5371951219512159
146	0	2	1038	1053	1.6441637630661934
147	0	2	1053	1067	1.5021196283391387
148	0	2	1067	1069	0.9236353077816444
149	0	2	1069	1066	1.0736353077816616
150	0	2	1066	1058	1.6533681765389094
151	0	2	1058	1055	1.8485772357723433
152	0	2	1055	1065	2.5715447154471605
153	0	2	1065	1050	2.6291231126597117
154	0	2	1050	1061	2.700871080139357
155	0	2	1061	1054	2.7105110336817635
156	0	2	1054	1046	1.6915214866434392
157	0	2	1046	1051	1.602264808362378
158	0	2	1051	1047	2.2209639953542344
159	0	2	1047	1068	1.9697154471544718
160	0	2	1068	1056	1.7782810685249744
161	0	2	1056	1043	1.8857142857142795
162	0	2	1043	1049	2.2368466898954558
163	0	2	1049	1052	2.2460511033682025
164	0	2	1052	1036	2.740563298490123
165	0	2	1036	1034	4.410017421602769
166	0	2	1034	1037	2.997328687572597
167	0	2	1037	1045	4.504994192799069
168	0	2	1045	1059	4.255342624854828
169	0	2	1059	1062	2.0796747967479647
170	0	2	1062	1063	2.922619047619058
171	0	2	1063	1039	2.840940766550512
172	0	2	1039	1057	2.5479965156794413
173	0	2	1057	1039	2.571375570776241
174	0	2	1039	1063	3.1328481735159897
175	0	2	1063	1062	2.1978881278538793
176	0	2	1062	1059	2.5752283105022844
177	0	2	1059	1045	4.202625570776262
178	0	2	1045	1037	4.713413242009122
179	0	2	1037	1034	2.864355022831066
180	0	2	1034	1048	2.09089611872147
181	0	2	1048	1036	2.7139554794520255
182	0	2	1036	1052	2.661015981735168
183	0	2	1052	1049	2.891809360730568
184	0	2	1049	1043	1.6480225988700896
185	0	2	1043	1056	1.3676553672316234
186	0	2	1056	1068	1.3692655367231514
187	0	2	1068	1047	1.7277683615819417
188	0	2	1047	1051	2.0433333333333423
189	0	2	1051	1054	2.522288135593226
190	0	2	1054	1061	2.7620903954802034
191	0	2	1061	1050	2.9112994350282597
192	0	2	1050	1065	2.6452259887005627
193	0	2	1065	1055	2.4956779661016935
194	0	2	1055	1058	2.0361299435028255
195	0	2	1058	1066	1.7814124293785387
196	0	2	1066	1069	1.077627118644072
197	0	2	1069	1067	0.6009039548022395
198	0	2	1067	1053	1.379519774011304
199	0	2	1053	1038	1.5272881355932146
200	0	2	1038	1040	1.2240960451977456
201	0	2	1040	1064	1.4957344632768335
202	0	2	1064	1060	2.7261016949152572
203	0	2	1060	1035	3.995523648648657
204	0	2	1035	1042	4.0795608108108095
205	0	2	1042	1041	2.5404842342342273
206	0	2	1044	1049	0.2666666666666515
207	1	2	395	1034	0
208	1	2	399	1035	0
209	1	2	143	1036	0
210	1	2	532	1037	0
211	1	2	661	1038	0
212	1	2	794	1039	0
213	1	2	284	1040	0
214	1	2	35	1041	0
215	1	2	676	1042	0
216	1	2	810	1043	0
217	1	2	299	1044	0
218	1	2	175	1045	0
219	1	2	308	1046	0
220	1	2	827	1047	0
221	1	2	68	1048	0
222	1	2	965	1049	0
223	1	2	201	1050	0
224	1	2	457	1051	0
225	1	2	76	1052	0
226	1	2	337	1053	0
227	1	2	84	1054	0
228	1	2	598	1055	0
229	1	2	474	1056	0
230	1	2	731	1057	0
231	1	2	360	1058	0
232	1	2	489	1059	0
233	1	2	234	1060	0
234	1	2	363	1061	0
235	1	2	108	1062	0
236	1	2	493	1063	0
237	1	2	623	1064	0
238	1	2	751	1065	0
239	1	2	242	1066	0
240	1	2	755	1067	0
241	1	2	117	1068	0
242	1	2	759	1069	0
243	2	2	1034	395	0
244	2	2	1035	399	0
245	2	2	1036	143	0
246	2	2	1037	532	0
247	2	2	1038	661	0
248	2	2	1039	794	0
249	2	2	1040	284	0
250	2	2	1041	35	0
251	2	2	1042	676	0
252	2	2	1043	810	0
253	2	2	1044	299	0
254	2	2	1045	175	0
255	2	2	1046	308	0
256	2	2	1047	827	0
257	2	2	1048	68	0
258	2	2	1049	965	0
259	2	2	1050	201	0
260	2	2	1051	457	0
261	2	2	1052	76	0
262	2	2	1053	337	0
263	2	2	1054	84	0
264	2	2	1055	598	0
265	2	2	1056	474	0
266	2	2	1057	731	0
267	2	2	1058	360	0
268	2	2	1059	489	0
269	2	2	1060	234	0
270	2	2	1061	363	0
271	2	2	1062	108	0
272	2	2	1063	493	0
273	2	2	1064	623	0
274	2	2	1065	751	0
275	2	2	1066	242	0
276	2	2	1067	755	0
277	2	2	1068	117	0
278	2	2	1069	759	0
279	0	3	1101	1098	2.4527243589743546
280	0	3	1098	1110	1.1632478632478624
281	0	3	1110	1079	1.6389423076923073
282	0	3	1079	1105	2.4763354700854703
283	0	3	1105	1087	2.5506410256410326
284	0	3	1087	1082	3.1415598290598377
285	0	3	1082	1078	6.391402953586493
286	0	3	1078	1106	4.651555907173001
287	0	3	1106	1108	3.6615770042194233
288	0	3	1108	1089	1.9795886075949172
289	0	3	1089	1071	2.338897679324889
290	0	3	1071	1100	2.715216244725734
291	0	3	1100	1088	2.7478111814346042
292	0	3	1088	1096	2.1771760633036563
293	0	3	1096	1073	3.1962908011869593
294	0	3	1073	1075	3.1142680514342183
295	0	3	1075	1109	2.840553907022743
296	0	3	1109	1076	2.601038575667649
297	0	3	1076	1091	2.2433481701285936
298	0	3	1091	1086	1.927349159248265
299	0	3	1086	1090	2.218644906033643
300	0	3	1090	1093	2.401854599406528
301	0	3	1093	1080	1.817260138476752
302	0	3	1080	1094	1.8176310583580697
303	0	3	1094	1084	1.6485163204747744
304	0	3	1084	1083	1.3819238377843603
305	0	3	1083	1095	1.3803412462908051
306	0	3	1095	1074	1.9942878338279013
307	0	3	1074	1072	3.6972057368941567
308	0	3	1072	1077	2.5453264094955608
309	0	3	1077	1085	3.1859297725024684
310	0	3	1085	1103	2.643397626112747
311	0	3	1103	1081	2.253264094955497
312	0	3	1081	1104	3.0008534136546055
313	0	3	1104	1103	1.1204819277108529
314	0	3	1103	1099	2.6166666666666414
315	0	3	1103	1085	2.3400287356322083
316	0	3	1085	1077	3.343914141414115
317	0	3	1077	1072	2.901262626262634
318	0	3	1072	1092	2.123686868686854
319	0	3	1092	1074	2.653005050505064
320	0	3	1074	1095	2.0845202020202156
321	0	3	1095	1083	1.3455555555555387
322	0	3	1083	1084	1.67974747474747
323	0	3	1084	1094	1.4880303030303197
324	0	3	1094	1080	1.5606818181818116
325	0	3	1080	1107	1.07997474747476
326	0	3	1107	1070	0.5288383838383728
327	0	3	1070	1093	1.1271464646464624
328	0	3	1093	1090	1.6755555555555655
329	0	3	1090	1086	2.1806818181818115
330	0	3	1086	1091	1.9497222222222146
331	0	3	1091	1076	1.65224747474748
332	0	3	1076	1109	2.7617929292929437
333	0	3	1109	1075	2.828181818181818
334	0	3	1075	1073	2.925101010101017
335	0	3	1073	1096	2.468333333333325
336	0	3	1096	1088	2.650968013467998
337	0	3	1088	1100	3.2734307359307477
338	0	3	1100	1071	2.6069534632034683
339	0	3	1071	1089	1.777191558441543
340	0	3	1089	1108	1.6932359307359481
341	0	3	1108	1106	3.278598484848479
342	0	3	1106	1078	4.242965367965373
343	0	3	1078	1082	6.182386363636354
344	0	3	1082	1087	2.856401766004407
345	0	3	1087	1105	2.0002207505518808
346	0	3	1105	1079	1.9187637969094957
347	0	3	1079	1110	1.5933774834436993
348	0	3	1110	1101	2.1473509933774895
349	0	3	1099	1085	2.475833333333335
350	0	3	1088	1097	0.7444444444444325
351	0	3	1097	1102	0.8750000000000117
352	0	3	1102	1088	0.7861111111111037
353	1	3	773	1070	0
354	1	3	392	1071	0
355	1	3	395	1072	0
356	1	3	398	1073	0
357	1	3	143	1074	0
358	1	3	400	1075	0
359	1	3	912	1076	0
360	1	3	532	1077	0
361	1	3	405	1078	0
362	1	3	669	1079	0
363	1	3	930	1080	0
364	1	3	419	1081	0
365	1	3	35	1082	0
366	1	3	805	1083	0
367	1	3	299	1084	0
368	1	3	175	1085	0
369	1	3	946	1086	0
370	1	3	948	1087	0
371	1	3	952	1088	0
372	1	3	57	1089	0
373	1	3	827	1090	0
374	1	3	196	1091	0
375	1	3	68	1092	0
376	1	3	584	1093	0
377	1	3	73	1094	0
378	1	3	76	1095	0
379	1	3	591	1096	0
380	1	3	598	1097	0
381	1	3	727	1098	0
382	1	3	736	1099	0
383	1	3	614	1100	0
384	1	3	871	1101	0
385	1	3	360	1102	0
386	1	3	489	1103	0
387	1	3	108	1104	0
388	1	3	749	1105	0
389	1	3	366	1106	0
390	1	3	496	1107	0
391	1	3	892	1108	0
392	1	3	510	1109	0
393	1	3	511	1110	0
394	2	3	1070	773	0
395	2	3	1071	392	0
396	2	3	1072	395	0
397	2	3	1073	398	0
398	2	3	1074	143	0
399	2	3	1075	400	0
400	2	3	1076	912	0
401	2	3	1077	532	0
402	2	3	1078	405	0
403	2	3	1079	669	0
404	2	3	1080	930	0
405	2	3	1081	419	0
406	2	3	1082	35	0
407	2	3	1083	805	0
408	2	3	1084	299	0
409	2	3	1085	175	0
410	2	3	1086	946	0
411	2	3	1087	948	0
412	2	3	1088	952	0
413	2	3	1089	57	0
414	2	3	1090	827	0
415	2	3	1091	196	0
416	2	3	1092	68	0
417	2	3	1093	584	0
418	2	3	1094	73	0
419	2	3	1095	76	0
420	2	3	1096	591	0
421	2	3	1097	598	0
422	2	3	1098	727	0
423	2	3	1099	736	0
424	2	3	1100	614	0
425	2	3	1101	871	0
426	2	3	1102	360	0
427	2	3	1103	489	0
428	2	3	1104	108	0
429	2	3	1105	749	0
430	2	3	1106	366	0
431	2	3	1107	496	0
432	2	3	1108	892	0
433	2	3	1109	510	0
434	2	3	1110	511	0
435	0	4	1116	1122	1.2243589743589747
436	0	4	1122	1118	0.830448717948718
437	0	4	1118	1117	1.6910256410256432
438	0	4	1117	1128	2.122115384615379
439	0	4	1128	1131	1.9291666666666683
440	0	4	1131	1119	2.675320512820514
441	0	4	1119	1136	1.8413461538461549
442	0	4	1136	1114	0.9317307692307679
443	0	4	1114	1135	1.5955128205128177
444	0	4	1135	1115	2.45801282051282
445	0	4	1115	1123	2.985576923076922
446	0	4	1123	1130	3.9000000000000004
447	0	4	1130	1124	3.8333333333333406
448	0	4	1124	1129	2.5583333333333282
449	0	4	1129	1111	1.883333333333335
450	0	4	1111	1133	1.7330128205128215
451	0	4	1133	1120	1.8144230769230798
452	0	4	1120	1132	1.027564102564099
453	0	4	1132	1121	1.1801282051282038
454	0	4	1121	1113	1.4532051282051293
455	0	4	1113	1134	1.4285256410256428
456	0	4	1134	1112	1.3907051282051275
457	0	4	1112	1127	1.73525641025641
458	0	4	1127	1125	1.3121794871794918
459	0	4	1125	1126	2.119230769230765
460	0	4	1126	1125	1.5
461	0	4	1125	1127	1.2083333333333321
462	0	4	1127	1112	1.7166666666666661
463	0	4	1112	1134	1.3250000000000017
464	0	4	1134	1113	1.5333333333333323
465	0	4	1113	1121	1.4916666666666691
466	0	4	1121	1132	1.1583333333333339
467	0	4	1132	1120	1.241666666666663
468	0	4	1120	1133	1.9500000000000017
469	0	4	1133	1111	1.8083333333333307
470	0	4	1111	1129	1.833333333333335
471	0	4	1129	1124	2.525000000000004
472	0	4	1124	1130	4.266666666666667
473	0	4	1130	1123	3.916666666666661
474	0	4	1123	1115	3.021875000000005
475	0	4	1115	1135	2.6996527777777755
476	0	4	1135	1114	1.3059027777777783
477	0	4	1114	1136	0.7979166666666653
478	0	4	1136	1119	1.8493055555555564
479	0	4	1119	1131	2.6670138888888864
480	0	4	1131	1128	2.037500000000002
481	0	4	1128	1117	2.4625000000000004
482	0	4	1117	1118	2.2243055555555586
483	0	4	1118	1122	0.9840277777777718
484	0	4	1122	1116	1.1416666666666693
485	1	4	897	1111	0
486	1	4	268	1112	0
487	1	4	782	1113	0
488	1	4	409	1114	0
489	1	4	285	1115	0
490	1	4	798	1116	0
491	1	4	35	1117	0
492	1	4	676	1118	0
493	1	4	420	1119	0
494	1	4	171	1120	0
495	1	4	173	1121	0
496	1	4	694	1122	0
497	1	4	191	1123	0
498	1	4	577	1124	0
499	1	4	582	1125	0
500	1	4	327	1126	0
501	1	4	337	1127	0
502	1	4	978	1128	0
503	1	4	981	1129	0
504	1	4	730	1130	0
505	1	4	733	1131	0
506	1	4	223	1132	0
507	1	4	611	1133	0
508	1	4	614	1134	0
509	1	4	625	1135	0
510	1	4	890	1136	0
511	2	4	1111	897	0
512	2	4	1112	268	0
513	2	4	1113	782	0
514	2	4	1114	409	0
515	2	4	1115	285	0
516	2	4	1116	798	0
517	2	4	1117	35	0
518	2	4	1118	676	0
519	2	4	1119	420	0
520	2	4	1120	171	0
521	2	4	1121	173	0
522	2	4	1122	694	0
523	2	4	1123	191	0
524	2	4	1124	577	0
525	2	4	1125	582	0
526	2	4	1126	327	0
527	2	4	1127	337	0
528	2	4	1128	978	0
529	2	4	1129	981	0
530	2	4	1130	730	0
531	2	4	1131	733	0
532	2	4	1132	223	0
533	2	4	1133	611	0
534	2	4	1134	614	0
535	2	4	1135	625	0
536	2	4	1136	890	0
537	0	5	1142	1158	2.427231182795695
538	0	5	1158	1156	1.1629032258064724
539	0	5	1156	1153	1.5337365591397571
540	0	5	1153	1145	0.8989784946236651
541	0	5	1145	1149	2.9432526881720342
542	0	5	1149	1141	2.250887096774203
543	0	5	1141	1140	2.736532258064523
544	0	5	1140	1138	2.6902956989247233
545	0	5	1138	1155	9.0075806451613
546	0	5	1155	1144	3.0218548387096704
547	0	5	1144	1148	2.545430107526874
548	0	5	1148	1137	2.03231182795699
549	0	5	1137	1139	2.9578494623655973
550	0	5	1139	1150	2.1980376344086037
551	0	5	1150	1152	0.9190860215053461
552	0	5	1152	1143	2.4048924731183026
553	0	5	1143	1154	2.904462365591413
554	0	5	1154	1157	3.844838709677393
555	0	5	1157	1147	3.921290322580658
556	0	5	1147	1151	5.2149462365591415
557	0	5	1151	1147	5.3491325898389155
558	0	5	1147	1157	3.419454770755886
559	0	5	1157	1154	3.833395291201978
560	0	5	1154	1143	2.3568773234200737
561	0	5	1143	1152	1.6312577447335785
562	0	5	1152	1150	1.1709417596034826
563	0	5	1150	1139	1.8150557620817849
564	0	5	1139	1137	2.6268587360594755
565	0	5	1137	1148	2.427788104089216
566	0	5	1148	1144	2.645972738537798
567	0	5	1144	1155	3.4400867410161036
568	0	5	1155	1138	9.710687732342004
569	0	5	1138	1140	2.9393122676579977
570	0	5	1140	1145	3.359851301115244
571	0	5	1145	1156	2.2674101610904596
572	0	5	1156	1158	2.008023543990084
573	0	5	1158	1146	1.7487608426270114
574	1	5	645	1137	0
575	1	5	395	1138	0
576	1	5	781	1139	0
577	1	5	532	1140	0
578	1	5	670	1141	0
579	1	5	419	1142	0
580	1	5	171	1143	0
581	1	5	431	1144	0
582	1	5	175	1145	0
583	1	5	433	1146	0
584	1	5	577	1147	0
585	1	5	460	1148	0
586	1	5	461	1149	0
587	1	5	982	1150	0
588	1	5	730	1151	0
589	1	5	223	1152	0
590	1	5	736	1153	0
591	1	5	611	1154	0
592	1	5	100	1155	0
593	1	5	489	1156	0
594	1	5	620	1157	0
595	1	5	108	1158	0
596	2	5	1137	645	0
597	2	5	1138	395	0
598	2	5	1139	781	0
599	2	5	1140	532	0
600	2	5	1141	670	0
601	2	5	1142	419	0
602	2	5	1143	171	0
603	2	5	1144	431	0
604	2	5	1145	175	0
605	2	5	1146	433	0
606	2	5	1147	577	0
607	2	5	1148	460	0
608	2	5	1149	461	0
609	2	5	1150	982	0
610	2	5	1151	730	0
611	2	5	1152	223	0
612	2	5	1153	736	0
613	2	5	1154	611	0
614	2	5	1155	100	0
615	2	5	1156	489	0
616	2	5	1157	620	0
617	2	5	1158	108	0
618	0	6	1164	1167	4.3333333333333455
619	0	6	1167	1177	1.7876760563380059
620	0	6	1177	1179	2.6246478873239494
621	0	6	1179	1159	2.3482394366197266
622	0	6	1159	1172	2.221713615023464
623	0	6	1172	1178	2.9001173708920103
624	0	6	1178	1182	3.292605633802822
625	0	6	1182	1161	2.4087441314554088
626	0	6	1161	1181	1.7694248826291088
627	0	6	1181	1161	1.3104927007299272
628	0	6	1161	1175	1.6398474178403737
629	0	6	1175	1166	1.0056338028169052
630	0	6	1166	1162	1.117370892018787
631	0	6	1162	1183	2.310446009389658
632	0	6	1183	1168	1.8433098591549149
633	0	6	1168	1176	2.099178403755871
634	0	6	1176	1165	2.185606060606063
635	0	6	1165	1163	2.338762626262638
636	0	6	1163	1160	2.206565656565643
637	0	6	1160	1170	1.3108585858586153
638	0	6	1170	1173	0.8662878787878695
639	0	6	1173	1171	1.1848484848484881
640	0	6	1171	1184	1.0666666666666698
641	0	6	1184	1169	1.0246212121212077
642	0	6	1169	1180	1.3784090909090956
643	0	6	1180	1174	2.647601010100999
644	0	6	1174	1180	2.0166666666666515
645	0	6	1180	1169	1.2333333333333485
646	0	6	1169	1184	1.0555107526881715
647	0	6	1184	1171	1.0989247311828039
648	0	6	1171	1173	2.3754032258064353
649	0	6	1173	1160	2.6841397849462343
650	0	6	1160	1163	2.302688172043037
651	0	6	1163	1165	1.6490591397849221
652	0	6	1165	1176	2.0915322580645155
653	0	6	1176	1168	2.2023989898990144
654	0	6	1168	1183	2.2597222222222015
655	0	6	1183	1162	1.9993686868686698
656	0	6	1162	1166	1.3397727272727533
657	0	6	1166	1175	2.1736111111110983
658	0	6	1175	1181	3.3213383838383934
659	0	6	1161	1182	2.7467171717171706
660	0	6	1182	1178	3.1040404040403997
661	0	6	1178	1172	3.1318181818181796
662	0	6	1172	1159	2.0030303030303096
663	0	6	1159	1179	3.217045454545435
664	0	6	1179	1177	4.3398989898990115
665	0	6	1177	1164	5.150252525252525
666	1	6	130	1159	0
667	1	6	258	1160	0
668	1	6	774	1161	0
669	1	6	135	1162	0
670	1	6	144	1163	0
671	1	6	532	1164	0
672	1	6	406	1165	0
673	1	6	675	1166	0
674	1	6	175	1167	0
675	1	6	47	1168	0
676	1	6	560	1169	0
677	1	6	314	1170	0
678	1	6	955	1171	0
679	1	6	188	1172	0
680	1	6	829	1173	0
681	1	6	443	1174	0
682	1	6	455	1175	0
683	1	6	716	1176	0
684	1	6	461	1177	0
685	1	6	594	1178	0
686	1	6	468	1179	0
687	1	6	987	1180	0
688	1	6	613	1181	0
689	1	6	368	1182	0
690	1	6	626	1183	0
691	1	6	761	1184	0
692	2	6	1159	130	0
693	2	6	1160	258	0
694	2	6	1161	774	0
695	2	6	1162	135	0
696	2	6	1163	144	0
697	2	6	1164	532	0
698	2	6	1165	406	0
699	2	6	1166	675	0
700	2	6	1167	175	0
701	2	6	1168	47	0
702	2	6	1169	560	0
703	2	6	1170	314	0
704	2	6	1171	955	0
705	2	6	1172	188	0
706	2	6	1173	829	0
707	2	6	1174	443	0
708	2	6	1175	455	0
709	2	6	1176	716	0
710	2	6	1177	461	0
711	2	6	1178	594	0
712	2	6	1179	468	0
713	2	6	1180	987	0
714	2	6	1181	613	0
715	2	6	1182	368	0
716	2	6	1183	626	0
717	2	6	1184	761	0
718	0	7	1191	1188	4.481219362745079
719	0	7	1188	1186	2.441329656862759
720	0	7	1186	1216	2.3194240196078666
721	0	7	1216	1199	2.725337009803897
722	0	7	1199	1197	2.1423406862745216
723	0	7	1197	1194	2.1672487745097917
724	0	7	1194	1203	2.3597120098039346
725	0	7	1203	1214	2.9369178921568686
726	0	7	1214	1204	3.345128676470577
727	0	7	1204	1205	3.485567010309285
728	0	7	1205	1196	3.215063001145447
729	0	7	1196	1209	3.3784077892325493
730	0	7	1209	1206	6.576947308132879
731	0	7	1206	1189	2.3549828178694208
732	0	7	1189	1215	2.1530355097365357
733	0	7	1215	1213	2.0525200458190107
734	0	7	1213	1207	2.325028636884316
735	0	7	1207	1208	3.976174112256583
736	0	7	1208	1193	2.752749140893486
737	0	7	1193	1200	3.5553633217992844
738	0	7	1200	1190	1.914244521337943
739	0	7	1190	1210	2.069175627240159
740	0	7	1210	1202	2.3122162485065596
741	0	7	1202	1192	1.8229689366786155
742	0	7	1192	1201	1.4732377538829204
743	0	7	1201	1212	2.3464456391875714
744	0	7	1212	1195	2.668279569892473
745	0	7	1195	1211	3.2847371565113677
746	0	7	1211	1187	2.6893369175626987
747	0	7	1187	1185	1.6765232974910569
748	0	7	1185	1198	2.120161290322574
749	0	7	1198	1185	3.6667848699763455
750	0	7	1185	1187	2.653486997635943
751	0	7	1187	1211	2.7862588652482274
752	0	7	1211	1195	3.4123226950354573
753	0	7	1195	1212	2.5205969267139605
754	0	7	1212	1201	1.4220744680850936
755	0	7	1201	1192	1.6923167848699825
756	0	7	1192	1202	1.5427600472813299
757	0	7	1202	1210	2.088711583924344
758	0	7	1210	1190	2.4997457627118695
759	0	7	1190	1200	3.046073446327677
760	0	7	1200	1193	5.027005649717514
761	0	7	1193	1208	2.341833890746937
762	0	7	1208	1207	2.426477146042359
763	0	7	1207	1213	1.650445930880725
764	0	7	1213	1215	1.6871516164994367
765	0	7	1215	1189	2.3825250836120357
766	0	7	1189	1206	1.8024247491638825
767	0	7	1206	1209	5.007385730211817
768	0	7	1209	1196	3.7930044593088033
769	0	7	1196	1205	2.9921962095875227
770	0	7	1205	1204	3.4680323299888407
771	0	7	1204	1214	3.3254778972520835
772	0	7	1214	1203	3.2837216248506707
773	0	7	1203	1194	2.5486260454002303
774	0	7	1194	1197	1.9700119474313178
775	0	7	1197	1199	2.273088410991635
776	0	7	1199	1216	2.5630227001194665
777	0	7	1216	1186	2.009468339307039
778	0	7	1186	1188	2.121027479091997
779	0	7	1188	1191	3.4045997610513856
780	1	7	517	1185	0
781	1	7	520	1186	0
782	1	7	139	1187	0
783	1	7	654	1188	0
784	1	7	658	1189	0
785	1	7	919	1190	0
786	1	7	536	1191	0
787	1	7	152	1192	0
788	1	7	154	1193	0
789	1	7	539	1194	0
790	1	7	165	1195	0
791	1	7	934	1196	0
792	1	7	679	1197	0
793	1	7	689	1198	0
794	1	7	180	1199	0
795	1	7	697	1200	0
796	1	7	445	1201	0
797	1	7	320	1202	0
798	1	7	968	1203	0
799	1	7	589	1204	0
800	1	7	463	1205	0
801	1	7	849	1206	0
802	1	7	594	1207	0
803	1	7	221	1208	0
804	1	7	478	1209	0
805	1	7	734	1210	0
806	1	7	741	1211	0
807	1	7	110	1212	0
808	1	7	881	1213	0
809	1	7	628	1214	0
810	1	7	886	1215	0
811	1	7	505	1216	0
812	2	7	1185	517	0
813	2	7	1186	520	0
814	2	7	1187	139	0
815	2	7	1188	654	0
816	2	7	1189	658	0
817	2	7	1190	919	0
818	2	7	1191	536	0
819	2	7	1192	152	0
820	2	7	1193	154	0
821	2	7	1194	539	0
822	2	7	1195	165	0
823	2	7	1196	934	0
824	2	7	1197	679	0
825	2	7	1198	689	0
826	2	7	1199	180	0
827	2	7	1200	697	0
828	2	7	1201	445	0
829	2	7	1202	320	0
830	2	7	1203	968	0
831	2	7	1204	589	0
832	2	7	1205	463	0
833	2	7	1206	849	0
834	2	7	1207	594	0
835	2	7	1208	221	0
836	2	7	1209	478	0
837	2	7	1210	734	0
838	2	7	1211	741	0
839	2	7	1212	110	0
840	2	7	1213	881	0
841	2	7	1214	628	0
842	2	7	1215	886	0
843	2	7	1216	505	0
844	0	8	1226	1218	2.684246575342479
845	0	8	1218	1227	3.0688356164383417
846	0	8	1227	1230	2.4507420091324357
847	0	8	1230	1223	1.7970890410958749
848	0	8	1223	1224	2.0732305936073083
849	0	8	1224	1221	2.164783105022824
850	0	8	1221	1217	2.1357305936073
851	0	8	1217	1231	2.738470319634708
852	0	8	1231	1225	2.6603310502283097
853	0	8	1225	1228	1.9523972602739699
854	0	8	1228	1219	2.4027397260274035
855	0	8	1219	1222	1.9680365296803695
856	0	8	1222	1219	1.6020547945205548
857	0	8	1219	1228	2.529680365296804
858	0	8	1228	1225	2.6167237442922278
859	0	8	1225	1231	2.979452054794517
860	0	8	1231	1217	2.6478310502283064
861	0	8	1217	1221	1.8742579908675947
862	0	8	1221	1224	1.9724885844748687
863	0	8	1224	1223	2.3294520547945368
864	0	8	1223	1230	1.7082191780821903
865	0	8	1230	1227	2.2010273972602805
866	0	8	1227	1218	3.10599315068493
867	0	8	1218	1226	2.7930365296803603
868	0	8	1226	1229	2.2846212121211975
869	0	8	1229	1220	3.1228787878787934
870	0	8	1220	1229	2.6936363636363674
871	0	8	1229	1226	2.194469696969697
872	1	8	708	1217	0
873	1	8	996	1218	0
874	1	8	358	1219	0
875	1	8	425	1220	0
876	1	8	746	1221	0
877	1	8	491	1222	0
878	1	8	554	1223	0
879	1	8	138	1224	0
880	1	8	592	1225	0
881	1	8	148	1226	0
882	1	8	215	1227	0
883	1	8	536	1228	0
884	1	8	569	1229	0
885	1	8	315	1230	0
886	1	8	287	1231	0
887	2	8	1217	708	0
888	2	8	1218	996	0
889	2	8	1219	358	0
890	2	8	1220	425	0
891	2	8	1221	746	0
892	2	8	1222	491	0
893	2	8	1223	554	0
894	2	8	1224	138	0
895	2	8	1225	592	0
896	2	8	1226	148	0
897	2	8	1227	215	0
898	2	8	1228	536	0
899	2	8	1229	569	0
900	2	8	1230	315	0
901	2	8	1231	287	0
902	0	9	1256	1260	3.653158174097666
903	0	9	1260	1258	2.5221602972399055
904	0	9	1258	1270	2.853184713375803
905	0	9	1270	1241	2.585456475583872
906	0	9	1241	1276	1.5854033970275971
907	0	9	1276	1274	2.0155254777069955
908	0	9	1274	1252	1.4491242038216638
909	0	9	1252	1275	2.2889596602972313
910	0	9	1275	1267	2.2021837349397706
911	0	9	1267	1261	2.899748995983927
912	0	9	1261	1240	2.237751004016075
913	0	9	1240	1245	2.4892570281124358
914	0	9	1245	1264	1.5933985943775193
915	0	9	1264	1251	0.6111696787148722
916	0	9	1251	1233	1.5373493975903578
917	0	9	1233	1248	1.1359437751003958
918	0	9	1248	1238	7.173870481927709
919	0	9	1238	1263	1.8290160642570263
920	0	9	1263	1254	3.6356927710843463
921	0	9	1254	1244	3.7464859437750926
922	0	9	1244	1247	3.377861445783136
923	0	9	1247	1246	3.9411144578313193
924	0	9	1246	1271	2.815687751004019
925	0	9	1271	1262	2.5632781124498085
926	0	9	1262	1277	2.2564759036144353
927	0	9	1277	1235	1.8184487951807384
928	0	9	1235	1255	4.076255020080332
929	0	9	1255	1249	3.890788152610423
930	0	9	1249	1236	3.854543172690762
931	0	9	1236	1242	3.196344339622649
932	0	9	1242	1266	2.787803921568621
933	0	9	1266	1278	5.526843137254905
934	0	9	1278	1234	2.9320175438596423
935	0	9	1234	1239	2.005701754385968
936	0	9	1239	1250	1.3662280701754377
937	0	9	1250	1272	0.5614035087719323
938	0	9	1272	1250	1.1872807017543712
939	0	9	1250	1239	0.7787280701754655
940	0	9	1239	1234	2.342763157894731
941	0	9	1234	1278	2.2337719298245506
942	0	9	1278	1266	4.623758865248237
943	0	9	1266	1242	3.2092001576044025
944	0	9	1242	1236	3.6248423955870757
945	0	9	1236	1249	4.146260040160633
946	0	9	1249	1255	3.40690261044177
947	0	9	1255	1235	3.664482931726905
948	0	9	1235	1259	1.9007530120481912
949	0	9	1259	1262	1.7797188755020097
950	0	9	1262	1271	2.4923192771084457
951	0	9	1271	1246	1.9700301204819357
952	0	9	1246	1247	2.8975652610441682
953	0	9	1247	1244	1.9759789156626373
954	0	9	1244	1254	3.703488955823314
955	0	9	1254	1263	4.9737951807228775
956	0	9	1263	1238	4.248820281124502
957	0	9	1238	1248	3.1957580321285146
958	0	9	1248	1233	2.517821285140567
959	0	9	1233	1251	1.714432730923687
960	0	9	1251	1264	1.1731927710843408
961	0	9	1264	1245	1.1536144578313274
962	0	9	1245	1240	2.1480170682730857
963	0	9	1240	1261	2.2808483935743
964	0	9	1261	1267	3.277334337349395
965	0	9	1267	1275	2.413780120481931
966	0	9	1275	1252	2.3039797008547054
967	0	9	1252	1274	1.7085737179487102
968	0	9	1274	1276	1.751923076923078
969	0	9	1276	1241	2.2115918803418793
970	0	9	1241	1270	2.82067307692308
971	0	9	1270	1258	2.9599893162393207
972	0	9	1258	1260	2.7458066239316192
973	0	9	1260	1256	3.517815170940172
974	0	9	1243	1269	2.359848484848483
975	0	9	1269	1273	1.4575757575757597
976	0	9	1273	1232	1.3227272727272679
977	0	9	1232	1257	1.0967803030303125
978	0	9	1257	1278	1.6147727272727215
979	0	9	1278	1257	1.7170138888888886
980	0	9	1257	1232	1.2670138888888973
981	0	9	1232	1273	1.9381944444444423
982	0	9	1273	1269	2.158854166666656
983	0	9	1269	1243	1.8772569444444551
984	0	9	1275	1237	1.5654166666666651
985	0	9	1237	1253	2.200416666666669
986	0	9	1253	1265	2.0166666666666697
987	0	9	1265	1268	3.1083333333333316
988	0	9	1268	1265	2.9083333333333314
989	0	9	1265	1253	1.8634259259259254
990	0	9	1253	1237	2.7013888888888915
991	0	9	1237	1275	0.9185185185185125
992	1	9	261	1232	0
993	1	9	774	1233	0
994	1	9	266	1234	0
995	1	9	651	1235	0
996	1	9	14	1236	0
997	1	9	272	1237	0
998	1	9	538	1238	0
999	1	9	795	1239	0
1000	1	9	412	1240	0
1001	1	9	283	1241	0
1002	1	9	30	1242	0
1003	1	9	798	1243	0
1004	1	9	673	1244	0
1005	1	9	37	1245	0
1006	1	9	933	1246	0
1007	1	9	811	1247	0
1008	1	9	684	1248	0
1009	1	9	683	1249	0
1010	1	9	437	1250	0
1011	1	9	55	1251	0
1012	1	9	957	1252	0
1013	1	9	320	1253	0
1014	1	9	835	1254	0
1015	1	9	324	1255	0
1016	1	9	581	1256	0
1017	1	9	69	1257	0
1018	1	9	839	1258	0
1019	1	9	462	1259	0
1020	1	9	339	1260	0
1021	1	9	213	1261	0
1022	1	9	471	1262	0
1023	1	9	475	1263	0
1024	1	9	349	1264	0
1025	1	9	93	1265	0
1026	1	9	735	1266	0
1027	1	9	480	1267	0
1028	1	9	608	1268	0
1029	1	9	485	1269	0
1030	1	9	486	1270	0
1031	1	9	359	1271	0
1032	1	9	873	1272	0
1033	1	9	746	1273	0
1034	1	9	752	1274	0
1035	1	9	497	1275	0
1036	1	9	757	1276	0
1037	1	9	375	1277	0
1038	1	9	255	1278	0
1039	2	9	1232	261	0
1040	2	9	1233	774	0
1041	2	9	1234	266	0
1042	2	9	1235	651	0
1043	2	9	1236	14	0
1044	2	9	1237	272	0
1045	2	9	1238	538	0
1046	2	9	1239	795	0
1047	2	9	1240	412	0
1048	2	9	1241	283	0
1049	2	9	1242	30	0
1050	2	9	1243	798	0
1051	2	9	1244	673	0
1052	2	9	1245	37	0
1053	2	9	1246	933	0
1054	2	9	1247	811	0
1055	2	9	1248	684	0
1056	2	9	1249	683	0
1057	2	9	1250	437	0
1058	2	9	1251	55	0
1059	2	9	1252	957	0
1060	2	9	1253	320	0
1061	2	9	1254	835	0
1062	2	9	1255	324	0
1063	2	9	1256	581	0
1064	2	9	1257	69	0
1065	2	9	1258	839	0
1066	2	9	1259	462	0
1067	2	9	1260	339	0
1068	2	9	1261	213	0
1069	2	9	1262	471	0
1070	2	9	1263	475	0
1071	2	9	1264	349	0
1072	2	9	1265	93	0
1073	2	9	1266	735	0
1074	2	9	1267	480	0
1075	2	9	1268	608	0
1076	2	9	1269	485	0
1077	2	9	1270	486	0
1078	2	9	1271	359	0
1079	2	9	1272	873	0
1080	2	9	1273	746	0
1081	2	9	1274	752	0
1082	2	9	1275	497	0
1083	2	9	1276	757	0
1084	2	9	1277	375	0
1085	2	9	1278	255	0
1086	0	10	1281	1289	3.0527777777777954
1087	0	10	1289	1296	2.9222222222222047
1088	0	10	1296	1280	2.7527777777777698
1089	0	10	1280	1299	2.696944444444473
1090	0	10	1299	1302	2.1502777777777595
1091	0	10	1302	1308	2.149166666666664
1092	0	10	1308	1287	1.687222222222213
1093	0	10	1287	1290	2.24000000000003
1094	0	10	1290	1286	2.1222222222222067
1095	0	10	1286	1295	3.1597222222222183
1096	0	10	1295	1303	5.805277777777787
1097	0	10	1303	1282	1.82666666666667
1098	0	10	1282	1291	3.9895833333333175
1099	0	10	1291	1279	2.6701388888888804
1100	0	10	1279	1292	0.9263888888889114
1101	0	10	1292	1304	1.9319444444444334
1102	0	10	1304	1288	1.3636111111111024
1103	0	10	1288	1284	2.41166666666668
1104	0	10	1284	1301	1.8666666666666762
1105	0	10	1301	1306	2.974722222222208
1106	0	10	1306	1309	3.247500000000004
1107	0	10	1309	1293	2.1936111111110885
1108	0	10	1293	1310	4.619722222222227
1109	0	10	1310	1283	3.599722222222231
1110	0	10	1283	1307	2.1977777777777825
1111	0	10	1307	1298	2.9536111111111163
1112	0	10	1298	1300	2.573611111111105
1113	0	10	1300	1297	1.4016666666666624
1114	0	10	1297	1294	4.82944444444445
1115	0	10	1294	1297	3.76296296296298
1116	0	10	1297	1300	2.294179894179873
1117	0	10	1300	1298	2.738359788359789
1118	0	10	1298	1307	2.2997354497354534
1119	0	10	1307	1283	2.8539682539682496
1120	0	10	1283	1310	2.328835978835994
1121	0	10	1310	1293	3.565873015873012
1122	0	10	1293	1309	2.6671957671957687
1123	0	10	1309	1306	2.853968253968246
1124	0	10	1306	1301	3.194444444444448
1125	0	10	1301	1284	1.8436507936507942
1126	0	10	1284	1288	2.5243386243385957
1127	0	10	1288	1304	1.5724867724867968
1128	0	10	1304	1292	0.9756613756613789
1129	0	10	1292	1279	0.8452380952380961
1130	0	10	1279	1291	2.9657407407407397
1131	0	10	1291	1282	9.075264550264578
1132	0	10	1282	1303	1.3404761904761866
1133	0	10	1303	1295	4.154761904761876
1134	0	10	1295	1286	2.876190476190464
1135	0	10	1286	1290	2.5674603174603456
1136	0	10	1290	1287	2.3902116402116027
1137	0	10	1287	1308	2.3928571428571828
1138	0	10	1308	1302	1.3007936507936415
1139	0	10	1302	1311	1.4740740740740697
1140	0	10	1311	1280	1.3391534391534419
1141	0	10	1280	1296	1.730687830687823
1142	0	10	1296	1289	2.880952380952381
1143	0	10	1289	1281	2.880952380952381
1144	0	10	1281	1285	3.0268115942029064
1145	0	10	1285	1305	3.409782608695633
1146	0	10	1305	1312	4.0416666666666785
1147	0	10	1312	1305	5.9246212121212185
1148	0	10	1305	1285	2.2329545454545427
1149	0	10	1285	1281	3.2401515151515112
1150	1	10	774	1279	0
1151	1	10	651	1280	0
1152	1	10	14	1281	0
1153	1	10	538	1282	0
1154	1	10	283	1283	0
1155	1	10	412	1284	0
1156	1	10	30	1285	0
1157	1	10	673	1286	0
1158	1	10	933	1287	0
1159	1	10	37	1288	0
1160	1	10	683	1289	0
1161	1	10	811	1290	0
1162	1	10	684	1291	0
1163	1	10	55	1292	0
1164	1	10	957	1293	0
1165	1	10	65	1294	0
1166	1	10	835	1295	0
1167	1	10	324	1296	0
1168	1	10	581	1297	0
1169	1	10	839	1298	0
1170	1	10	462	1299	0
1171	1	10	339	1300	0
1172	1	10	213	1301	0
1173	1	10	471	1302	0
1174	1	10	475	1303	0
1175	1	10	349	1304	0
1176	1	10	735	1305	0
1177	1	10	480	1306	0
1178	1	10	486	1307	0
1179	1	10	359	1308	0
1180	1	10	497	1309	0
1181	1	10	757	1310	0
1182	1	10	375	1311	0
1183	1	10	255	1312	0
1184	2	10	1279	774	0
1185	2	10	1280	651	0
1186	2	10	1281	14	0
1187	2	10	1282	538	0
1188	2	10	1283	283	0
1189	2	10	1284	412	0
1190	2	10	1285	30	0
1191	2	10	1286	673	0
1192	2	10	1287	933	0
1193	2	10	1288	37	0
1194	2	10	1289	683	0
1195	2	10	1290	811	0
1196	2	10	1291	684	0
1197	2	10	1292	55	0
1198	2	10	1293	957	0
1199	2	10	1294	65	0
1200	2	10	1295	835	0
1201	2	10	1296	324	0
1202	2	10	1297	581	0
1203	2	10	1298	839	0
1204	2	10	1299	462	0
1205	2	10	1300	339	0
1206	2	10	1301	213	0
1207	2	10	1302	471	0
1208	2	10	1303	475	0
1209	2	10	1304	349	0
1210	2	10	1305	735	0
1211	2	10	1306	480	0
1212	2	10	1307	486	0
1213	2	10	1308	359	0
1214	2	10	1309	497	0
1215	2	10	1310	757	0
1216	2	10	1311	375	0
1217	2	10	1312	255	0
1218	0	11	1314	1316	10.80188679245283
1219	0	11	1316	1321	3.2091194968553456
1220	0	11	1321	1323	3.0443396226415036
1221	0	11	1323	1318	4.355974842767294
1222	0	11	1318	1313	3.8474842767295687
1223	0	11	1313	1315	3.7570754716981174
1224	0	11	1315	1317	6.014465408805032
1225	0	11	1317	1319	2.8779874213836427
1226	0	11	1319	1322	5.280345911949685
1227	0	11	1322	1319	4.830753968253964
1228	0	11	1319	1317	2.6742063492063557
1229	0	11	1317	1315	3.693055555555548
1230	0	11	1315	1313	4.091666666666687
1231	0	11	1313	1320	2.431746031746007
1232	0	11	1320	1318	2.2222222222222436
1233	0	11	1318	1323	2.555952380952369
1234	0	11	1323	1321	3.0013888888888864
1235	0	11	1321	1316	2.8085317460317483
1236	0	11	1316	1314	8.55952380952381
1237	1	11	736	1313	0
1238	1	11	645	1314	0
1239	1	11	489	1315	0
1240	1	11	395	1316	0
1241	1	11	108	1317	0
1242	1	11	461	1318	0
1243	1	11	493	1319	0
1244	1	11	175	1320	0
1245	1	11	532	1321	0
1246	1	11	794	1322	0
1247	1	11	670	1323	0
1248	2	11	1313	736	0
1249	2	11	1314	645	0
1250	2	11	1315	489	0
1251	2	11	1316	395	0
1252	2	11	1317	108	0
1253	2	11	1318	461	0
1254	2	11	1319	493	0
1255	2	11	1320	175	0
1256	2	11	1321	532	0
1257	2	11	1322	794	0
1258	2	11	1323	670	0
1259	0	12	1334	1329	3.282425742574242
1260	0	12	1329	1324	4.299174917491759
1261	0	12	1324	1335	2.8277227722772365
1262	0	12	1335	1332	1.7571782178217734
1263	0	12	1332	1326	1.2882013201320144
1264	0	12	1326	1330	1.6552805280527993
1265	0	12	1330	1327	1.6924917491749256
1266	0	12	1327	1325	1.8260726072607194
1267	0	12	1325	1333	1.4919966996699714
1268	0	12	1333	1331	2.4076732673267474
1269	0	12	1331	1328	3.3777227722772185
1270	0	12	1328	1331	3.997442244224422
1271	0	12	1331	1333	2.842161716171618
1272	0	12	1333	1325	1.3875412541254037
1273	0	12	1325	1327	1.775825082508272
1274	0	12	1327	1330	1.7391089108910702
1275	0	12	1330	1326	1.5344059405940733
1276	0	12	1326	1332	1.496287128712856
1277	0	12	1332	1335	2.053630363036309
1278	0	12	1335	1324	2.406353135313539
1279	0	12	1324	1329	3.7292079207920668
1280	0	12	1329	1334	3.181600660066013
1281	1	12	549	1324	0
1282	1	12	678	1325	0
1283	1	12	75	1326	0
1284	1	12	525	1327	0
1285	1	12	495	1328	0
1286	1	12	720	1329	0
1287	1	12	241	1330	0
1288	1	12	818	1331	0
1289	1	12	52	1332	0
1290	1	12	342	1333	0
1291	1	12	253	1334	0
1292	1	12	799	1335	0
1293	2	12	1324	549	0
1294	2	12	1325	678	0
1295	2	12	1326	75	0
1296	2	12	1327	525	0
1297	2	12	1328	495	0
1298	2	12	1329	720	0
1299	2	12	1330	241	0
1300	2	12	1331	818	0
1301	2	12	1332	52	0
1302	2	12	1333	342	0
1303	2	12	1334	253	0
1304	2	12	1335	799	0
1305	0	13	1341	1339	4.969463869463873
1306	0	13	1339	1351	2.128991841491838
1307	0	13	1351	1356	2.196037296037291
1308	0	13	1356	1338	3.1803030303030266
1309	0	13	1338	1360	3.9465326340326423
1310	0	13	1360	1359	0.6592074592074527
1311	0	13	1359	1344	1.4146270396270655
1312	0	13	1344	1346	3.0594696969696686
1313	0	13	1346	1357	3.3816142191142355
1314	0	13	1357	1337	2.3633158508158365
1315	0	13	1337	1352	1.640122377622388
1316	0	13	1352	1354	1.2118298368298488
1317	0	13	1354	1350	1.0303904428904356
1318	0	13	1350	1347	1.3181526806526727
1319	0	13	1347	1353	1.6662296037296045
1320	0	13	1353	1355	2.2961879432624035
1321	0	13	1355	1348	1.949231678486987
1322	0	13	1348	1343	1.877245862884176
1323	0	13	1343	1345	1.6126824817518364
1324	0	13	1345	1342	1.2107360097323572
1325	0	13	1342	1358	2.8143248175182523
1326	0	13	1358	1336	1.9372566909975386
1327	0	13	1336	1340	1.5593673965936967
1328	0	13	1340	1349	1.6534063260340577
1329	0	13	1349	1340	2.0918204182041773
1330	0	13	1340	1336	1.7465559655596488
1331	0	13	1336	1358	2.2157134071340843
1332	0	13	1358	1342	2.5077798277982772
1333	0	13	1342	1345	1.5007072570725575
1334	0	13	1345	1343	1.620079950799513
1335	0	13	1343	1348	2.4287643678161004
1336	0	13	1348	1355	2.3132471264367913
1337	0	13	1355	1353	1.7965804597701078
1338	0	13	1353	1347	1.219946808510635
1339	0	13	1347	1350	1.2281914893616905
1340	0	13	1350	1354	1.398286052009471
1341	0	13	1354	1352	0.9884160756501195
1342	0	13	1352	1337	1.6489657210401947
1343	0	13	1337	1357	2.0687647754137006
1344	0	13	1357	1346	3.127925531914898
1345	0	13	1346	1344	2.8821513002363996
1346	0	13	1344	1359	2.2183510638297883
1347	0	13	1359	1360	1.1917257683215141
1348	0	13	1360	1338	2.5203900709219953
1349	0	13	1338	1356	3.0975472813238776
1350	0	13	1356	1351	2.48690898345154
1351	0	13	1351	1339	2.12145390070922
1352	0	13	1339	1341	1.8144799054373397
1353	1	13	512	1336	0
1354	1	13	644	1337	0
1355	1	13	905	1338	0
1356	1	13	395	1339	0
1357	1	13	655	1340	0
1358	1	13	143	1341	0
1359	1	13	146	1342	0
1360	1	13	926	1343	0
1361	1	13	290	1344	0
1362	1	13	808	1345	0
1363	1	13	684	1346	0
1364	1	13	558	1347	0
1365	1	13	53	1348	0
1366	1	13	443	1349	0
1367	1	13	319	1350	0
1368	1	13	832	1351	0
1369	1	13	962	1352	0
1370	1	13	197	1353	0
1371	1	13	466	1354	0
1372	1	13	86	1355	0
1373	1	13	854	1356	0
1374	1	13	603	1357	0
1375	1	13	861	1358	0
1376	1	13	881	1359	0
1377	1	13	886	1360	0
1378	2	13	1336	512	0
1379	2	13	1337	644	0
1380	2	13	1338	905	0
1381	2	13	1339	395	0
1382	2	13	1340	655	0
1383	2	13	1341	143	0
1384	2	13	1342	146	0
1385	2	13	1343	926	0
1386	2	13	1344	290	0
1387	2	13	1345	808	0
1388	2	13	1346	684	0
1389	2	13	1347	558	0
1390	2	13	1348	53	0
1391	2	13	1349	443	0
1392	2	13	1350	319	0
1393	2	13	1351	832	0
1394	2	13	1352	962	0
1395	2	13	1353	197	0
1396	2	13	1354	466	0
1397	2	13	1355	86	0
1398	2	13	1356	854	0
1399	2	13	1357	603	0
1400	2	13	1358	861	0
1401	2	13	1359	881	0
1402	2	13	1360	886	0
1403	0	14	1365	1378	2.0889817024661754
1404	0	14	1378	1370	1.0257800608828063
1405	0	14	1370	1369	1.764535768645351
1406	0	14	1369	1378	1.545947488584485
1407	0	14	1378	1365	2.313285600636445
1408	0	14	1365	1379	1.720624048706221
1409	0	14	1379	1377	1.420357686453573
1410	0	14	1377	1367	1.5307153392330484
1411	0	14	1367	1366	3.3226401179940983
1412	0	14	1366	1376	1.4160766961651723
1413	0	14	1376	1375	2.287573746312695
1414	0	14	1375	1374	2.1754793510324424
1415	0	14	1374	1362	2.6865044247787684
1416	0	14	1362	1364	2.551917404129795
1417	0	14	1364	1368	11.515486725663717
1418	0	14	1368	1373	2.6622050147492646
1419	0	14	1373	1371	4.067072271386428
1420	0	14	1371	1361	3.2508112094395365
1421	0	14	1361	1363	2.3125368731563305
1422	0	14	1363	1372	5.324631268436582
1423	0	14	1372	1363	4.2674352750809055
1424	0	14	1363	1361	3.209061488673139
1425	0	14	1361	1371	3.973139158576058
1426	0	14	1371	1373	4.5176375404530695
1427	0	14	1373	1368	2.8943770226537224
1428	0	14	1368	1364	11.966019417475728
1429	0	14	1364	1362	2.545307443365694
1430	0	14	1362	1374	2.602831715210354
1431	0	14	1374	1375	1.880218446601945
1432	0	14	1375	1376	2.5510113268608263
1433	0	14	1376	1367	2.527184466019434
1434	0	14	1367	1377	1.5814166666666645
1435	0	14	1377	1379	1.327083333333327
1436	0	14	1379	1365	1.5187500000000278
1437	0	14	1378	1369	1.485812499999977
1438	0	14	1369	1370	1.4786250000000172
1439	0	14	1370	1378	0.8361041666666751
1440	1	14	736	1361	0
1441	1	14	897	1362	0
1442	1	14	162	1363	0
1443	1	14	611	1364	0
1444	1	14	677	1365	0
1445	1	14	775	1366	0
1446	1	14	606	1367	0
1447	1	14	395	1368	0
1448	1	14	972	1369	0
1449	1	14	494	1370	0
1450	1	14	175	1371	0
1451	1	14	178	1372	0
1452	1	14	532	1373	0
1453	1	14	981	1374	0
1454	1	14	599	1375	0
1455	1	14	633	1376	0
1456	1	14	890	1377	0
1457	1	14	574	1378	0
1458	1	14	831	1379	0
1459	2	14	1361	736	0
1460	2	14	1362	897	0
1461	2	14	1363	162	0
1462	2	14	1364	611	0
1463	2	14	1365	677	0
1464	2	14	1366	775	0
1465	2	14	1367	606	0
1466	2	14	1368	395	0
1467	2	14	1369	972	0
1468	2	14	1370	494	0
1469	2	14	1371	175	0
1470	2	14	1372	178	0
1471	2	14	1373	532	0
1472	2	14	1374	981	0
1473	2	14	1375	599	0
1474	2	14	1376	633	0
1475	2	14	1377	890	0
1476	2	14	1378	574	0
1477	2	14	1379	831	0
1478	0	15	1386	1390	2.201324525745263
1479	0	15	1390	1394	1.4056808943089254
1480	0	15	1394	1390	1.3438922764227645
1481	0	15	1390	1386	2.1856334688347023
1482	0	15	1386	1391	1.2247549019607822
1483	0	15	1391	1404	1.768790849673195
1484	0	15	1404	1400	1.5364787581699466
1485	0	15	1400	1382	1.8584558823529431
1486	0	15	1382	1403	1.6372549019607765
1487	0	15	1403	1399	1.8494689542483747
1488	0	15	1399	1397	1.9480392156862631
1489	0	15	1397	1380	2.426919934640532
1490	0	15	1380	1402	2.952818627450962
1491	0	15	1402	1387	2.3079248366013005
1492	0	15	1387	1401	2.054330065359484
1493	0	15	1401	1398	1.4834150326797528
1494	0	15	1398	1384	2.0138480392156755
1495	0	15	1384	1381	2.1655228758170004
1496	0	15	1381	1393	1.5581290849673206
1497	0	15	1393	1389	1.8790441176470518
1498	0	15	1389	1383	2.4421160130719053
1499	0	15	1383	1385	3.528717320261451
1500	0	15	1385	1392	2.9735702614378887
1501	0	15	1392	1396	1.9015931372549164
1502	0	15	1396	1395	1.7226715686274598
1503	0	15	1395	1388	1.694893790849654
1504	0	15	1388	1395	1.8968446601941753
1505	0	15	1395	1396	2.197208737864083
1506	0	15	1396	1392	2.2261326860841413
1507	0	15	1392	1385	2.836529126213574
1508	0	15	1385	1383	3.4679611650485542
1509	0	15	1383	1389	3.403195792880267
1510	0	15	1389	1393	2.2509708737863985
1511	0	15	1393	1381	1.7922330097087342
1512	0	15	1381	1384	2.5425970873786463
1513	0	15	1384	1398	2.0398462783171447
1514	0	15	1398	1401	0.9379045307443425
1515	0	15	1401	1387	2.5906148867313874
1516	0	15	1387	1402	2.5954288025890055
1517	0	15	1402	1380	2.809991909385125
1518	0	15	1380	1397	2.4102346278317057
1519	0	15	1397	1399	2.3326051779935213
1520	0	15	1399	1403	2.5041666666666558
1521	0	15	1403	1382	1.451941747572836
1522	0	15	1382	1400	1.405420711974084
1523	0	15	1400	1404	1.632726537216854
1524	0	15	1404	1391	1.7200647249190755
1525	0	15	1391	1386	1.1983683926645197
1526	1	15	897	1380	0
1527	1	15	645	1381	0
1528	1	15	775	1382	0
1529	1	15	136	1383	0
1530	1	15	781	1384	0
1531	1	15	400	1385	0
1532	1	15	677	1386	0
1533	1	15	171	1387	0
1534	1	15	301	1388	0
1535	1	15	431	1389	0
1536	1	15	574	1390	0
1537	1	15	831	1391	0
1538	1	15	201	1392	0
1539	1	15	460	1393	0
1540	1	15	972	1394	0
1541	1	15	210	1395	0
1542	1	15	724	1396	0
1543	1	15	981	1397	0
1544	1	15	982	1398	0
1545	1	15	599	1399	0
1546	1	15	606	1400	0
1547	1	15	223	1401	0
1548	1	15	611	1402	0
1549	1	15	633	1403	0
1550	1	15	890	1404	0
1551	2	15	1380	897	0
1552	2	15	1381	645	0
1553	2	15	1382	775	0
1554	2	15	1383	136	0
1555	2	15	1384	781	0
1556	2	15	1385	400	0
1557	2	15	1386	677	0
1558	2	15	1387	171	0
1559	2	15	1388	301	0
1560	2	15	1389	431	0
1561	2	15	1390	574	0
1562	2	15	1391	831	0
1563	2	15	1392	201	0
1564	2	15	1393	460	0
1565	2	15	1394	972	0
1566	2	15	1395	210	0
1567	2	15	1396	724	0
1568	2	15	1397	981	0
1569	2	15	1398	982	0
1570	2	15	1399	599	0
1571	2	15	1400	606	0
1572	2	15	1401	223	0
1573	2	15	1402	611	0
1574	2	15	1403	633	0
1575	2	15	1404	890	0
1576	0	16	1422	1413	1.1604316546762563
1577	0	16	1413	1415	1.4298561151079212
1578	0	16	1415	1425	1.564568345323739
1579	0	16	1425	1412	1.7597122302158354
1580	0	16	1412	1420	2.008573141486803
1581	0	16	1420	1410	2.827577937649898
1582	0	16	1410	1421	2.945199999999977
1583	0	16	1421	1423	1.1604519774011213
1584	0	16	1423	1416	1.986370056497181
1585	0	16	1416	1427	2.198234463276835
1586	0	16	1427	1409	1.0712000000000024
1587	0	16	1409	1424	0.5585333333333264
1588	0	16	1424	1428	0.5674666666666749
1589	0	16	1428	1419	1.455866666666672
1590	0	16	1419	1411	2.2730666666666535
1591	0	16	1411	1418	2.759666666666659
1592	0	16	1418	1405	1.9472666666666816
1593	0	16	1405	1408	2.207133333333343
1594	0	16	1408	1426	3.3132666666666575
1595	0	16	1426	1406	3.4212000000000025
1596	0	16	1406	1417	2.791333333333323
1597	0	16	1417	1414	2.2393333333333363
1598	0	16	1414	1407	1.1878666666666726
1599	0	16	1407	1414	4.
1600	0	16	1421	1427	4.661904761904769
1601	0	16	1410	1420	2.830815347721819
1602	0	16	1420	1412	2.466127098321349
1603	0	16	1412	1425	1.3186450839328443
1604	0	16	1425	1415	0.8270383693045613
1605	0	16	1415	1413	1.0206235011990437
1606	0	16	1413	1422	1.0453836930455658
1607	0	16	1414	1417	2.2703999999999995
1608	0	16	1417	1406	2.8445999999999945
1609	0	16	1406	1426	4.664600000000014
1610	0	16	1426	1408	2.9528666666666448
1611	0	16	1408	1405	2.026066666666687
1612	0	16	1405	1418	1.9453333333333356
1613	0	16	1418	1411	2.6932666666666574
1614	0	16	1411	1419	2.0566000000000013
1615	0	16	1419	1428	1.0182666666666664
1616	0	16	1428	1424	0.6197333333333249
1617	0	16	1424	1409	0.5772000000000098
1618	0	16	1409	1427	1.3610666666666582
1619	0	16	1427	1416	1.839199999999999
1620	0	16	1416	1423	2.7786666666666595
1621	0	16	1423	1421	1.0041333333333484
1622	0	16	1421	1410	2.890399999999996
1623	1	16	256	1405	0
1624	1	16	905	1406	0
1625	1	16	395	1407	0
1626	1	16	658	1408	0
1627	1	16	788	1409	0
1628	1	16	404	1410	0
1629	1	16	538	1411	0
1630	1	16	33	1412	0
1631	1	16	825	1413	0
1632	1	16	832	1414	0
1633	1	16	336	1415	0
1634	1	16	466	1416	0
1635	1	16	854	1417	0
1636	1	16	983	1418	0
1637	1	16	346	1419	0
1638	1	16	859	1420	0
1639	1	16	219	1421	0
1640	1	16	870	1422	0
1641	1	16	617	1423	0
1642	1	16	105	1424	0
1643	1	16	116	1425	0
1644	1	16	886	1426	0
1645	1	16	636	1427	0
1646	1	16	894	1428	0
1647	2	16	1405	256	0
1648	2	16	1406	905	0
1649	2	16	1407	395	0
1650	2	16	1408	658	0
1651	2	16	1409	788	0
1652	2	16	1410	404	0
1653	2	16	1411	538	0
1654	2	16	1412	33	0
1655	2	16	1413	825	0
1656	2	16	1414	832	0
1657	2	16	1415	336	0
1658	2	16	1416	466	0
1659	2	16	1417	854	0
1660	2	16	1418	983	0
1661	2	16	1419	346	0
1662	2	16	1420	859	0
1663	2	16	1421	219	0
1664	2	16	1422	870	0
1665	2	16	1423	617	0
1666	2	16	1424	105	0
1667	2	16	1425	116	0
1668	2	16	1426	886	0
1669	2	16	1427	636	0
1670	2	16	1428	894	0
1671	0	17	1433	1435	6.21078431372549
1672	0	17	1435	1429	2.749836601307189
1673	0	17	1429	1430	3.3403594771241423
1674	0	17	1430	1436	5.135620915032721
1675	0	17	1436	1431	9.966666666666697
1676	0	17	1437	1432	5.0499999999999545
1677	0	17	1432	1439	8.183333333333394
1678	0	17	1439	1431	6.7666666666666515
1679	0	17	1431	1434	6.083333333333336
1680	0	17	1434	1436	5.283333333333303
1681	0	17	1436	1433	12.764521452145246
1682	0	17	1436	1440	3.583333333333323
1683	0	17	1440	1438	12.416666666666677
1684	0	17	1431	1436	14.116666666666632
1685	1	17	736	1429	0
1686	1	17	162	1430	0
1687	1	17	771	1431	0
1688	1	17	229	1432	0
1689	1	17	489	1433	0
1690	1	17	632	1434	0
1691	1	17	175	1435	0
1692	1	17	178	1436	0
1693	1	17	340	1437	0
1694	1	17	502	1438	0
1695	1	17	408	1439	0
1696	1	17	154	1440	0
1697	2	17	1429	736	0
1698	2	17	1430	162	0
1699	2	17	1431	771	0
1700	2	17	1432	229	0
1701	2	17	1433	489	0
1702	2	17	1434	632	0
1703	2	17	1435	175	0
1704	2	17	1436	178	0
1705	2	17	1437	340	0
1706	2	17	1438	502	0
1707	2	17	1439	408	0
1708	2	17	1440	154	0
1709	0	18	1470	1444	2.2649746192893265
1710	0	18	1444	1459	1.7318104906937624
1711	0	18	1459	1469	1.148223350253785
1712	0	18	1469	1462	1.4137055837563435
1713	0	18	1462	1465	0.942766497461948
1714	0	18	1465	1458	0.7467851099830689
1715	0	18	1458	1447	0.44796954314718085
1716	0	18	1447	1461	1.299048223350287
1717	0	18	1461	1442	2.0264382402707226
1718	0	18	1442	1453	2.6760786802030427
1719	0	18	1453	1442	2.5592239185750576
1720	0	18	1442	1461	2.147688719253609
1721	0	18	1461	1447	1.4311280746395287
1722	0	18	1447	1465	1.0072094995759266
1723	0	18	1465	1462	1.5388040712468136
1724	0	18	1462	1469	1.6995547073791353
1725	0	18	1469	1459	1.4186810856658
1726	0	18	1459	1444	1.4336513994910847
1727	0	18	1444	1470	2.411704834605619
1728	0	18	1470	1443	2.007901056676248
1729	0	18	1443	1463	1.4085494716618845
1730	0	18	1463	1451	1.8201248799231526
1731	0	18	1451	1445	0.9809798270893338
1732	0	18	1445	1450	1.290730067243042
1733	0	18	1450	1457	2.0943083573487056
1734	0	18	1457	1471	2.0475504322766533
1735	0	18	1471	1441	1.6244716618635893
1736	0	18	1441	1464	1.4784101825168012
1737	0	18	1464	1460	1.6725024015369894
1738	0	18	1460	1472	1.745965417867417
1739	0	18	1472	1455	1.5592459173871474
1740	0	18	1455	1446	1.209870317002881
1741	0	18	1446	1454	1.9518972142171187
1742	0	18	1454	1448	3.337944284341975
1743	0	18	1448	1466	2.925144092219009
1744	0	18	1466	1467	3.6275641025641128
1745	0	18	1467	1468	0.9651709401709289
1746	0	18	1468	1456	0.6336538461538248
1747	0	18	1456	1449	1.8264957264957524
1748	0	18	1449	1452	3.2666666666666586
1749	0	18	1452	1466	1.9059903381642425
1750	0	18	1466	1448	2.2936714975845516
1751	0	18	1448	1454	3.5418599033816536
1752	0	18	1454	1446	1.952777777777766
1753	0	18	1446	1455	1.1142028985507388
1754	0	18	1455	1472	2.5767632850241564
1755	0	18	1472	1460	1.4743236714975752
1756	0	18	1460	1464	1.1985748792270423
1757	0	18	1464	1441	1.435724637681155
1758	0	18	1441	1471	1.1883816425120894
1759	0	18	1471	1457	1.9554106280193162
1760	0	18	1457	1450	2.652657004830919
1761	0	18	1450	1445	1.5890821256038654
1762	0	18	1445	1451	1.040410628019332
1763	0	18	1451	1463	1.7222463768115899
1764	0	18	1463	1443	1.260338164251219
1765	0	18	1443	1470	2.1283091787439576
1766	0	18	1466	1452	1.426061173533077
1767	1	18	771	1441	0
1768	1	18	270	1442	0
1769	1	18	144	1443	0
1770	1	18	277	1444	0
1771	1	18	408	1445	0
1772	1	18	154	1446	0
1773	1	18	417	1447	0
1774	1	18	162	1448	0
1775	1	18	419	1449	0
1776	1	18	296	1450	0
1777	1	18	298	1451	0
1778	1	18	175	1452	0
1779	1	18	817	1453	0
1780	1	18	178	1454	0
1781	1	18	179	1455	0
1782	1	18	433	1456	0
1783	1	18	571	1457	0
1784	1	18	956	1458	0
1785	1	18	711	1459	0
1786	1	18	71	1460	0
1787	1	18	211	1461	0
1788	1	18	858	1462	0
1789	1	18	347	1463	0
1790	1	18	349	1464	0
1791	1	18	862	1465	0
1792	1	18	736	1466	0
1793	1	18	489	1467	0
1794	1	18	108	1468	0
1795	1	18	115	1469	0
1796	1	18	244	1470	0
1797	1	18	502	1471	0
1798	1	18	632	1472	0
1799	2	18	1441	771	0
1800	2	18	1442	270	0
1801	2	18	1443	144	0
1802	2	18	1444	277	0
1803	2	18	1445	408	0
1804	2	18	1446	154	0
1805	2	18	1447	417	0
1806	2	18	1448	162	0
1807	2	18	1449	419	0
1808	2	18	1450	296	0
1809	2	18	1451	298	0
1810	2	18	1452	175	0
1811	2	18	1453	817	0
1812	2	18	1454	178	0
1813	2	18	1455	179	0
1814	2	18	1456	433	0
1815	2	18	1457	571	0
1816	2	18	1458	956	0
1817	2	18	1459	711	0
1818	2	18	1460	71	0
1819	2	18	1461	211	0
1820	2	18	1462	858	0
1821	2	18	1463	347	0
1822	2	18	1464	349	0
1823	2	18	1465	862	0
1824	2	18	1466	736	0
1825	2	18	1467	489	0
1826	2	18	1468	108	0
1827	2	18	1469	115	0
1828	2	18	1470	244	0
1829	2	18	1471	502	0
1830	2	18	1472	632	0
1831	0	19	1489	1477	1.4933333333333343
1832	0	19	1477	1489	1.5234348561759814
1833	0	19	1489	1490	1.2750846023688662
1834	0	19	1490	1485	1.0517343485617514
1835	0	19	1485	1476	2.656091370558369
1836	0	19	1476	1483	2.2706429780033983
1837	0	19	1483	1492	2.2785532994923634
1838	0	19	1492	1473	2.7296531302876557
1839	0	19	1473	1475	1.9582910321488989
1840	0	19	1475	1495	2.3837140439932476
1841	0	19	1495	1480	1.6897208121827394
1842	0	19	1480	1484	1.7348561759729242
1843	0	19	1484	1499	1.8345600676818823
1844	0	19	1499	1496	2.474196277495783
1845	0	19	1496	1500	2.3660321489001683
1846	0	19	1500	1481	2.9336294416243605
1847	0	19	1481	1498	2.4288917089678597
1848	0	19	1498	1497	2.1590947546530916
1849	0	19	1497	1474	1.4447123519458875
1850	0	19	1474	1487	1.0363040123456766
1851	0	19	1487	1488	1.6794753086419887
1852	0	19	1488	1491	2.5078703703703544
1853	0	19	1491	1494	4.153433641975308
1854	0	19	1494	1479	3.954345878136201
1855	0	19	1479	1482	2.793548387096777
1856	0	19	1482	1493	3.532706093189966
1857	0	19	1493	1486	7.007302867383513
1858	0	19	1494	1491	3.512519379844956
1859	0	19	1491	1488	2.3072429906542196
1860	0	19	1488	1487	2.2801012461058994
1861	0	19	1487	1474	1.421222741433028
1862	0	19	1474	1497	1.3257009345794473
1863	0	19	1497	1498	2.0681818181817966
1864	0	19	1498	1481	2.0866161616161722
1865	0	19	1481	1500	2.7050505050505067
1866	0	19	1500	1496	1.9885521885521966
1867	0	19	1496	1499	2.6650673400673415
1868	0	19	1499	1484	2.328745791245786
1869	0	19	1484	1480	1.6068602693602594
1870	0	19	1480	1495	1.8577020202020267
1871	0	19	1495	1475	2.3522727272727337
1872	0	19	1475	1473	1.7824494949494747
1873	0	19	1473	1492	2.2454124579124835
1874	0	19	1492	1483	2.2792508417508386
1875	0	19	1483	1476	2.102146464646462
1876	0	19	1476	1485	3.2948232323232323
1877	0	19	1485	1490	1.3998316498316459
1878	0	19	1490	1489	1.7895622895623
1879	0	19	1477	1478	1.9893097643097575
1880	0	19	1478	1489	1.0694444444444435
1881	0	19	1486	1493	6.725720720720721
1882	0	19	1493	1482	3.0495045045045033
1883	0	19	1482	1479	2.5325675675675714
1884	0	19	1479	1494	2.872612612612608
1885	1	19	256	1473	0
1886	1	19	3	1474	0
1887	1	19	665	1475	0
1888	1	19	807	1476	0
1889	1	19	810	1477	0
1890	1	19	299	1478	0
1891	1	19	44	1479	0
1892	1	19	432	1480	0
1893	1	19	305	1481	0
1894	1	19	949	1482	0
1895	1	19	565	1483	0
1896	1	19	442	1484	0
1897	1	19	700	1485	0
1898	1	19	576	1486	0
1899	1	19	194	1487	0
1900	1	19	707	1488	0
1901	1	19	965	1489	0
1902	1	19	76	1490	0
1903	1	19	465	1491	0
1904	1	19	849	1492	0
1905	1	19	725	1493	0
1906	1	19	986	1494	0
1907	1	19	475	1495	0
1908	1	19	864	1496	0
1909	1	19	882	1497	0
1910	1	19	631	1498	0
1911	1	19	889	1499	0
1912	1	19	125	1500	0
1913	2	19	1473	256	0
1914	2	19	1474	3	0
1915	2	19	1475	665	0
1916	2	19	1476	807	0
1917	2	19	1477	810	0
1918	2	19	1478	299	0
1919	2	19	1479	44	0
1920	2	19	1480	432	0
1921	2	19	1481	305	0
1922	2	19	1482	949	0
1923	2	19	1483	565	0
1924	2	19	1484	442	0
1925	2	19	1485	700	0
1926	2	19	1486	576	0
1927	2	19	1487	194	0
1928	2	19	1488	707	0
1929	2	19	1489	965	0
1930	2	19	1490	76	0
1931	2	19	1491	465	0
1932	2	19	1492	849	0
1933	2	19	1493	725	0
1934	2	19	1494	986	0
1935	2	19	1495	475	0
1936	2	19	1496	864	0
1937	2	19	1497	882	0
1938	2	19	1498	631	0
1939	2	19	1499	889	0
1940	2	19	1500	125	0
1941	0	20	1533	1513	2.4697105788423115
1942	0	20	1513	1533	1.1834830339321425
1943	0	20	1533	1525	1.495608782435135
1944	0	20	1525	1528	1.4771706586826219
1945	0	20	1528	1532	2.2576596806387115
1946	0	20	1532	1502	1.9337075848303544
1947	0	20	1502	1504	2.127020958083833
1948	0	20	1504	1509	1.7687375249501083
1949	0	20	1509	1521	2.7484780439121765
1950	0	20	1521	1527	2.6995009980039733
1951	0	20	1527	1529	2.899525948103817
1952	0	20	1529	1508	2.9968562874251314
1953	0	20	1508	1519	2.268687624750498
1954	0	20	1519	1503	3.2616516966067945
1955	0	20	1503	1530	2.6269710578842242
1956	0	20	1530	1505	2.0552894211576973
1957	0	20	1505	1516	2.507260479041906
1958	0	20	1516	1518	2.8253992015968072
1959	0	20	1518	1523	2.6859780439121788
1960	0	20	1523	1526	2.5176147704590677
1961	0	20	1526	1520	2.0819111776447166
1962	0	20	1520	1510	2.0834081836327423
1963	0	20	1510	1517	1.633008982035925
1964	0	20	1517	1534	1.660580808080805
1965	0	20	1534	1501	1.4764393939394027
1966	0	20	1501	1511	2.325176767676762
1967	0	20	1511	1515	2.2042171717171666
1968	0	20	1515	1524	2.397095959595953
1969	0	20	1524	1514	2.925505050505048
1970	0	20	1514	1522	3.249873737373757
1971	0	20	1522	1507	1.9915656565656512
1972	0	20	1507	1522	3.1967989417989435
1973	0	20	1522	1514	2.5392328042328076
1974	0	20	1514	1524	2.507962962962951
1975	0	20	1524	1515	2.0303147574819476
1976	0	20	1515	1511	2.2381062951496387
1977	0	20	1511	1501	2.1769349845201216
1978	0	20	1501	1534	1.6001805985551976
1979	0	20	1534	1517	1.4765221878225097
1980	0	20	1517	1510	1.996944444444451
1981	0	20	1510	1520	2.051010101010095
1982	0	20	1520	1526	1.8609595959595977
1983	0	20	1526	1523	2.737095959595967
1984	0	20	1523	1518	2.918080808080795
1985	0	20	1518	1516	2.03656565656566
1986	0	20	1516	1505	2.322828282828289
1987	0	20	1505	1530	2.2866815476190503
1988	0	20	1530	1503	3.6728422619047594
1989	0	20	1503	1519	3.4813740079365036
1990	0	20	1519	1508	2.8698908730158696
1991	0	20	1508	1529	3.1022073412698434
1992	0	20	1529	1527	2.6185267857142844
1993	0	20	1527	1521	1.7369047619047697
1994	0	20	1521	1531	1.4487103174603109
1995	0	20	1531	1512	1.7137152777777824
1996	0	20	1512	1504	2.505704365079366
1997	0	20	1504	1506	3.812847222222217
1998	0	20	1506	1528	1.3791170634920715
1999	0	20	1528	1525	0.8968749999999956
2000	0	20	1525	1533	2.39206349206349
2001	1	20	386	1501	0
2002	1	20	515	1502	0
2003	1	20	9	1503	0
2004	1	20	267	1504	0
2005	1	20	139	1505	0
2006	1	20	907	1506	0
2007	1	20	785	1507	0
2008	1	20	17	1508	0
2009	1	20	403	1509	0
2010	1	20	787	1510	0
2011	1	20	920	1511	0
2012	1	20	26	1512	0
2013	1	20	670	1513	0
2014	1	20	941	1514	0
2015	1	20	176	1515	0
2016	1	20	689	1516	0
2017	1	20	562	1517	0
2018	1	20	819	1518	0
2019	1	20	564	1519	0
2020	1	20	702	1520	0
2021	1	20	451	1521	0
2022	1	20	325	1522	0
2023	1	20	581	1523	0
2024	1	20	72	1524	0
2025	1	20	461	1525	0
2026	1	20	973	1526	0
2027	1	20	601	1527	0
2028	1	20	736	1528	0
2029	1	20	608	1529	0
2030	1	20	741	1530	0
2031	1	20	232	1531	0
2032	1	20	489	1532	0
2033	1	20	754	1533	0
2034	1	20	893	1534	0
2035	2	20	1501	386	0
2036	2	20	1502	515	0
2037	2	20	1503	9	0
2038	2	20	1504	267	0
2039	2	20	1505	139	0
2040	2	20	1506	907	0
2041	2	20	1507	785	0
2042	2	20	1508	17	0
2043	2	20	1509	403	0
2044	2	20	1510	787	0
2045	2	20	1511	920	0
2046	2	20	1512	26	0
2047	2	20	1513	670	0
2048	2	20	1514	941	0
2049	2	20	1515	176	0
2050	2	20	1516	689	0
2051	2	20	1517	562	0
2052	2	20	1518	819	0
2053	2	20	1519	564	0
2054	2	20	1520	702	0
2055	2	20	1521	451	0
2056	2	20	1522	325	0
2057	2	20	1523	581	0
2058	2	20	1524	72	0
2059	2	20	1525	461	0
2060	2	20	1526	973	0
2061	2	20	1527	601	0
2062	2	20	1528	736	0
2063	2	20	1529	608	0
2064	2	20	1530	741	0
2065	2	20	1531	232	0
2066	2	20	1532	489	0
2067	2	20	1533	754	0
2068	2	20	1534	893	0
2069	0	21	1558	1556	1.635294117647068
2070	0	21	1556	1552	2.3257407407407333
2071	0	21	1552	1548	2.1838888888888848
2072	0	21	1548	1547	1.4096296296296316
2073	0	21	1547	1535	1.1370370370370526
2074	0	21	1535	1546	1.2890740740740563
2075	0	21	1546	1545	1.8903703703703822
2076	0	21	1545	1537	1.5085185185185246
2077	0	21	1537	1563	1.6396296296296295
2078	0	21	1563	1551	2.269999999999971
2079	0	21	1551	1544	1.3733333333333482
2080	0	21	1544	1540	2.033333333333344
2081	0	21	1540	1543	1.3875925925925736
2082	0	21	1543	1562	1.850370370370385
2083	0	21	1562	1559	1.1170370370370355
2084	0	21	1559	1555	1.5500000000000025
2085	0	21	1555	1564	3.764814814814825
2086	0	21	1564	1542	2.414814814814795
2087	0	21	1542	1560	2.3837037037037203
2088	0	21	1560	1549	1.2199999999999906
2089	0	21	1549	1553	1.5044444444444367
2090	0	21	1553	1539	1.394074074074092
2091	0	21	1539	1561	0.858148148148149
2092	0	21	1561	1539	1.6866666666666665
2093	0	21	1561	1550	1.9605555555555498
2094	0	21	1550	1554	1.8874074074074043
2095	0	21	1554	1557	2.0764814814814607
2096	0	21	1557	1536	3.6274074074074227
2097	0	21	1536	1554	3.4125925925926026
2098	0	21	1554	1550	1.865925925925929
2099	0	21	1550	1561	3.0396296296296157
2100	0	21	1539	1553	0.8877777777777839
2101	0	21	1553	1549	1.5651851851851928
2102	0	21	1549	1560	1.3427777777777667
2103	0	21	1560	1542	1.8933333333333406
2104	0	21	1542	1564	3.0524074074074004
2105	0	21	1564	1555	3.0825925925925812
2106	0	21	1555	1562	2.3850000000000176
2107	0	21	1562	1543	2.014814814814819
2108	0	21	1543	1540	2.076111111111097
2109	0	21	1540	1544	1.6668518518518605
2110	0	21	1544	1551	2.4612962962962834
2111	0	21	1551	1563	4.060555555555587
2112	0	21	1563	1537	3.5179629629629345
2113	0	21	1537	1545	1.6866666666666756
2114	0	21	1545	1546	1.2153703703703616
2115	0	21	1546	1535	1.4007407407407362
2116	0	21	1535	1547	1.327592592592618
2117	0	21	1547	1548	1.3964814814814848
2118	0	21	1548	1552	1.7285185185185026
2119	0	21	1552	1556	2.1548148148148147
2120	0	21	1556	1558	1.618421052631585
2121	0	21	1556	1565	2.7153225806451506
2122	0	21	1565	1538	3.8881720430107665
2123	0	21	1538	1541	1.8556451612903246
2124	0	21	1541	1566	3.0120967741935374
2125	0	21	1566	1541	3.529032258064521
2126	0	21	1541	1538	3.248655913978484
2127	0	21	1538	1565	2.879301075268809
2128	0	21	1565	1556	2.770967741935496
2129	1	21	8	1535	0
2130	1	21	907	1536	0
2131	1	21	530	1537	0
2132	1	21	533	1538	0
2133	1	21	670	1539	0
2134	1	21	415	1540	0
2135	1	21	287	1541	0
2136	1	21	807	1542	0
2137	1	21	43	1543	0
2138	1	21	301	1544	0
2139	1	21	51	1545	0
2140	1	21	435	1546	0
2141	1	21	311	1547	0
2142	1	21	570	1548	0
2143	1	21	68	1549	0
2144	1	21	461	1550	0
2145	1	21	210	1551	0
2146	1	21	852	1552	0
2147	1	21	854	1553	0
2148	1	21	736	1554	0
2149	1	21	230	1555	0
2150	1	21	358	1556	0
2151	1	21	489	1557	0
2152	1	21	491	1558	0
2153	1	21	496	1559	0
2154	1	21	753	1560	0
2155	1	21	754	1561	0
2156	1	21	371	1562	0
2157	1	21	499	1563	0
2158	1	21	629	1564	0
2159	1	21	250	1565	0
2160	1	21	765	1566	0
2161	2	21	1535	8	0
2162	2	21	1536	907	0
2163	2	21	1537	530	0
2164	2	21	1538	533	0
2165	2	21	1539	670	0
2166	2	21	1540	415	0
2167	2	21	1541	287	0
2168	2	21	1542	807	0
2169	2	21	1543	43	0
2170	2	21	1544	301	0
2171	2	21	1545	51	0
2172	2	21	1546	435	0
2173	2	21	1547	311	0
2174	2	21	1548	570	0
2175	2	21	1549	68	0
2176	2	21	1550	461	0
2177	2	21	1551	210	0
2178	2	21	1552	852	0
2179	2	21	1553	854	0
2180	2	21	1554	736	0
2181	2	21	1555	230	0
2182	2	21	1556	358	0
2183	2	21	1557	489	0
2184	2	21	1558	491	0
2185	2	21	1559	496	0
2186	2	21	1560	753	0
2187	2	21	1561	754	0
2188	2	21	1562	371	0
2189	2	21	1563	499	0
2190	2	21	1564	629	0
2191	2	21	1565	250	0
2192	2	21	1566	765	0
2193	0	22	1573	1586	5.07175925925926
2194	0	22	1586	1585	1.9384259259259093
2195	0	22	1585	1584	2.3578703703703656
2196	0	22	1584	1576	4.232638888888912
2197	0	22	1576	1571	5.876620370370391
2198	0	22	1571	1568	4.244907407407384
2199	0	22	1568	1583	15.637499999999992
2200	0	22	1583	1587	3.62685185185185
2201	0	22	1587	1579	4.406481481481492
2202	0	22	1579	1580	5.132407407407391
2203	0	22	1580	1578	4.618518518518505
2204	0	22	1578	1574	2.123611111111119
2205	0	22	1574	1567	2.2606481481481513
2206	0	22	1567	1589	3.929629629629621
2207	0	22	1589	1570	3.897453703703729
2208	0	22	1570	1582	2.838425925925858
2209	0	22	1582	1569	2.1490740740741803
2210	0	22	1569	1572	2.9023148148147646
2211	0	22	1572	1588	1.353935185185217
2212	0	22	1588	1577	1.695833333333332
2213	0	22	1577	1575	3.968981481481464
2214	0	22	1575	1577	3.2125886524822618
2215	0	22	1577	1588	1.6969858156028403
2216	0	22	1588	1572	1.394148936170211
2217	0	22	1572	1569	2.477659574468096
2218	0	22	1569	1582	2.508156028368792
2219	0	22	1582	1570	3.546099290780145
2220	0	22	1570	1589	3.7867021276595745
2221	0	22	1589	1567	3.776063829787218
2222	0	22	1567	1574	1.4489361702127852
2223	0	22	1574	1578	2.3141843971631
2224	0	22	1578	1580	4.856382978723415
2225	0	22	1580	1579	5.214184397163126
2226	0	22	1579	1587	3.9285460992907697
2227	0	22	1587	1583	3.907446808510641
2228	0	22	1583	1568	13.729787234042552
2229	0	22	1568	1571	3.32836879432625
2230	0	22	1571	1576	4.367907801418448
2231	0	22	1576	1584	3.6641843971631056
2232	0	22	1584	1585	1.8491134751773044
2233	0	22	1585	1586	2.375886524822697
2234	0	22	1586	1573	2.8042553191489366
2235	0	22	1573	1581	1.7482905982905947
2236	1	22	642	1567	0
2237	1	22	395	1568	0
2238	1	22	397	1569	0
2239	1	22	526	1570	0
2240	1	22	532	1571	0
2241	1	22	662	1572	0
2242	1	22	794	1573	0
2243	1	22	285	1574	0
2244	1	22	677	1575	0
2245	1	22	175	1576	0
2246	1	22	574	1577	0
2247	1	22	191	1578	0
2248	1	22	577	1579	0
2249	1	22	730	1580	0
2250	1	22	731	1581	0
2251	1	22	993	1582	0
2252	1	22	611	1583	0
2253	1	22	489	1584	0
2254	1	22	108	1585	0
2255	1	22	493	1586	0
2256	1	22	620	1587	0
2257	1	22	494	1588	0
2258	1	22	380	1589	0
2259	2	22	1567	642	0
2260	2	22	1568	395	0
2261	2	22	1569	397	0
2262	2	22	1570	526	0
2263	2	22	1571	532	0
2264	2	22	1572	662	0
2265	2	22	1573	794	0
2266	2	22	1574	285	0
2267	2	22	1575	677	0
2268	2	22	1576	175	0
2269	2	22	1577	574	0
2270	2	22	1578	191	0
2271	2	22	1579	577	0
2272	2	22	1580	730	0
2273	2	22	1581	731	0
2274	2	22	1582	993	0
2275	2	22	1583	611	0
2276	2	22	1584	489	0
2277	2	22	1585	108	0
2278	2	22	1586	493	0
2279	2	22	1587	620	0
2280	2	22	1588	494	0
2281	2	22	1589	380	0
2282	0	23	1594	1598	5.15
2283	0	23	1598	1597	5.041097560975604
2284	0	23	1597	1604	2.263739837398377
2285	0	23	1604	1611	1.9102845528455352
2286	0	23	1611	1612	1.7891056910569003
2287	0	23	1612	1607	1.9921138211382081
2288	0	23	1607	1596	1.92117886178863
2289	0	23	1596	1610	2.566951219512197
2290	0	23	1610	1599	2.539878048780482
2291	0	23	1599	1608	1.760813008130086
2292	0	23	1608	1606	1.6482520325203216
2293	0	23	1606	1593	2.0711788617886246
2294	0	23	1593	1591	2.268617886178861
2295	0	23	1591	1602	1.696219512195112
2296	0	23	1602	1600	1.5400000000000096
2297	0	23	1600	1609	2.6521544715447107
2298	0	23	1609	1592	11.310185185185189
2299	0	23	1592	1595	3.308333333333335
2300	0	23	1595	1601	3.639197530864174
2301	0	23	1601	1603	2.466975308642003
2302	0	23	1603	1605	3.7138888888888935
2303	0	23	1605	1590	3.816049382716039
2304	0	23	1590	1605	3.4519230769230913
2305	0	23	1605	1603	4.12948717948717
2306	0	23	1603	1595	5.203205128205122
2307	0	23	1595	1592	3.15769230769231
2308	0	23	1592	1609	9.31955128205128
2309	0	23	1609	1600	2.867156862745111
2310	0	23	1600	1602	1.5536356209150262
2311	0	23	1602	1591	1.6510620915032765
2312	0	23	1591	1593	2.364052287581686
2313	0	23	1593	1606	1.8983660130718987
2314	0	23	1606	1608	1.0977941176470576
2315	0	23	1608	1599	2.4652777777777772
2316	0	23	1599	1610	2.6666258169934713
2317	0	23	1610	1596	2.5340277777777676
2318	0	23	1596	1607	2.2709150326797403
2319	0	23	1607	1612	2.206944444444434
2320	0	23	1612	1611	1.8730392156862838
2321	0	23	1611	1604	1.9526143790849781
2322	0	23	1604	1597	2.557066993464019
2323	0	23	1597	1594	5.207702020202045
2324	0	23	1597	1598	5.129951690821278
2325	1	23	130	1590	0
2326	1	23	645	1591	0
2327	1	23	395	1592	0
2328	1	23	781	1593	0
2329	1	23	531	1594	0
2330	1	23	532	1595	0
2331	1	23	668	1596	0
2332	1	23	420	1597	0
2333	1	23	677	1598	0
2334	1	23	171	1599	0
2335	1	23	431	1600	0
2336	1	23	175	1601	0
2337	1	23	460	1602	0
2338	1	23	461	1603	0
2339	1	23	595	1604	0
2340	1	23	468	1605	0
2341	1	23	982	1606	0
2342	1	23	476	1607	0
2343	1	23	223	1608	0
2344	1	23	100	1609	0
2345	1	23	376	1610	0
2346	1	23	254	1611	0
2347	1	23	895	1612	0
2348	2	23	1590	130	0
2349	2	23	1591	645	0
2350	2	23	1592	395	0
2351	2	23	1593	781	0
2352	2	23	1594	531	0
2353	2	23	1595	532	0
2354	2	23	1596	668	0
2355	2	23	1597	420	0
2356	2	23	1598	677	0
2357	2	23	1599	171	0
2358	2	23	1600	431	0
2359	2	23	1601	175	0
2360	2	23	1602	460	0
2361	2	23	1603	461	0
2362	2	23	1604	595	0
2363	2	23	1605	468	0
2364	2	23	1606	982	0
2365	2	23	1607	476	0
2366	2	23	1608	223	0
2367	2	23	1609	100	0
2368	2	23	1610	376	0
2369	2	23	1611	254	0
2370	2	23	1612	895	0
2371	0	24	1648	1622	4.223634453781514
2372	0	24	1622	1644	1.3107492997198815
2373	0	24	1644	1613	3.2575280112044847
2374	0	24	1613	1641	3.9412815126050442
2375	0	24	1641	1639	2.0472689075630144
2376	0	24	1639	1620	2.055602240896373
2377	0	24	1620	1631	2.4557422969187606
2378	0	24	1631	1617	2.118172268907572
2379	0	24	1617	1625	2.6039565826330446
2380	0	24	1625	1626	2.10906862745098
2381	0	24	1626	1646	1.9919817927170897
2382	0	24	1646	1624	1.3512955182072894
2383	0	24	1624	1618	1.1438375350139884
2384	0	24	1618	1619	1.7448529411764715
2385	0	24	1619	1629	1.3342086834733993
2386	0	24	1629	1645	1.7993347338935612
2387	0	24	1645	1640	1.7716036414565768
2388	0	24	1640	1636	1.8562324929972085
2389	0	24	1636	1633	1.9913165266106498
2390	0	24	1633	1647	2.009978991596644
2391	0	24	1647	1634	1.9452731092436812
2392	0	24	1634	1614	2.1928221288515455
2393	0	24	1614	1621	1.9417366946778587
2394	0	24	1621	1638	1.556232492997188
2395	0	24	1638	1615	1.4832282913165342
2396	0	24	1615	1637	0.8469887955182044
2397	0	24	1637	1630	1.0457633053221442
2398	0	24	1630	1628	1.1137605042016947
2399	0	24	1628	1623	1.5291666666666506
2400	0	24	1623	1635	1.8971288515405884
2401	0	24	1635	1642	2.1936274509804283
2402	0	24	1642	1627	2.120238095238092
2403	0	24	1627	1632	1.837394957983183
2404	0	24	1632	1616	3.3113445378151294
2405	0	24	1616	1632	4.470334757834754
2406	0	24	1632	1627	2.3653846153846163
2407	0	24	1627	1642	2.4678774928774883
2408	0	24	1642	1635	1.833404558404571
2409	0	24	1635	1623	2.9080484330484246
2410	0	24	1623	1628	1.5008190883190968
2411	0	24	1628	1630	0.8190883190883024
2412	0	24	1630	1637	0.9227564102564239
2413	0	24	1637	1615	1.0025284900284763
2414	0	24	1615	1638	1.515633903133923
2415	0	24	1638	1621	1.6179487179487255
2416	0	24	1621	1614	2.2630341880341707
2417	0	24	1614	1634	2.103881766381767
2418	0	24	1634	1647	2.105163817663809
2419	0	24	1647	1633	2.2085113960113945
2420	0	24	1633	1636	2.249608262108271
2421	0	24	1636	1640	1.9349358974358875
2422	0	24	1640	1645	1.716096866096878
2423	0	24	1645	1629	1.5781339031339037
2424	0	24	1629	1619	1.4468660968660993
2425	0	24	1619	1618	1.990455840455847
2426	0	24	1618	1624	2.0507478632478535
2427	0	24	1624	1646	2.1766025641025672
2428	0	24	1646	1626	1.8959045584045542
2429	0	24	1626	1625	2.5205840455840356
2430	0	24	1625	1617	2.6946225071225185
2431	0	24	1617	1631	2.948433048433044
2432	0	24	1631	1639	2.8242877492877505
2433	0	24	1639	1641	2.595512820512816
2434	0	24	1641	1613	2.189850427350424
2435	0	24	1613	1643	1.3875712250712415
2436	0	24	1643	1622	1.4116096866096728
2437	0	24	1622	1648	4.330769230769239
2438	1	24	515	1613	0
2439	1	24	15	1614	0
2440	1	24	784	1615	0
2441	1	24	798	1616	0
2442	1	24	670	1617	0
2443	1	24	805	1618	0
2444	1	24	299	1619	0
2445	1	24	175	1620	0
2446	1	24	177	1621	0
2447	1	24	433	1622	0
2448	1	24	570	1623	0
2449	1	24	700	1624	0
2450	1	24	832	1625	0
2451	1	24	68	1626	0
2452	1	24	838	1627	0
2453	1	24	327	1628	0
2454	1	24	73	1629	0
2455	1	24	77	1630	0
2456	1	24	461	1631	0
2457	1	24	79	1632	0
2458	1	24	81	1633	0
2459	1	24	724	1634	0
2460	1	24	852	1635	0
2461	1	24	726	1636	0
2462	1	24	344	1637	0
2463	1	24	217	1638	0
2464	1	24	736	1639	0
2465	1	24	483	1640	0
2466	1	24	489	1641	0
2467	1	24	491	1642	0
2468	1	24	108	1643	0
2469	1	24	493	1644	0
2470	1	24	496	1645	0
2471	1	24	753	1646	0
2472	1	24	370	1647	0
2473	1	24	379	1648	0
2474	2	24	1613	515	0
2475	2	24	1614	15	0
2476	2	24	1615	784	0
2477	2	24	1616	798	0
2478	2	24	1617	670	0
2479	2	24	1618	805	0
2480	2	24	1619	299	0
2481	2	24	1620	175	0
2482	2	24	1621	177	0
2483	2	24	1622	433	0
2484	2	24	1623	570	0
2485	2	24	1624	700	0
2486	2	24	1625	832	0
2487	2	24	1626	68	0
2488	2	24	1627	838	0
2489	2	24	1628	327	0
2490	2	24	1629	73	0
2491	2	24	1630	77	0
2492	2	24	1631	461	0
2493	2	24	1632	79	0
2494	2	24	1633	81	0
2495	2	24	1634	724	0
2496	2	24	1635	852	0
2497	2	24	1636	726	0
2498	2	24	1637	344	0
2499	2	24	1638	217	0
2500	2	24	1639	736	0
2501	2	24	1640	483	0
2502	2	24	1641	489	0
2503	2	24	1642	491	0
2504	2	24	1643	108	0
2505	2	24	1644	493	0
2506	2	24	1645	496	0
2507	2	24	1646	753	0
2508	2	24	1647	370	0
2509	2	24	1648	379	0
2510	0	25	1660	1657	2.7924999999999898
2511	0	25	1657	1649	2.8641666666667165
2512	0	25	1649	1654	1.2166666666666401
2513	0	25	1654	1655	0.9799999999999656
2514	0	25	1655	1650	0.7433333333333664
2515	0	25	1650	1656	1.1133333333333155
2516	0	25	1656	1655	1.103333333333363
2517	0	25	1655	1652	3.1016666666666324
2518	0	25	1652	1653	2.636666666666676
2519	0	25	1653	1658	2.0350000000000024
2520	0	25	1658	1661	1.534583333333319
2521	0	25	1661	1651	3.0537500000000137
2522	0	25	1651	1661	2.824999999999977
2523	0	25	1661	1658	1.7529166666667038
2524	0	25	1658	1653	2.033749999999992
2525	0	25	1653	1652	3.2816666666666605
2526	0	25	1652	1656	2.6704166666666653
2527	0	25	1656	1650	2.3635964912280745
2528	0	25	1650	1655	1.1219298245613942
2529	0	25	1655	1654	0.9403508771930188
2530	0	25	1654	1649	1.3964912280701738
2531	0	25	1649	1657	1.7842105263157704
2532	0	25	1657	1659	1.4675438596491404
2533	0	25	1659	1660	2.6219298245613762
2534	1	25	930	1649	0
2535	1	25	483	1650	0
2536	1	25	835	1651	0
2537	1	25	230	1652	0
2538	1	25	934	1653	0
2539	1	25	73	1654	0
2540	1	25	496	1655	0
2541	1	25	371	1656	0
2542	1	25	117	1657	0
2543	1	25	790	1658	0
2544	1	25	474	1659	0
2545	1	25	827	1660	0
2546	1	25	701	1661	0
2547	2	25	1649	930	0
2548	2	25	1650	483	0
2549	2	25	1651	835	0
2550	2	25	1652	230	0
2551	2	25	1653	934	0
2552	2	25	1654	73	0
2553	2	25	1655	496	0
2554	2	25	1656	371	0
2555	2	25	1657	117	0
2556	2	25	1658	790	0
2557	2	25	1659	474	0
2558	2	25	1660	827	0
2559	2	25	1661	701	0
2560	0	26	1663	1691	1.8151515151515298
2561	0	26	1691	1684	1.3903846153845967
2562	0	26	1684	1677	1.7248251748251853
2563	0	26	1677	1666	1.7245920745920549
2564	0	26	1666	1675	2.5000582750582843
2565	0	26	1675	1687	3.4052447552447553
2566	0	26	1687	1688	3.1005244755244794
2567	0	26	1688	1668	3.182750582750581
2568	0	26	1668	1692	3.277564102564086
2569	0	26	1692	1662	3.3470279720279863
2570	0	26	1662	1671	2.049999999999995
2571	0	26	1671	1674	1.9162004662004537
2572	0	26	1674	1672	0.8859557109557451
2573	0	26	1672	1689	1.3797202797202772
2574	0	26	1689	1670	1.505128205128179
2575	0	26	1670	1664	0.8949300699300826
2576	0	26	1664	1690	0.8321678321678382
2577	0	26	1690	1673	1.0211538461538205
2578	0	26	1673	1686	1.1539627039627247
2579	0	26	1686	1681	1.5856570512820363
2580	0	26	1681	1685	1.086858974358991
2581	0	26	1685	1682	1.1888621794871765
2582	0	26	1682	1676	0.8266025641025764
2583	0	26	1676	1665	0.9306891025640915
2584	0	26	1665	1669	0.7263621794871832
2585	0	26	1669	1667	0.4838141025641124
2586	0	26	1667	1683	1.7304487179487076
2587	0	26	1683	1678	1.0888621794871784
2588	0	26	1678	1679	1.7715544871794875
2589	0	26	1679	1678	1.447006472491917
2590	0	26	1678	1683	1.0287216828478825
2591	0	26	1683	1667	1.3233009708738044
2592	0	26	1667	1669	0.6661812297734557
2593	0	26	1669	1665	0.6703074433657024
2594	0	26	1665	1676	0.7885922330097026
2595	0	26	1676	1682	1.1725728155339712
2596	0	26	1682	1685	1.2190938511326785
2597	0	26	1685	1681	0.9215210355987135
2598	0	26	1681	1686	1.6131877022653802
2599	0	26	1686	1673	0.9853286384976455
2600	0	26	1673	1690	1.0575704225352154
2601	0	26	1690	1664	0.8014671361502348
2602	0	26	1664	1670	1.3041079812206713
2603	0	26	1670	1689	0.766197183098576
2604	0	26	1689	1672	0.6775821596243965
2605	0	26	1672	1674	1.1800469483568317
2606	0	26	1674	1671	2.626525821596232
2607	0	26	1671	1662	2.8237931034482897
2608	0	26	1662	1692	3.5230459770114955
2609	0	26	1692	1668	3.4484482758620487
2610	0	26	1668	1688	2.6298275862069107
2611	0	26	1688	1687	2.4982758620689625
2612	0	26	1687	1675	2.761954022988508
2613	0	26	1675	1666	2.8416091954022877
2614	0	26	1666	1677	1.9123563218390849
2615	0	26	1677	1684	1.5804597701149528
2616	0	26	1684	1691	1.28683908045976
2617	0	26	1691	1663	2.1238888888888776
2618	0	26	1663	1680	4.112337164750966
2619	0	26	1680	1663	4.2200990799717
2620	1	26	642	1662	0
2621	1	26	259	1663	0
2622	1	26	775	1664	0
2623	1	26	392	1665	0
2624	1	26	263	1666	0
2625	1	26	268	1667	0
2626	1	26	526	1668	0
2627	1	26	914	1669	0
2628	1	26	281	1670	0
2629	1	26	285	1671	0
2630	1	26	172	1672	0
2631	1	26	945	1673	0
2632	1	26	434	1674	0
2633	1	26	823	1675	0
2634	1	26	57	1676	0
2635	1	26	59	1677	0
2636	1	26	582	1678	0
2637	1	26	327	1679	0
2638	1	26	843	1680	0
2639	1	26	974	1681	0
2640	1	26	719	1682	0
2641	1	26	337	1683	0
2642	1	26	593	1684	0
2643	1	26	88	1685	0
2644	1	26	476	1686	0
2645	1	26	95	1687	0
2646	1	26	993	1688	0
2647	1	26	758	1689	0
2648	1	26	633	1690	0
2649	1	26	507	1691	0
2650	1	26	380	1692	0
2651	2	26	1662	642	0
2652	2	26	1663	259	0
2653	2	26	1664	775	0
2654	2	26	1665	392	0
2655	2	26	1666	263	0
2656	2	26	1667	268	0
2657	2	26	1668	526	0
2658	2	26	1669	914	0
2659	2	26	1670	281	0
2660	2	26	1671	285	0
2661	2	26	1672	172	0
2662	2	26	1673	945	0
2663	2	26	1674	434	0
2664	2	26	1675	823	0
2665	2	26	1676	57	0
2666	2	26	1677	59	0
2667	2	26	1678	582	0
2668	2	26	1679	327	0
2669	2	26	1680	843	0
2670	2	26	1681	974	0
2671	2	26	1682	719	0
2672	2	26	1683	337	0
2673	2	26	1684	593	0
2674	2	26	1685	88	0
2675	2	26	1686	476	0
2676	2	26	1687	95	0
2677	2	26	1688	993	0
2678	2	26	1689	758	0
2679	2	26	1690	633	0
2680	2	26	1691	507	0
2681	2	26	1692	380	0
2682	0	27	1702	1700	2.1081325301205
2683	0	27	1700	1697	1.351472556894225
2684	0	27	1697	1696	1.4384203480588962
2685	0	27	1696	1693	1.7722891566265233
2686	0	27	1693	1694	2.036479250334677
2687	0	27	1694	1703	2.2988286479250166
2688	0	27	1703	1701	2.364457831325311
2689	0	27	1701	1695	2.0765060240963673
2690	0	27	1695	1698	2.5586680053547637
2691	0	27	1698	1699	5.583099062918338
2692	0	27	1699	1698	7.745783132530132
2693	0	27	1698	1695	3.3008032128513882
2694	0	27	1695	1701	2.6682730923694846
2695	0	27	1701	1703	2.579317269076307
2696	0	27	1703	1694	2.8715528781793824
2697	0	27	1694	1693	2.1639223560910223
2698	0	27	1693	1696	2.003882195448467
2699	0	27	1696	1697	1.8525435073627863
2700	0	27	1697	1700	1.6312918340026845
2701	0	27	1700	1702	2.305120481927703
2702	1	27	960	1693	0
2703	1	27	456	1694	0
2704	1	27	812	1695	0
2705	1	27	652	1696	0
2706	1	27	45	1697	0
2707	1	27	49	1698	0
2708	1	27	19	1699	0
2709	1	27	694	1700	0
2710	1	27	120	1701	0
2711	1	27	798	1702	0
2712	1	27	639	1703	0
2713	2	27	1693	960	0
2714	2	27	1694	456	0
2715	2	27	1695	812	0
2716	2	27	1696	652	0
2717	2	27	1697	45	0
2718	2	27	1698	49	0
2719	2	27	1699	19	0
2720	2	27	1700	694	0
2721	2	27	1701	120	0
2722	2	27	1702	798	0
2723	2	27	1703	639	0
2724	0	28	1717	1712	3.244623655913976
2725	0	28	1712	1719	3.2526881720430016
2726	0	28	1719	1707	2.440322580645173
2727	0	28	1707	1705	3.253064516129035
2728	0	28	1705	1722	2.718118279569875
2729	0	28	1722	1713	2.7357001972386725
2730	0	28	1713	1708	1.3484268707482998
2731	0	28	1708	1723	1.4121598639455746
2732	0	28	1723	1727	1.5408588435374253
2733	0	28	1727	1709	1.1989370748299206
2734	0	28	1709	1711	1.3349489795918419
2735	0	28	1711	1726	2.1428146258503347
2736	0	28	1726	1724	1.7753401360544068
2737	0	28	1724	1710	3.280017006802748
2738	0	28	1710	1716	2.6575680272108757
2739	0	28	1716	1706	2.063095238095244
2740	0	28	1706	1725	2.204889455782306
2741	0	28	1725	1721	1.905144557823141
2742	0	28	1721	1704	0.7992346938775291
2743	0	28	1704	1715	1.1927721088435626
2744	0	28	1715	1714	4.8915816326530495
2745	0	28	1714	1715	4.335544217687092
2746	0	28	1715	1704	0.9042942176870635
2747	0	28	1704	1721	0.7440476190476157
2748	0	28	1721	1725	1.6375
2749	0	28	1725	1706	1.9590986394557848
2750	0	28	1706	1716	2.059608843537397
2751	0	28	1716	1710	2.2731292517006976
2752	0	28	1710	1724	2.821981292517023
2753	0	28	1724	1720	1.5773384353741338
2754	0	28	1720	1726	0.573979591836737
2755	0	28	1726	1711	2.066156462585032
2756	0	28	1711	1709	1.9322704081632611
2757	0	28	1709	1727	1.412499999999999
2758	0	28	1727	1723	1.8295068027210986
2759	0	28	1723	1708	1.8856292517006752
2760	0	28	1708	1713	1.5890731292516829
2761	0	28	1713	1722	2.644086021505377
2762	0	28	1722	1705	2.8905405405405693
2763	0	28	1705	1707	3.24177927927927
2764	0	28	1707	1719	2.3524774774774717
2765	0	28	1719	1712	3.269594594594598
2766	0	28	1712	1717	2.6200450450450434
2767	0	28	1714	1718	6.626337448559668
2768	0	28	1718	1714	7.911419753086418
2769	1	28	773	1704	0
2770	1	28	396	1705	0
2771	1	28	145	1706	0
2772	1	28	921	1707	0
2773	1	28	25	1708	0
2774	1	28	413	1709	0
2775	1	28	673	1710	0
2776	1	28	935	1711	0
2777	1	28	553	1712	0
2778	1	28	822	1713	0
2779	1	28	827	1714	0
2780	1	28	584	1715	0
2781	1	28	463	1716	0
2782	1	28	465	1717	0
2783	1	28	474	1718	0
2784	1	28	992	1719	0
2785	1	28	224	1720	0
2786	1	28	483	1721	0
2787	1	28	487	1722	0
2788	1	28	231	1723	0
2789	1	28	104	1724	0
2790	1	28	371	1725	0
2791	1	28	888	1726	0
2792	1	28	637	1727	0
2793	2	28	1704	773	0
2794	2	28	1705	396	0
2795	2	28	1706	145	0
2796	2	28	1707	921	0
2797	2	28	1708	25	0
2798	2	28	1709	413	0
2799	2	28	1710	673	0
2800	2	28	1711	935	0
2801	2	28	1712	553	0
2802	2	28	1713	822	0
2803	2	28	1714	827	0
2804	2	28	1715	584	0
2805	2	28	1716	463	0
2806	2	28	1717	465	0
2807	2	28	1718	474	0
2808	2	28	1719	992	0
2809	2	28	1720	224	0
2810	2	28	1721	483	0
2811	2	28	1722	487	0
2812	2	28	1723	231	0
2813	2	28	1724	104	0
2814	2	28	1725	371	0
2815	2	28	1726	888	0
2816	2	28	1727	637	0
2817	0	29	1748	1740	2.5453488372092963
2818	0	29	1740	1744	2.0220930232558114
2819	0	29	1744	1736	1.561369509043942
2820	0	29	1736	1757	1.62858527131783
2821	0	29	1757	1737	3.521576227390177
2822	0	29	1737	1731	2.5263242894056823
2823	0	29	1731	1743	2.2309935897435906
2824	0	29	1743	1749	2.655961538461528
2825	0	29	1749	1735	1.8749038461538572
2826	0	29	1735	1734	1.8766025641025792
2827	0	29	1734	1746	1.311282051282038
2828	0	29	1746	1738	1.751474358974356
2829	0	29	1738	1741	3.070833333333333
2830	0	29	1741	1729	2.6419871794871805
2831	0	29	1729	1756	4.953653846153843
2832	0	29	1756	1730	4.171538461538464
2833	0	29	1730	1742	4.4309935897435935
2834	0	29	1742	1732	2.8554487179487107
2835	0	29	1732	1752	3.350224358974356
2836	0	29	1752	1751	3.4683333333333297
2837	0	29	1751	1747	4.113685897435906
2838	0	29	1747	1733	4.202660256410265
2839	0	29	1733	1728	3.708942307692292
2840	0	29	1728	1754	3.162147435897444
2841	0	29	1754	1753	1.2394871794871891
2842	0	29	1753	1739	1.250705128205112
2843	0	29	1739	1750	1.4948076923076956
2844	0	29	1750	1755	4.80314102564103
2845	0	29	1755	1745	5.404166666666652
2846	0	29	1755	1750	3.8790088383838333
2847	0	29	1750	1753	1.6390782828282875
2848	0	29	1753	1754	2.2434027777777845
2849	0	29	1754	1728	3.2979482323232245
2850	0	29	1728	1733	4.160385101010103
2851	0	29	1733	1747	3.7791351010100995
2852	0	29	1747	1751	4.5414457070707055
2853	0	29	1751	1752	3.0228219696969845
2854	0	29	1752	1732	3.2848800505050364
2855	0	29	1732	1742	2.6721906565656512
2856	0	29	1742	1730	3.7651830808080913
2857	0	29	1730	1756	3.797127525252512
2858	0	29	1756	1729	3.3058080808080907
2859	0	29	1729	1741	1.9256313131312899
2860	0	29	1741	1738	2.953914141414162
2861	0	29	1738	1746	2.9068181818181826
2862	0	29	1746	1734	2.117045454545469
2863	0	29	1734	1735	2.559532828282815
2864	0	29	1735	1749	1.7196969696969746
2865	0	29	1749	1743	2.5155618686868575
2866	0	29	1743	1731	2.1940340909091005
2867	0	29	1731	1737	2.476226415094341
2868	0	29	1737	1757	2.761635220125799
2869	0	29	1757	1736	1.7347169811320562
2870	0	29	1736	1744	1.9459433962264219
2871	0	29	1744	1740	2.4058176100628854
2872	0	29	1740	1748	1.8091210613598716
2873	0	29	1745	1755	4.241250000000002
2874	1	29	515	1728	0
2875	1	29	517	1729	0
2876	1	29	9	1730	0
2877	1	29	13	1731	0
2878	1	29	17	1732	0
2879	1	29	403	1733	0
2880	1	29	793	1734	0
2881	1	29	159	1735	0
2882	1	29	31	1736	0
2883	1	29	931	1737	0
2884	1	29	551	1738	0
2885	1	29	175	1739	0
2886	1	29	176	1740	0
2887	1	29	689	1741	0
2888	1	29	564	1742	0
2889	1	29	950	1743	0
2890	1	29	699	1744	0
2891	1	29	188	1745	0
2892	1	29	65	1746	0
2893	1	29	451	1747	0
2894	1	29	72	1748	0
2895	1	29	459	1749	0
2896	1	29	461	1750	0
2897	1	29	601	1751	0
2898	1	29	608	1752	0
2899	1	29	736	1753	0
2900	1	29	489	1754	0
2901	1	29	754	1755	0
2902	1	29	246	1756	0
2903	1	29	635	1757	0
2904	2	29	1728	515	0
2905	2	29	1729	517	0
2906	2	29	1730	9	0
2907	2	29	1731	13	0
2908	2	29	1732	17	0
2909	2	29	1733	403	0
2910	2	29	1734	793	0
2911	2	29	1735	159	0
2912	2	29	1736	31	0
2913	2	29	1737	931	0
2914	2	29	1738	551	0
2915	2	29	1739	175	0
2916	2	29	1740	176	0
2917	2	29	1741	689	0
2918	2	29	1742	564	0
2919	2	29	1743	950	0
2920	2	29	1744	699	0
2921	2	29	1745	188	0
2922	2	29	1746	65	0
2923	2	29	1747	451	0
2924	2	29	1748	72	0
2925	2	29	1749	459	0
2926	2	29	1750	461	0
2927	2	29	1751	601	0
2928	2	29	1752	608	0
2929	2	29	1753	736	0
2930	2	29	1754	489	0
2931	2	29	1755	754	0
2932	2	29	1756	246	0
2933	2	29	1757	635	0
2934	0	30	1766	1760	3.664529914529899
2935	0	30	1760	1768	3.6047008547008703
2936	0	30	1768	1759	2.839102564102577
2937	0	30	1759	1764	2.0698717948717977
2938	0	30	1764	1773	3.1677350427350186
2939	0	30	1773	1758	3.3482905982905824
2940	0	30	1758	1763	3.172649572649589
2941	0	30	1763	1767	3.1980769230769224
2942	0	30	1767	1762	2.418162393162402
2943	0	30	1762	1770	1.8882478632478694
2944	0	30	1770	1771	1.9957264957265026
2945	0	30	1771	1765	1.852136752136738
2946	0	30	1765	1772	2.139743589743591
2947	0	30	1772	1761	1.839999999999985
2948	0	30	1761	1771	2.408333333333352
2949	0	30	1771	1770	2.511666666666644
2950	0	30	1770	1762	2.204791666666684
2951	0	30	1762	1767	2.2404166666666767
2952	0	30	1767	1763	2.779583333333322
2953	0	30	1763	1758	2.245416666666677
2954	0	30	1758	1769	4.1624999999999925
2955	0	30	1769	1773	2.49854166666666
2956	0	30	1773	1764	2.4883333333333284
2957	0	30	1764	1759	3.2758333333333516
2958	0	30	1759	1768	3.7495833333333244
2959	0	30	1768	1760	3.09166666666666
2960	0	30	1760	1766	1.9783333333333417
2961	1	30	544	1758	0
2962	1	30	162	1759	0
2963	1	30	130	1760	0
2964	1	30	165	1761	0
2965	1	30	423	1762	0
2966	1	30	167	1763	0
2967	1	30	907	1764	0
2968	1	30	110	1765	0
2969	1	30	188	1766	0
2970	1	30	93	1767	0
2971	1	30	468	1768	0
2972	1	30	26	1769	0
2973	1	30	27	1770	0
2974	1	30	60	1771	0
2975	1	30	477	1772	0
2976	1	30	830	1773	0
2977	2	30	1758	544	0
2978	2	30	1759	162	0
2979	2	30	1760	130	0
2980	2	30	1761	165	0
2981	2	30	1762	423	0
2982	2	30	1763	167	0
2983	2	30	1764	907	0
2984	2	30	1765	110	0
2985	2	30	1766	188	0
2986	2	30	1767	93	0
2987	2	30	1768	468	0
2988	2	30	1769	26	0
2989	2	30	1770	27	0
2990	2	30	1771	60	0
2991	2	30	1772	477	0
2992	2	30	1773	830	0
2993	0	31	1776	1792	0.6499999999999827
2994	0	31	1792	1774	1.0833333333333603
2995	0	31	1774	1782	1.3891385767790247
2996	0	31	1782	1789	1.8472846441947612
2997	0	31	1789	1784	2.040823970037435
2998	0	31	1784	1775	1.7346676029962491
2999	0	31	1775	1784	2.2557350187266003
3000	0	31	1784	1787	1.698501872659173
3001	0	31	1787	1779	2.7190074906366863
3002	0	31	1779	1778	1.3808988764044954
3003	0	31	1778	1785	0.8734082397004009
3004	0	31	1785	1790	1.9461610486891199
3005	0	31	1790	1783	1.5362359550561948
3006	0	31	1783	1777	1.5592228464419426
3007	0	31	1777	1793	3.5019662921348305
3008	0	31	1793	1777	1.2985018726591748
3009	0	31	1777	1791	1.7989232209737722
3010	0	31	1791	1794	1.3781523096129644
3011	0	31	1794	1781	0.9220973782771593
3012	0	31	1781	1794	1.394803370786525
3013	0	31	1781	1788	1.3295255930087209
3014	0	31	1788	1780	1.7760299625468035
3015	0	31	1780	1786	3.5559925093633145
3016	0	31	1786	1780	1.8082397003745325
3017	0	31	1780	1788	1.7928838951310893
3018	0	31	1788	1781	1.8361423220973794
3019	0	31	1794	1791	0.7433520599251204
3020	0	31	1791	1777	0.8522940074906132
3021	0	31	1777	1783	1.9831928838951562
3022	0	31	1783	1790	2.243726591760267
3023	0	31	1790	1785	2.1845505617977525
3024	0	31	1785	1778	0.921254681647966
3025	0	31	1778	1779	1.105805243445671
3026	0	31	1779	1787	2.429213483146056
3027	0	31	1787	1784	1.9752340823970318
3028	0	31	1784	1789	2.284129213483147
3029	0	31	1789	1782	2.0167602996254415
3030	0	31	1782	1774	1.2504681647940235
3031	0	31	1774	1792	0.6166666666666794
3032	0	31	1792	1776	1.1666666666666632
3033	1	31	289	1774	0
3034	1	31	935	1775	0
3035	1	31	297	1776	0
3036	1	31	43	1777	0
3037	1	31	811	1778	0
3038	1	31	944	1779	0
3039	1	31	946	1780	0
3040	1	31	308	1781	0
3041	1	31	693	1782	0
3042	1	31	953	1783	0
3043	1	31	703	1784	0
3044	1	31	66	1785	0
3045	1	31	196	1786	0
3046	1	31	836	1787	0
3047	1	31	457	1788	0
3048	1	31	715	1789	0
3049	1	31	589	1790	0
3050	1	31	726	1791	0
3051	1	31	624	1792	0
3052	1	31	371	1793	0
3053	1	31	767	1794	0
3054	2	31	1774	289	0
3055	2	31	1775	935	0
3056	2	31	1776	297	0
3057	2	31	1777	43	0
3058	2	31	1778	811	0
3059	2	31	1779	944	0
3060	2	31	1780	946	0
3061	2	31	1781	308	0
3062	2	31	1782	693	0
3063	2	31	1783	953	0
3064	2	31	1784	703	0
3065	2	31	1785	66	0
3066	2	31	1786	196	0
3067	2	31	1787	836	0
3068	2	31	1788	457	0
3069	2	31	1789	715	0
3070	2	31	1790	589	0
3071	2	31	1791	726	0
3072	2	31	1792	624	0
3073	2	31	1793	371	0
3074	2	31	1794	767	0
3075	0	32	1797	1801	2.5828703703703733
3076	0	32	1801	1802	2.1881944444444366
3077	0	32	1802	1796	2.2561659192825134
3078	0	32	1796	1802	3.840950226244342
3079	0	32	1802	1799	2.03036231884057
3080	0	32	1799	1800	1.4874637681159444
3081	0	32	1800	1795	1.6816666666666624
3082	0	32	1795	1798	4.4500000000000055
3083	0	32	1798	1795	5.632536231884053
3084	0	32	1795	1800	1.6134057971014582
3085	0	32	1800	1799	2.3289130434782646
3086	0	32	1799	1802	2.3272463768115945
3087	0	32	1802	1801	1.7617138364779972
3088	0	32	1801	1797	1.7365566037735773
3089	1	32	292	1795	0
3090	1	32	301	1796	0
3091	1	32	589	1797	0
3092	1	32	912	1798	0
3093	1	32	81	1799	0
3094	1	32	84	1800	0
3095	1	32	953	1801	0
3096	1	32	415	1802	0
3097	2	32	1795	292	0
3098	2	32	1796	301	0
3099	2	32	1797	589	0
3100	2	32	1798	912	0
3101	2	32	1799	81	0
3102	2	32	1800	84	0
3103	2	32	1801	953	0
3104	2	32	1802	415	0
3105	0	33	1817	1809	2.9447314049586897
3106	0	33	1809	1817	2.903891184572991
3107	0	33	1817	1808	1.9599632690541686
3108	0	33	1808	1806	2.7165289256198397
3109	0	33	1806	1810	2.7137741046831905
3110	0	33	1810	1814	2.2111570247934025
3111	0	33	1814	1821	1.9058539944903432
3112	0	33	1821	1805	2.0091597796143343
3113	0	33	1805	1803	1.3966942148760246
3114	0	33	1803	1804	1.9997245179063436
3115	0	33	1804	1812	1.1863636363636072
3116	0	33	1812	1822	1.1059917355372133
3117	0	33	1822	1818	0.7984159779614423
3118	0	33	1818	1819	1.2692148760330484
3119	0	33	1819	1811	1.5211432506887061
3120	0	33	1811	1813	2.09710743801653
3121	0	33	1813	1816	2.6418044077134972
3122	0	33	1816	1820	2.576033057851251
3123	0	33	1820	1815	2.1322843822843756
3124	0	33	1815	1807	2.932400932400925
3125	0	33	1807	1823	3.857634032634038
3126	0	33	1823	1807	3.2579836829836877
3127	0	33	1807	1815	2.7662004662004533
3128	0	33	1815	1820	2.3593822843822916
3129	0	33	1820	1816	2.492561983471075
3130	0	33	1816	1813	2.6738292011019404
3131	0	33	1813	1811	2.0707988980716254
3132	0	33	1811	1819	1.511157024793371
3133	0	33	1819	1818	1.071694214876054
3134	0	33	1818	1822	0.7787190082644799
3135	0	33	1822	1812	0.7797520661156684
3136	0	33	1812	1804	1.523691460055092
3137	0	33	1804	1803	1.7227272727272738
3138	0	33	1803	1805	1.2170798898071749
3139	0	33	1805	1821	1.9074380165289089
3140	0	33	1821	1814	1.9021349862259194
3141	0	33	1814	1810	2.1935261707988802
3142	0	33	1810	1806	2.446418732782372
3143	0	33	1806	1808	2.587534435261709
3144	0	33	1808	1817	2.2301193755739255
3145	1	33	516	1803	0
3146	1	33	264	1804	0
3147	1	33	649	1805	0
3148	1	33	145	1806	0
3149	1	33	418	1807	0
3150	1	33	934	1808	0
3151	1	33	565	1809	0
3152	1	33	953	1810	0
3153	1	33	446	1811	0
3154	1	33	331	1812	0
3155	1	33	844	1813	0
3156	1	33	589	1814	0
3157	1	33	975	1815	0
3158	1	33	977	1816	0
3159	1	33	478	1817	0
3160	1	33	484	1818	0
3161	1	33	228	1819	0
3162	1	33	103	1820	0
3163	1	33	628	1821	0
3164	1	33	124	1822	0
3165	1	33	765	1823	0
3166	2	33	1803	516	0
3167	2	33	1804	264	0
3168	2	33	1805	649	0
3169	2	33	1806	145	0
3170	2	33	1807	418	0
3171	2	33	1808	934	0
3172	2	33	1809	565	0
3173	2	33	1810	953	0
3174	2	33	1811	446	0
3175	2	33	1812	331	0
3176	2	33	1813	844	0
3177	2	33	1814	589	0
3178	2	33	1815	975	0
3179	2	33	1816	977	0
3180	2	33	1817	478	0
3181	2	33	1818	484	0
3182	2	33	1819	228	0
3183	2	33	1820	103	0
3184	2	33	1821	628	0
3185	2	33	1822	124	0
3186	2	33	1823	765	0
3187	0	34	1837	1829	3.09674329501915
3188	0	34	1829	1831	2.7231321839080618
3189	0	34	1831	1840	2.6913793103448174
3190	0	34	1840	1842	2.327059386973174
3191	0	34	1842	1832	2.269013409961695
3192	0	34	1832	1828	2.0459770114942533
3193	0	34	1828	1834	4.562643678160922
3194	0	34	1834	1833	4.68878968253968
3195	0	34	1833	1836	2.5737103174603138
3196	0	34	1836	1827	3.3585317460317485
3197	0	34	1827	1839	3.7077473958333327
3198	0	34	1839	1824	1.531599999999998
3199	0	34	1824	1825	1.7132000000000032
3200	0	34	1825	1844	2.5593666666666706
3201	0	34	1844	1830	2.781466666666664
3202	0	34	1830	1843	2.249933333333328
3203	0	34	1843	1835	2.013833333333331
3204	0	34	1835	1841	2.1593000000000013
3205	0	34	1841	1845	2.2794333333333308
3206	0	34	1845	1826	1.9399666666666657
3207	0	34	1826	1838	2.0108666666666752
3208	0	34	1838	1826	2.3820999999999883
3209	0	34	1826	1845	2.713866666666677
3210	0	34	1845	1841	3.0236000000000023
3211	0	34	1841	1835	2.1637333333333255
3212	0	34	1835	1843	2.1632333333333453
3213	0	34	1843	1830	2.1971333333333387
3214	0	34	1830	1844	1.9471666666666498
3215	0	34	1844	1825	2.2775666666666803
3216	0	34	1825	1824	1.590499999999991
3217	0	34	1824	1839	1.7287666666666663
3218	0	34	1839	1827	3.4953886693017076
3219	0	34	1827	1836	3.8305006587615416
3220	0	34	1836	1833	2.261363636363631
3221	0	34	1833	1834	4.393972332015806
3222	0	34	1834	1828	4.2400770712909415
3223	0	34	1828	1832	2.1875722543352687
3224	0	34	1832	1842	2.3872350674373597
3225	0	34	1842	1840	2.343930635838174
3226	0	34	1840	1831	1.82938342967243
3227	0	34	1831	1829	2.7791425818882622
3228	0	34	1829	1837	3.636319845857417
3229	1	34	516	1824	0
3230	1	34	649	1825	0
3231	1	34	638	1826	0
3232	1	34	11	1827	0
3233	1	34	29	1828	0
3234	1	34	672	1829	0
3235	1	34	301	1830	0
3236	1	34	447	1831	0
3237	1	34	959	1832	0
3238	1	34	713	1833	0
3239	1	34	78	1834	0
3240	1	34	345	1835	0
3241	1	34	350	1836	0
3242	1	34	226	1837	0
3243	1	34	100	1838	0
3244	1	34	359	1839	0
3245	1	34	744	1840	0
3246	1	34	363	1841	0
3247	1	34	492	1842	0
3248	1	34	370	1843	0
3249	1	34	628	1844	0
3250	1	34	510	1845	0
3251	2	34	1824	516	0
3252	2	34	1825	649	0
3253	2	34	1826	638	0
3254	2	34	1827	11	0
3255	2	34	1828	29	0
3256	2	34	1829	672	0
3257	2	34	1830	301	0
3258	2	34	1831	447	0
3259	2	34	1832	959	0
3260	2	34	1833	713	0
3261	2	34	1834	78	0
3262	2	34	1835	345	0
3263	2	34	1836	350	0
3264	2	34	1837	226	0
3265	2	34	1838	100	0
3266	2	34	1839	359	0
3267	2	34	1840	744	0
3268	2	34	1841	363	0
3269	2	34	1842	492	0
3270	2	34	1843	370	0
3271	2	34	1844	628	0
3272	2	34	1845	510	0
3273	0	35	1849	1856	3.3535353535353636
3274	0	35	1856	1851	2.7851010101010014
3275	0	35	1851	1855	2.8488095238095306
3276	0	35	1855	1848	2.684821428571422
3277	0	35	1848	1853	2.1529761904762004
3278	0	35	1853	1852	2.854166666666645
3279	0	35	1852	1854	1.930654761904753
3280	0	35	1854	1850	2.262500000000014
3281	0	35	1850	1846	2.4979166666666552
3282	0	35	1846	1847	2.4797619047619213
3283	0	35	1847	1846	1.7166666666666381
3284	0	35	1846	1850	2.0458333333333596
3285	0	35	1850	1854	2.0208333333333193
3286	0	35	1854	1852	2.0181547619047486
3287	0	35	1852	1853	3.1931547619048026
3288	0	35	1853	1848	2.2377976190476048
3289	0	35	1848	1855	2.7502976190476027
3290	0	35	1855	1851	2.879464285714306
3291	0	35	1851	1856	2.6666666666666643
3292	0	35	1856	1849	3.844191919191921
3293	1	35	350	1846	0
3294	1	35	356	1847	0
3295	1	35	745	1848	0
3296	1	35	106	1849	0
3297	1	35	11	1850	0
3298	1	35	140	1851	0
3299	1	35	205	1852	0
3300	1	35	913	1853	0
3301	1	35	85	1854	0
3302	1	35	279	1855	0
3303	1	35	30	1856	0
3304	2	35	1846	350	0
3305	2	35	1847	356	0
3306	2	35	1848	745	0
3307	2	35	1849	106	0
3308	2	35	1850	11	0
3309	2	35	1851	140	0
3310	2	35	1852	205	0
3311	2	35	1853	913	0
3312	2	35	1854	85	0
3313	2	35	1855	279	0
3314	2	35	1856	30	0
3315	0	36	1862	1868	1.707598039215676
3316	0	36	1868	1886	2.3509068627451084
3317	0	36	1886	1872	1.4887990196078482
3318	0	36	1872	1858	2.958210784313718
3319	0	36	1858	1857	3.134289215686276
3320	0	36	1857	1885	2.514240196078426
3321	0	36	1885	1860	3.5653186274509756
3322	0	36	1860	1878	2.748406862745112
3323	0	36	1878	1863	3.0662254901960773
3324	0	36	1863	1859	2.9989950980392135
3325	0	36	1859	1865	2.9731372549019603
3326	0	36	1865	1864	1.5798284313725477
3327	0	36	1864	1888	2.6947549019607826
3328	0	36	1888	1871	2.5716421568627577
3329	0	36	1871	1879	2.0081372549019583
3330	0	36	1879	1887	1.385808823529415
3331	0	36	1887	1877	1.0202450980391997
3332	0	36	1877	1875	1.3655147058823616
3333	0	36	1875	1880	1.5301960784313628
3334	0	36	1880	1893	1.4899019607843205
3335	0	36	1893	1892	1.897671568627466
3336	0	36	1892	1890	2.6671323529411612
3337	0	36	1890	1866	2.398235294117631
3338	0	36	1866	1874	1.42598039215688
3339	0	36	1874	1876	0.6286274509803853
3340	0	36	1876	1889	1.7511274509803931
3341	0	36	1889	1881	2.47963235294118
3342	0	36	1881	1883	1.8656127450980413
3343	0	36	1883	1869	1.4586764705882407
3344	0	36	1869	1870	1.9680882352941178
3345	0	36	1870	1867	2.0329901960784267
3346	0	36	1867	1873	1.9276715686274568
3347	0	36	1873	1884	2.446666666666667
3348	0	36	1884	1882	2.2799264705882276
3349	0	36	1882	1891	2.8422058823529386
3350	0	36	1891	1861	3.640833333333336
3351	0	36	1861	1891	2.9939371980676195
3352	0	36	1891	1882	2.582342995169095
3353	0	36	1882	1884	2.8736473429951657
3354	0	36	1884	1873	3.2196376811594245
3355	0	36	1873	1867	0.9365700483091547
3356	0	36	1867	1870	1.4426811594203317
3357	0	36	1870	1869	1.5834057971014444
3358	0	36	1869	1883	1.057632850241533
3359	0	36	1883	1881	1.7447101449275348
3360	0	36	1881	1889	2.2585990338164175
3361	0	36	1889	1876	1.7016666666666738
3362	0	36	1876	1874	0.6327053140096636
3363	0	36	1874	1866	1.7055797101449326
3364	0	36	1866	1890	2.6529710144927496
3365	0	36	1890	1892	2.8903623188405834
3366	0	36	1892	1893	1.9222705314009598
3367	0	36	1893	1880	1.8385748792270555
3368	0	36	1880	1875	1.4725120772946751
3369	0	36	1875	1877	1.1852173913043582
3370	0	36	1877	1887	0.8672946859903372
3371	0	36	1887	1879	1.4992995169082108
3372	0	36	1879	1871	2.467971014492765
3373	0	36	1871	1888	2.057463768115934
3374	0	36	1888	1864	2.647681159420281
3375	0	36	1864	1865	1.6648067632850327
3376	0	36	1865	1859	3.0919806763284865
3377	0	36	1859	1863	3.2359661835748943
3378	0	36	1863	1878	2.9389613526569995
3379	0	36	1878	1860	2.5726086956521836
3380	0	36	1860	1885	2.9200241545893655
3381	0	36	1885	1857	2.446207729468602
3382	0	36	1857	1858	3.594879227053144
3383	0	36	1858	1872	2.7755555555555502
3384	0	36	1872	1886	1.8669806763285008
3385	0	36	1886	1868	2.7738164251207706
3386	0	36	1868	1862	2.351594202898554
3387	1	36	514	1857	0
3388	1	36	391	1858	0
3389	1	36	904	1859	0
3390	1	36	394	1860	0
3391	1	36	522	1861	0
3392	1	36	911	1862	0
3393	1	36	915	1863	0
3394	1	36	275	1864	0
3395	1	36	157	1865	0
3396	1	36	413	1866	0
3397	1	36	942	1867	0
3398	1	36	818	1868	0
3399	1	36	306	1869	0
3400	1	36	441	1870	0
3401	1	36	571	1871	0
3402	1	36	828	1872	0
3403	1	36	62	1873	0
3404	1	36	703	1874	0
3405	1	36	962	1875	0
3406	1	36	836	1876	0
3407	1	36	330	1877	0
3408	1	36	208	1878	0
3409	1	36	976	1879	0
3410	1	36	466	1880	0
3411	1	36	350	1881	0
3412	1	36	96	1882	0
3413	1	36	356	1883	0
3414	1	36	619	1884	0
3415	1	36	365	1885	0
3416	1	36	495	1886	0
3417	1	36	626	1887	0
3418	1	36	500	1888	0
3419	1	36	372	1889	0
3420	1	36	630	1890	0
3421	1	36	118	1891	0
3422	1	36	889	1892	0
3423	1	36	636	1893	0
3424	2	36	1857	514	0
3425	2	36	1858	391	0
3426	2	36	1859	904	0
3427	2	36	1860	394	0
3428	2	36	1861	522	0
3429	2	36	1862	911	0
3430	2	36	1863	915	0
3431	2	36	1864	275	0
3432	2	36	1865	157	0
3433	2	36	1866	413	0
3434	2	36	1867	942	0
3435	2	36	1868	818	0
3436	2	36	1869	306	0
3437	2	36	1870	441	0
3438	2	36	1871	571	0
3439	2	36	1872	828	0
3440	2	36	1873	62	0
3441	2	36	1874	703	0
3442	2	36	1875	962	0
3443	2	36	1876	836	0
3444	2	36	1877	330	0
3445	2	36	1878	208	0
3446	2	36	1879	976	0
3447	2	36	1880	466	0
3448	2	36	1881	350	0
3449	2	36	1882	96	0
3450	2	36	1883	356	0
3451	2	36	1884	619	0
3452	2	36	1885	365	0
3453	2	36	1886	495	0
3454	2	36	1887	626	0
3455	2	36	1888	500	0
3456	2	36	1889	372	0
3457	2	36	1890	630	0
3458	2	36	1891	118	0
3459	2	36	1892	889	0
3460	2	36	1893	636	0
3461	0	37	1896	1902	2.6122549019607777
3462	0	37	1902	1901	4.753308823529422
3463	0	37	1901	1900	3.173743872549013
3464	0	37	1900	1894	2.161703431372562
3465	0	37	1894	1895	1.3378982843136993
3466	0	37	1895	1898	1.3599877450980555
3467	0	37	1898	1899	1.6681985294117567
3468	0	37	1899	1897	3.039522058823538
3469	0	37	1898	1895	1.0898897058823502
3470	0	37	1895	1894	1.532598039215704
3471	0	37	1894	1900	2.0348958333333176
3472	0	37	1900	1901	2.9582720588235185
3473	0	37	1901	1902	3.7388480392157115
3474	0	37	1902	1896	2.8229473039215605
3475	0	37	1897	1899	3.4089219330855087
3476	0	37	1899	1898	2.158859975216841
3477	1	37	452	1894	0
3478	1	37	678	1895	0
3479	1	37	203	1896	0
3480	1	37	495	1897	0
3481	1	37	911	1898	0
3482	1	37	818	1899	0
3483	1	37	21	1900	0
3484	1	37	509	1901	0
3485	1	37	286	1902	0
3486	2	37	1894	452	0
3487	2	37	1895	678	0
3488	2	37	1896	203	0
3489	2	37	1897	495	0
3490	2	37	1898	911	0
3491	2	37	1899	818	0
3492	2	37	1900	21	0
3493	2	37	1901	509	0
3494	2	37	1902	286	0
3495	0	38	1906	1931	2.020000000000014
3496	0	38	1931	1923	4.047666666666646
3497	0	38	1923	1925	2.1410000000000013
3498	0	38	1925	1917	3.1646666666666716
3499	0	38	1917	1914	2.782000000000015
3500	0	38	1914	1913	2.1059999999999675
3501	0	38	1913	1924	0.818666666666685
3502	0	38	1924	1922	1.1966666666666708
3503	0	38	1922	1929	2.476666666666661
3504	0	38	1929	1918	3.5066666666666686
3505	0	38	1918	1911	0.8176666666666529
3506	0	38	1911	1932	3.7333333333333316
3507	0	38	1932	1933	2.047166666666682
3508	0	38	1933	1934	2.3451666666666626
3509	0	38	1934	1919	3.393000000000002
3510	0	38	1919	1928	2.833666666666669
3511	0	38	1928	1920	0.6046666666666795
3512	0	38	1920	1915	2.0916666666666663
3513	0	38	1915	1930	4.48766666666666
3514	0	38	1930	1909	1.4793333333333327
3515	0	38	1909	1912	2.2403333333333135
3516	0	38	1912	1905	3.7290000000000076
3517	0	38	1905	1910	2.5573333333333403
3518	0	38	1910	1907	7.686666666666667
3519	0	38	1907	1926	3.4346666666666783
3520	0	38	1926	1903	3.3286666666666735
3521	0	38	1903	1904	2.5983333333333416
3522	0	38	1904	1916	2.5476666666666326
3523	0	38	1916	1927	3.0416666666666767
3524	0	38	1927	1908	3.31233333333333
3525	0	38	1908	1927	4.9846153846153864
3526	0	38	1927	1916	1.8112179487179314
3527	0	38	1916	1904	2.0926282051282334
3528	0	38	1904	1903	1.852243589743594
3529	0	38	1903	1926	3.1397435897435524
3530	0	38	1926	1907	3.0471153846154064
3531	0	38	1907	1921	4.182692307692326
3532	0	38	1921	1910	4.053205128205108
3533	0	38	1910	1905	2.3089743589743676
3534	0	38	1905	1912	2.8474358974358998
3535	0	38	1912	1909	2.578205128205127
3536	0	38	1909	1930	2.0544871794871518
3537	0	38	1930	1915	3.308974358974373
3538	0	38	1915	1920	2.116666666666657
3539	0	38	1920	1928	1.4919871794871917
3540	0	38	1928	1919	3.2907051282051345
3541	0	38	1919	1934	2.980448717948703
3542	0	38	1934	1933	2.263141025641059
3543	0	38	1933	1932	1.7907051282051223
3544	0	38	1932	1911	3.7564102564102484
3545	0	38	1911	1918	1.34647435897435
3546	0	38	1918	1929	3.722115384615388
3547	0	38	1929	1922	2.8224358974358883
3548	0	38	1922	1924	1.3785256410256466
3549	0	38	1924	1913	1.3384615384615368
3550	0	38	1913	1914	2.462179487179479
3551	0	38	1914	1917	2.5868589743590014
3552	0	38	1917	1925	2.6368589743589372
3553	0	38	1925	1923	3.2038461538461807
3554	0	38	1923	1931	5.123397435897458
3555	0	38	1931	1906	1.7253205128204838
3556	1	38	514	1903	0
3557	1	38	391	1904	0
3558	1	38	904	1905	0
3559	1	38	522	1906	0
3560	1	38	394	1907	0
3561	1	38	911	1908	0
3562	1	38	275	1909	0
3563	1	38	915	1910	0
3564	1	38	413	1911	0
3565	1	38	157	1912	0
3566	1	38	306	1913	0
3567	1	38	441	1914	0
3568	1	38	571	1915	0
3569	1	38	828	1916	0
3570	1	38	62	1917	0
3571	1	38	703	1918	0
3572	1	38	962	1919	0
3573	1	38	976	1920	0
3574	1	38	208	1921	0
3575	1	38	350	1922	0
3576	1	38	96	1923	0
3577	1	38	356	1924	0
3578	1	38	619	1925	0
3579	1	38	365	1926	0
3580	1	38	495	1927	0
3581	1	38	626	1928	0
3582	1	38	372	1929	0
3583	1	38	500	1930	0
3584	1	38	118	1931	0
3585	1	38	630	1932	0
3586	1	38	889	1933	0
3587	1	38	636	1934	0
3588	2	38	1903	514	0
3589	2	38	1904	391	0
3590	2	38	1905	904	0
3591	2	38	1906	522	0
3592	2	38	1907	394	0
3593	2	38	1908	911	0
3594	2	38	1909	275	0
3595	2	38	1910	915	0
3596	2	38	1911	413	0
3597	2	38	1912	157	0
3598	2	38	1913	306	0
3599	2	38	1914	441	0
3600	2	38	1915	571	0
3601	2	38	1916	828	0
3602	2	38	1917	62	0
3603	2	38	1918	703	0
3604	2	38	1919	962	0
3605	2	38	1920	976	0
3606	2	38	1921	208	0
3607	2	38	1922	350	0
3608	2	38	1923	96	0
3609	2	38	1924	356	0
3610	2	38	1925	619	0
3611	2	38	1926	365	0
3612	2	38	1927	495	0
3613	2	38	1928	626	0
3614	2	38	1929	372	0
3615	2	38	1930	500	0
3616	2	38	1931	118	0
3617	2	38	1932	630	0
3618	2	38	1933	889	0
3619	2	38	1934	636	0
3620	0	39	1942	1968	1.2115120274914182
3621	0	39	1968	1962	1.3412371134020367
3622	0	39	1962	1965	3.901288659793829
3623	0	39	1965	1948	1.458505154639179
3624	0	39	1948	1952	0.8606529209621966
3625	0	39	1952	1956	0.8731958762886551
3626	0	39	1956	1970	1.2321735395189024
3627	0	39	1970	1937	2.0504725085910622
3628	0	39	1937	1960	1.5118556701031045
3629	0	39	1960	1957	1.890249140893461
3630	0	39	1957	1950	2.6655927835051587
3631	0	39	1950	1966	2.1121563573883066
3632	0	39	1966	1935	1.5489690721649443
3633	0	39	1935	1939	1.837500000000013
3634	0	39	1939	1946	2.3531786941580664
3635	0	39	1946	1941	2.4685137457044704
3636	0	39	1941	1951	2.1896048109965687
3637	0	39	1951	1943	2.023754295532645
3638	0	39	1943	1940	1.8219072164948509
3639	0	39	1940	1967	1.5512027491408962
3640	0	39	1967	1949	2.6599656357388164
3641	0	39	1949	1938	4.467310996563573
3642	0	39	1938	1964	2.16507731958764
3643	0	39	1964	1947	1.8544243986254227
3644	0	39	1947	1963	1.133634020618558
3645	0	39	1963	1945	1.5080756013745729
3646	0	39	1945	1958	2.163530927835051
3647	0	39	1958	1959	2.1629295532646036
3648	0	39	1959	1955	1.8196735395189043
3649	0	39	1955	1961	1.4803694158075658
3650	0	39	1961	1944	2.4361683848797164
3651	0	39	1944	1954	2.7355240549828186
3652	0	39	1954	1969	1.6414948453608331
3653	0	39	1969	1936	2.0899484536082404
3654	0	39	1936	1969	2.0616482504604012
3655	0	39	1969	1954	1.8799263351749567
3656	0	39	1954	1944	2.5351749539594937
3657	0	39	1944	1961	2.444759450171814
3658	0	39	1961	1955	1.5188573883161447
3659	0	39	1955	1959	1.8390034364261274
3660	0	39	1959	1958	2.6017611683848734
3661	0	39	1958	1945	2.1489690721649466
3662	0	39	1945	1963	1.4816580756013684
3663	0	39	1963	1947	1.091280068728537
3664	0	39	1947	1964	1.8710481099656344
3665	0	39	1964	1938	2.173711340206183
3666	0	39	1938	1949	4.172981099656363
3667	0	39	1949	1967	1.2134450171821116
3668	0	39	1967	1940	1.260008591065306
3669	0	39	1940	1943	2.00966494845361
3670	0	39	1943	1951	2.238788659793822
3671	0	39	1951	1941	2.1667096219931175
3672	0	39	1941	1946	2.2222938144329842
3673	0	39	1946	1939	2.2032216494845356
3674	0	39	1939	1935	1.763702749140895
3675	0	39	1935	1966	1.478994845360843
3676	0	39	1966	1950	1.8352663230240454
3677	0	39	1950	1957	1.6056271477663155
3678	0	39	1957	1953	1.1757302405498231
3679	0	39	1953	1960	0.8426546391752664
3680	0	39	1960	1937	1.479510309278352
3681	0	39	1937	1970	2.1195017182130576
3682	0	39	1970	1956	1.1087628865979493
3683	0	39	1956	1952	1.1857388316151072
3684	0	39	1952	1948	0.9366408934707975
3685	0	39	1948	1965	1.5610395189003392
3686	0	39	1965	1962	4.235266323024039
3687	0	39	1962	1968	1.2685137457044868
3688	0	39	1968	1942	1.6402920962199257
3689	1	39	513	1935	0
3690	1	39	386	1936	0
3691	1	39	643	1937	0
3692	1	39	7	1938	0
3693	1	39	910	1939	0
3694	1	39	22	1940	0
3695	1	39	161	1941	0
3696	1	39	935	1942	0
3697	1	39	168	1943	0
3698	1	39	40	1944	0
3699	1	39	428	1945	0
3700	1	39	48	1946	0
3701	1	39	816	1947	0
3702	1	39	432	1948	0
3703	1	39	821	1949	0
3704	1	39	54	1950	0
3705	1	39	568	1951	0
3706	1	39	442	1952	0
3707	1	39	958	1953	0
3708	1	39	192	1954	0
3709	1	39	964	1955	0
3710	1	39	710	1956	0
3711	1	39	455	1957	0
3712	1	39	714	1958	0
3713	1	39	82	1959	0
3714	1	39	603	1960	0
3715	1	39	732	1961	0
3716	1	39	224	1962	0
3717	1	39	481	1963	0
3718	1	39	99	1964	0
3719	1	39	612	1965	0
3720	1	39	502	1966	0
3721	1	39	503	1967	0
3722	1	39	888	1968	0
3723	1	39	893	1969	0
3724	1	39	894	1970	0
3725	2	39	1935	513	0
3726	2	39	1936	386	0
3727	2	39	1937	643	0
3728	2	39	1938	7	0
3729	2	39	1939	910	0
3730	2	39	1940	22	0
3731	2	39	1941	161	0
3732	2	39	1942	935	0
3733	2	39	1943	168	0
3734	2	39	1944	40	0
3735	2	39	1945	428	0
3736	2	39	1946	48	0
3737	2	39	1947	816	0
3738	2	39	1948	432	0
3739	2	39	1949	821	0
3740	2	39	1950	54	0
3741	2	39	1951	568	0
3742	2	39	1952	442	0
3743	2	39	1953	958	0
3744	2	39	1954	192	0
3745	2	39	1955	964	0
3746	2	39	1956	710	0
3747	2	39	1957	455	0
3748	2	39	1958	714	0
3749	2	39	1959	82	0
3750	2	39	1960	603	0
3751	2	39	1961	732	0
3752	2	39	1962	224	0
3753	2	39	1963	481	0
3754	2	39	1964	99	0
3755	2	39	1965	612	0
3756	2	39	1966	502	0
3757	2	39	1967	503	0
3758	2	39	1968	888	0
3759	2	39	1969	893	0
3760	2	39	1970	894	0
3761	0	40	1975	1973	1.7144570707070776
3762	0	40	1973	1981	2.2631313131313022
3763	0	40	1981	1977	1.828598484848482
3764	0	40	1977	1980	1.4345328282828393
3765	0	40	1980	1978	1.8322601010101032
3766	0	40	1978	1979	2.425820707070701
3767	0	40	1979	1971	2.97026515151515
3768	0	40	1971	1972	2.973295454545445
3769	0	40	1972	1976	4.801830808080828
3770	0	40	1976	1974	2.990656565656557
3771	0	40	1974	1976	1.5731060606060576
3772	0	40	1976	1972	2.844444444444439
3773	0	40	1972	1971	2.62430555555558
3774	0	40	1971	1979	2.893244949494921
3775	0	40	1979	1978	2.288888888888885
3776	0	40	1978	1980	2.3209595959596148
3777	0	40	1980	1977	2.116603535353518
3778	0	40	1977	1981	1.9439393939394143
3779	0	40	1981	1973	2.2138257575757545
3780	0	40	1973	1975	2.305681818181817
3781	1	40	264	1971	0
3782	1	40	968	1972	0
3783	1	40	712	1973	0
3784	1	40	301	1974	0
3785	1	40	78	1975	0
3786	1	40	210	1976	0
3787	1	40	306	1977	0
3788	1	40	85	1978	0
3789	1	40	471	1979	0
3790	1	40	506	1980	0
3791	1	40	444	1981	0
3792	2	40	1971	264	0
3793	2	40	1972	968	0
3794	2	40	1973	712	0
3795	2	40	1974	301	0
3796	2	40	1975	78	0
3797	2	40	1976	210	0
3798	2	40	1977	306	0
3799	2	40	1978	85	0
3800	2	40	1979	471	0
3801	2	40	1980	506	0
3802	2	40	1981	444	0
3803	0	41	1999	1995	2.247511312217196
3804	0	41	1995	2001	2.0644419306183974
3805	0	41	2001	1989	1.5676847662141782
3806	0	41	1989	1987	1.912028657616901
3807	0	41	1987	2000	2.5613876319758586
3808	0	41	2000	2004	3.5274132730015118
3809	0	41	2004	2002	2.717873303167417
3810	0	41	2002	1988	2.0180995475113077
3811	0	41	1988	2005	1.465610859728515
3812	0	41	2005	1997	1.728355957767714
3813	0	41	1997	2011	3.412141779788851
3814	0	41	2011	1992	3.1391779788838567
3815	0	41	1992	1994	2.880467571644027
3816	0	41	1994	1986	2.6229260935143364
3817	0	41	1986	1985	1.5674585218703034
3818	0	41	1985	1998	1.5674208144796287
3819	0	41	1998	2006	1.4138763197586812
3820	0	41	2006	2003	2.1858597285067756
3821	0	41	2003	1990	1.6555689102564126
3822	0	41	1990	2007	2.197996794871792
3823	0	41	2007	2009	2.4958733974358913
3824	0	41	2009	1991	1.8553285256410312
3825	0	41	1991	2016	2.008052884615385
3826	0	41	2016	1983	1.8181490384615349
3827	0	41	1983	2015	1.212900641025645
3828	0	41	2015	2014	1.8810897435897591
3829	0	41	2014	1993	2.7459134615384433
3830	0	41	1993	1996	3.1317307692307756
3831	0	41	1996	1984	1.9667467948717978
3832	0	41	1984	2010	1.8464342948717856
3833	0	41	2010	2008	1.847956730769232
3834	0	41	2008	2012	1.4223557692307753
3835	0	41	2012	1982	3.4916666666666667
3836	0	41	1982	2013	1.5474358974358906
3837	0	41	2013	2008	2.7195112179487375
3838	0	41	2008	2010	3.6409455128205015
3839	0	41	2010	1984	2.4038862179487146
3840	0	41	1984	1996	2.0147836538461594
3841	0	41	1996	1993	2.98589743589743
3842	0	41	1993	2014	2.744591346153845
3843	0	41	2014	2015	1.8092147435897556
3844	0	41	2015	1983	1.267788461538459
3845	0	41	1983	2016	1.5989583333333213
3846	0	41	2016	1991	1.7782852564102616
3847	0	41	1991	2009	2.396714743589755
3848	0	41	2009	2007	3.020993589743586
3849	0	41	2007	1990	1.7215945512820452
3850	0	41	1990	2003	1.7250000000000052
3851	0	41	2003	2006	2.0712669683257756
3852	0	41	2006	1998	1.5345776772247484
3853	0	41	1998	1985	1.4826168929110182
3854	0	41	1985	1986	1.7289969834087326
3855	0	41	1986	1994	2.0175339366515876
3856	0	41	1994	1992	3.1182503770738927
3857	0	41	1992	2011	3.5168929110105758
3858	0	41	2011	1997	3.5852187028657676
3859	0	41	1997	2005	1.8993589743589792
3860	0	41	2005	1988	1.4373680241327365
3861	0	41	1988	2002	1.9875942684766006
3862	0	41	2002	2004	3.347171945701357
3863	0	41	2004	2000	3.9237179487179588
3864	0	41	2000	1987	2.1851432880844515
3865	0	41	1987	1989	1.549585218702872
3866	0	41	1989	2001	1.2352187028657566
3867	0	41	2001	1995	1.6091628959276065
3868	0	41	1995	1999	1.7607843137254913
3869	1	41	514	1982	0
3870	1	41	131	1983	0
3871	1	41	4	1984	0
3872	1	41	908	1985	0
3873	1	41	404	1986	0
3874	1	41	666	1987	0
3875	1	41	289	1988	0
3876	1	41	546	1989	0
3877	1	41	298	1990	0
3878	1	41	556	1991	0
3879	1	41	174	1992	0
3880	1	41	815	1993	0
3881	1	41	305	1994	0
3882	1	41	692	1995	0
3883	1	41	820	1996	0
3884	1	41	822	1997	0
3885	1	41	197	1998	0
3886	1	41	199	1999	0
3887	1	41	712	2000	0
3888	1	41	586	2001	0
3889	1	41	458	2002	0
3890	1	41	716	2003	0
3891	1	41	78	2004	0
3892	1	41	216	2005	0
3893	1	41	218	2006	0
3894	1	41	347	2007	0
3895	1	41	990	2008	0
3896	1	41	607	2009	0
3897	1	41	225	2010	0
3898	1	41	487	2011	0
3899	1	41	616	2012	0
3900	1	41	743	2013	0
3901	1	41	875	2014	0
3902	1	41	369	2015	0
3903	1	41	383	2016	0
3904	2	41	1982	514	0
3905	2	41	1983	131	0
3906	2	41	1984	4	0
3907	2	41	1985	908	0
3908	2	41	1986	404	0
3909	2	41	1987	666	0
3910	2	41	1988	289	0
3911	2	41	1989	546	0
3912	2	41	1990	298	0
3913	2	41	1991	556	0
3914	2	41	1992	174	0
3915	2	41	1993	815	0
3916	2	41	1994	305	0
3917	2	41	1995	692	0
3918	2	41	1996	820	0
3919	2	41	1997	822	0
3920	2	41	1998	197	0
3921	2	41	1999	199	0
3922	2	41	2000	712	0
3923	2	41	2001	586	0
3924	2	41	2002	458	0
3925	2	41	2003	716	0
3926	2	41	2004	78	0
3927	2	41	2005	216	0
3928	2	41	2006	218	0
3929	2	41	2007	347	0
3930	2	41	2008	990	0
3931	2	41	2009	607	0
3932	2	41	2010	225	0
3933	2	41	2011	487	0
3934	2	41	2012	616	0
3935	2	41	2013	743	0
3936	2	41	2014	875	0
3937	2	41	2015	369	0
3938	2	41	2016	383	0
3939	0	42	2027	2024	1.8719907407407388
3940	0	42	2024	2030	2.350347222222221
3941	0	42	2030	2018	1.8141203703703666
3942	0	42	2018	2025	1.445023148148163
3943	0	42	2025	2028	1.8790509259259223
3944	0	42	2028	2022	2.8495949074074067
3945	0	42	2022	2017	3.296122685185192
3946	0	42	2017	2033	3.630208333333338
3947	0	42	2033	2031	2.509880952380948
3948	0	42	2031	2019	2.582380952380942
3949	0	42	2019	2026	2.372619047619046
3950	0	42	2026	2020	2.7539285714285793
3951	0	42	2020	2032	3.190714285714286
3952	0	42	2032	2029	3.1475595238095155
3953	0	42	2029	2021	2.8183928571428463
3954	0	42	2021	2023	2.141309523809535
3955	0	42	2023	2021	2.129501216545008
3956	0	42	2021	2029	2.9704379562043797
3957	0	42	2029	2032	3.0984184914841975
3958	0	42	2032	2020	3.440997566909963
3959	0	42	2020	2026	3.2164233576642394
3960	0	42	2026	2019	2.3403284671532787
3961	0	42	2019	2031	2.0047445255474776
3962	0	42	2031	2033	2.3242700729926615
3963	0	42	2033	2017	3.699247685185194
3964	0	42	2017	2022	4.471990740740741
3965	0	42	2022	2028	2.7177083333333467
3966	0	42	2028	2025	1.6969907407407294
3967	0	42	2025	2018	1.311226851851847
3968	0	42	2018	2030	1.5988425925925929
3969	0	42	2030	2024	2.1738425925926004
3970	0	42	2024	2027	2.2472222222222182
3971	1	42	674	2017	0
3972	1	42	546	2018	0
3973	1	42	548	2019	0
3974	1	42	772	2020	0
3975	1	42	293	2021	0
3976	1	42	199	2022	0
3977	1	42	872	2023	0
3978	1	42	712	2024	0
3979	1	42	586	2025	0
3980	1	42	846	2026	0
3981	1	42	78	2027	0
3982	1	42	692	2028	0
3983	1	42	470	2029	0
3984	1	42	666	2030	0
3985	1	42	508	2031	0
3986	1	42	541	2032	0
3987	1	42	318	2033	0
3988	2	42	2017	674	0
3989	2	42	2018	546	0
3990	2	42	2019	548	0
3991	2	42	2020	772	0
3992	2	42	2021	293	0
3993	2	42	2022	199	0
3994	2	42	2023	872	0
3995	2	42	2024	712	0
3996	2	42	2025	586	0
3997	2	42	2026	846	0
3998	2	42	2027	78	0
3999	2	42	2028	692	0
4000	2	42	2029	470	0
4001	2	42	2030	666	0
4002	2	42	2031	508	0
4003	2	42	2032	541	0
4004	2	42	2033	318	0
4005	0	43	2053	2050	1.891815034619207
4006	0	43	2050	2058	1.6234915924826887
4007	0	43	2058	2063	2.0148862512363914
4008	0	43	2063	2043	2.6548219584569703
4009	0	43	2043	2034	2.7450791295746746
4010	0	43	2034	2045	2.326458951533157
4011	0	43	2045	2059	1.7999258160237317
4012	0	43	2059	2048	1.0231701285855546
4013	0	43	2048	2051	0.6545994065281858
4014	0	43	2051	2037	1.1684470820969424
4015	0	43	2037	2064	1.5367952522255162
4016	0	43	2064	2049	0.9530662710187864
4017	0	43	2049	2042	1.9777200791295797
4018	0	43	2042	2038	3.0815281899109794
4019	0	43	2038	2046	2.9309743589743587
4020	0	43	2046	2054	2.7726666666666824
4021	0	43	2054	2062	3.031589743589721
4022	0	43	2062	2052	2.1297179487179654
4023	0	43	2052	2047	1.1414615384615288
4024	0	43	2053	2056	2.570628019323675
4025	0	43	2056	2060	2.2088647342995182
4026	0	43	2060	2035	2.4417391304347786
4027	0	43	2035	2044	2.075755287009079
4028	0	43	2044	2040	1.9992447129909134
4029	0	43	2040	2041	1.5224572004028305
4030	0	43	2041	2061	0.9528197381671675
4031	0	43	2061	2057	1.326636455186288
4032	0	43	2057	2036	1.6106495468278148
4033	0	43	2036	2055	2.0879405840886247
4034	0	43	2055	2039	3.320644511581059
4035	0	43	2039	2055	3.3065206445115876
4036	0	43	2055	2036	2.806621349446112
4037	0	43	2036	2057	1.8661883182275736
4038	0	43	2057	2061	0.9106495468278124
4039	0	43	2061	2041	1.0342396777441996
4040	0	43	2041	2040	1.7821752265861257
4041	0	43	2040	2044	1.9423967774420894
4042	0	43	2044	2035	2.03648036253777
4043	0	43	2035	2060	2.7474321705426203
4044	0	43	2060	2056	2.434060077519385
4045	0	43	2056	2053	2.8049418604651084
4046	0	43	2047	2052	1.5098717948717881
4047	0	43	2052	2062	2.4929487179487344
4048	0	43	2062	2054	2.6742307692307468
4049	0	43	2054	2046	3.265794871794887
4050	0	43	2046	2038	3.2985128205128142
4051	0	43	2038	2042	2.8335820895522335
4052	0	43	2042	2049	1.8411940298507437
4053	0	43	2049	2064	1.380970149253739
4054	0	43	2064	2037	0.7785572139303588
4055	0	43	2037	2051	1.3802736318407955
4056	0	43	2051	2048	1.3199253731343223
4057	0	43	2048	2059	0.9798258706467533
4058	0	43	2059	2045	1.685024875621908
4059	0	43	2045	2034	2.5099253731343416
4060	0	43	2034	2043	2.8090547263681334
4061	0	43	2043	2063	2.721442786069655
4062	0	43	2063	2058	2.1001492537313466
4063	0	43	2058	2050	1.7300497512437718
4064	0	43	2050	2053	2.0064676616915516
4065	1	43	129	2034	0
4066	1	43	258	2035	0
4067	1	43	3	2036	0
4068	1	43	6	2037	0
4069	1	43	659	2038	0
4070	1	43	921	2039	0
4071	1	43	926	2040	0
4072	1	43	33	2041	0
4073	1	43	163	2042	0
4074	1	43	804	2043	0
4075	1	43	808	2044	0
4076	1	43	303	2045	0
4077	1	43	436	2046	0
4078	1	43	440	2047	0
4079	1	43	572	2048	0
4080	1	43	63	2049	0
4081	1	43	321	2050	0
4082	1	43	453	2051	0
4083	1	43	464	2052	0
4084	1	43	340	2053	0
4085	1	43	863	2054	0
4086	1	43	738	2055	0
4087	1	43	229	2056	0
4088	1	43	361	2057	0
4089	1	43	880	2058	0
4090	1	43	883	2059	0
4091	1	43	244	2060	0
4092	1	43	116	2061	0
4093	1	43	378	2062	0
4094	1	43	251	2063	0
4095	1	43	381	2064	0
4096	2	43	2034	129	0
4097	2	43	2035	258	0
4098	2	43	2036	3	0
4099	2	43	2037	6	0
4100	2	43	2038	659	0
4101	2	43	2039	921	0
4102	2	43	2040	926	0
4103	2	43	2041	33	0
4104	2	43	2042	163	0
4105	2	43	2043	804	0
4106	2	43	2044	808	0
4107	2	43	2045	303	0
4108	2	43	2046	436	0
4109	2	43	2047	440	0
4110	2	43	2048	572	0
4111	2	43	2049	63	0
4112	2	43	2050	321	0
4113	2	43	2051	453	0
4114	2	43	2052	464	0
4115	2	43	2053	340	0
4116	2	43	2054	863	0
4117	2	43	2055	738	0
4118	2	43	2056	229	0
4119	2	43	2057	361	0
4120	2	43	2058	880	0
4121	2	43	2059	883	0
4122	2	43	2060	244	0
4123	2	43	2061	116	0
4124	2	43	2062	378	0
4125	2	43	2063	251	0
4126	2	43	2064	381	0
4127	0	44	2071	2073	4.241340782122911
4128	0	44	2073	2067	2.6670856610800735
4129	0	44	2067	2069	2.507681564245807
4130	0	44	2069	2075	2.1228713768115948
4131	0	44	2075	2074	1.780344202898548
4132	0	44	2074	2072	1.4396739130434788
4133	0	44	2072	2078	1.9656250000000128
4134	0	44	2078	2065	2.1710876369326986
4135	0	44	2065	2076	3.7758215962441346
4136	0	44	2076	2070	2.98939749608763
4137	0	44	2070	2081	2.7332159624413244
4138	0	44	2081	2080	2.799139280125184
4139	0	44	2080	2066	3.661071987480449
4140	0	44	2066	2079	4.353520499108718
4141	0	44	2079	2077	5.20539215686275
4142	0	44	2077	2068	4.217647058823529
4143	0	44	2068	2077	3.54772727272728
4144	0	44	2077	2079	4.833422459893032
4145	0	44	2079	2066	4.107174688057041
4146	0	44	2066	2080	4.446165884194061
4147	0	44	2080	2081	3.569170579029729
4148	0	44	2081	2070	3.0739827856025195
4149	0	44	2070	2076	2.8513302034428674
4150	0	44	2076	2065	3.9263693270735565
4151	0	44	2065	2078	1.8980829420970355
4152	0	44	2078	2072	1.8186698717948615
4153	0	44	2072	2074	1.4856020942408295
4154	0	44	2074	2075	1.636212914485174
4155	0	44	2075	2069	2.515314136125658
4156	0	44	2069	2067	2.2548648648648553
4157	0	44	2067	2073	2.2368018018017883
4158	0	44	2073	2071	3.46099099099101
4159	1	44	64	2065	0
4160	1	44	641	2066	0
4161	1	44	929	2067	0
4162	1	44	921	2068	0
4163	1	44	90	2069	0
4164	1	44	583	2070	0
4165	1	44	872	2071	0
4166	1	44	681	2072	0
4167	1	44	236	2073	0
4168	1	44	367	2074	0
4169	1	44	80	2075	0
4170	1	44	627	2076	0
4171	1	44	150	2077	0
4172	1	44	856	2078	0
4173	1	44	959	2079	0
4174	1	44	922	2080	0
4175	1	44	575	2081	0
4176	2	44	2065	64	0
4177	2	44	2066	641	0
4178	2	44	2067	929	0
4179	2	44	2068	921	0
4180	2	44	2069	90	0
4181	2	44	2070	583	0
4182	2	44	2071	872	0
4183	2	44	2072	681	0
4184	2	44	2073	236	0
4185	2	44	2074	367	0
4186	2	44	2075	80	0
4187	2	44	2076	627	0
4188	2	44	2077	150	0
4189	2	44	2078	856	0
4190	2	44	2079	959	0
4191	2	44	2080	922	0
4192	2	44	2081	575	0
4193	0	45	2088	2084	4.218065476190485
4194	0	45	2084	2083	3.7440773809523584
4195	0	45	2083	2085	3.5918154761904892
4196	0	45	2085	2091	2.8052976190476273
4197	0	45	2091	2082	2.0474999999999923
4198	0	45	2082	2097	2.108720238095249
4199	0	45	2097	2096	1.8787797619047564
4200	0	45	2096	2090	1.2911011904761704
4201	0	45	2090	2098	1.3201785714285856
4202	0	45	2098	2095	1.9995833333333244
4203	0	45	2095	2093	2.5351102941176458
4204	0	45	2093	2094	1.660661764705884
4205	0	45	2094	2100	2.4666053921568802
4206	0	45	2100	2089	1.6665441176470475
4207	0	45	2089	2099	1.4151041666666824
4208	0	45	2099	2101	2.083363970588213
4209	0	45	2101	2087	1.7319546568627382
4210	0	45	2087	2086	1.714583333333349
4211	0	45	2086	2092	3.533302696078433
4212	0	45	2092	2086	3.083149509803917
4213	0	45	2086	2087	1.950551470588241
4214	0	45	2087	2101	2.0255208333333385
4215	0	45	2101	2099	2.109191176470585
4216	0	45	2099	2089	1.908425245098039
4217	0	45	2089	2100	2.127175245098046
4218	0	45	2100	2094	1.7328737745098188
4219	0	45	2094	2093	1.9312499999999682
4220	0	45	2093	2095	2.6031250000000097
4221	0	45	2095	2098	1.8885714285714292
4222	0	45	2098	2090	1.5070535714285658
4223	0	45	2090	2096	2.283303571428575
4224	0	45	2096	2097	1.857351190476181
4225	0	45	2097	2082	1.7572321428571598
4226	0	45	2082	2091	2.0032142857142867
4227	0	45	2091	2085	2.7910119047619015
4228	0	45	2085	2083	3.003452380952382
4229	0	45	2083	2084	2.822678571428556
4230	0	45	2084	2088	3.3997619047619123
4231	1	45	865	2082	0
4232	1	45	833	2083	0
4233	1	45	97	2084	0
4234	1	45	868	2085	0
4235	1	45	133	2086	0
4236	1	45	870	2087	0
4237	1	45	385	2088	0
4238	1	45	748	2089	0
4239	1	45	204	2090	0
4240	1	45	111	2091	0
4241	1	45	465	2092	0
4242	1	45	657	2093	0
4243	1	45	147	2094	0
4244	1	45	373	2095	0
4245	1	45	214	2096	0
4246	1	45	663	2097	0
4247	1	45	56	2098	0
4248	1	45	761	2099	0
4249	1	45	858	2100	0
4250	1	45	861	2101	0
4251	2	45	2082	865	0
4252	2	45	2083	833	0
4253	2	45	2084	97	0
4254	2	45	2085	868	0
4255	2	45	2086	133	0
4256	2	45	2087	870	0
4257	2	45	2088	385	0
4258	2	45	2089	748	0
4259	2	45	2090	204	0
4260	2	45	2091	111	0
4261	2	45	2092	465	0
4262	2	45	2093	657	0
4263	2	45	2094	147	0
4264	2	45	2095	373	0
4265	2	45	2096	214	0
4266	2	45	2097	663	0
4267	2	45	2098	56	0
4268	2	45	2099	761	0
4269	2	45	2100	858	0
4270	2	45	2101	861	0
4271	0	46	2112	2115	15.276250000000013
4272	0	46	2115	2113	4.967543859649099
4273	0	46	2113	2110	2.532017543859665
4274	0	46	2110	2109	3.2192982456140227
4275	0	46	2109	2103	2.0574561403508924
4276	0	46	2103	2107	1.8850877192982365
4277	0	46	2107	2116	1.4539473684210467
4278	0	46	2116	2117	2.0907894736842176
4279	0	46	2117	2106	3.597368421052639
4280	0	46	2106	2104	2.1307017543859597
4281	0	46	2104	2108	2.304824561403495
4282	0	46	2108	2102	3.6640350877193137
4283	0	46	2102	2105	2.847368421052615
4284	0	46	2105	2111	2.4618421052631687
4285	0	46	2111	2114	1.4706140350877221
4286	0	46	2114	2111	1.8802631578947395
4287	0	46	2111	2105	2.5197368421052495
4288	0	46	2105	2102	2.035964912280705
4289	0	46	2102	2108	3.8798245614035207
4290	0	46	2108	2104	2.2574561403508704
4291	0	46	2104	2106	2.141228070175431
4292	0	46	2106	2117	2.7508771929824762
4293	0	46	2117	2116	2.17105263157894
4294	0	46	2116	2107	1.3986842105263197
4295	0	46	2107	2103	1.8267543859649054
4296	0	46	2103	2109	2.3131578947368383
4297	0	46	2109	2110	3.4153508771929935
4298	0	46	2110	2113	2.2175438596490986
4299	0	46	2113	2115	5.211842105263182
4300	0	46	2115	2112	13.690789473684205
4301	1	46	385	2102	0
4302	1	46	322	2103	0
4303	1	46	994	2104	0
4304	1	46	97	2105	0
4305	1	46	357	2106	0
4306	1	46	329	2107	0
4307	1	46	809	2108	0
4308	1	46	779	2109	0
4309	1	46	364	2110	0
4310	1	46	943	2111	0
4311	1	46	240	2112	0
4312	1	46	338	2113	0
4313	1	46	659	2114	0
4314	1	46	853	2115	0
4315	1	46	566	2116	0
4316	1	46	94	2117	0
4317	2	46	2102	385	0
4318	2	46	2103	322	0
4319	2	46	2104	994	0
4320	2	46	2105	97	0
4321	2	46	2106	357	0
4322	2	46	2107	329	0
4323	2	46	2108	809	0
4324	2	46	2109	779	0
4325	2	46	2110	364	0
4326	2	46	2111	943	0
4327	2	46	2112	240	0
4328	2	46	2113	338	0
4329	2	46	2114	659	0
4330	2	46	2115	853	0
4331	2	46	2116	566	0
4332	2	46	2117	94	0
4333	0	47	2126	2130	4.0540570175438555
4334	0	47	2130	2122	0.8635416666666798
4335	0	47	2122	2127	0.921929824561397
4336	0	47	2127	2129	2.36129385964912
4337	0	47	2129	2123	1.3956688596491318
4338	0	47	2123	2120	3.018640350877184
4339	0	47	2120	2119	4.269517543859649
4340	0	47	2119	2131	1.9567982456140358
4341	0	47	2131	2124	2.5465460526315846
4342	0	47	2124	2118	5.466940789473671
4343	0	47	2118	2125	3.318640350877204
4344	0	47	2125	2128	4.1438596491228035
4345	0	47	2128	2121	2.7154605263157894
4346	0	47	2121	2128	3.501260964912281
4347	0	47	2128	2125	4.506359649122806
4348	0	47	2125	2118	3.725493421052624
4349	0	47	2118	2124	4.51480263157895
4350	0	47	2124	2131	2.4180372807017783
4351	0	47	2131	2119	2.1356907894736836
4352	0	47	2119	2120	3.122697368421036
4353	0	47	2120	2123	3.0869517543859564
4354	0	47	2123	2129	1.8257675438596475
4355	0	47	2129	2127	2.8406798245614056
4356	0	47	2127	2122	1.386403508771938
4357	0	47	2122	2126	6.300986842105263
4358	1	47	352	2118	0
4359	1	47	672	2119	0
4360	1	47	226	2120	0
4361	1	47	707	2121	0
4362	1	47	416	2122	0
4363	1	47	966	2123	0
4364	1	47	744	2124	0
4365	1	47	553	2125	0
4366	1	47	940	2126	0
4367	1	47	653	2127	0
4368	1	47	465	2128	0
4369	1	47	89	2129	0
4370	1	47	796	2130	0
4371	1	47	447	2131	0
4372	2	47	2118	352	0
4373	2	47	2119	672	0
4374	2	47	2120	226	0
4375	2	47	2121	707	0
4376	2	47	2122	416	0
4377	2	47	2123	966	0
4378	2	47	2124	744	0
4379	2	47	2125	553	0
4380	2	47	2126	940	0
4381	2	47	2127	653	0
4382	2	47	2128	465	0
4383	2	47	2129	89	0
4384	2	47	2130	796	0
4385	2	47	2131	447	0
4386	0	48	2132	2146	2.7840555555555566
4387	0	48	2146	2133	2.1806111111111144
4388	0	48	2133	2144	1.9006944444444378
4389	0	48	2144	2134	1.4170833333333326
4390	0	48	2134	2151	2.632138888888903
4391	0	48	2151	2135	2.1256388888888784
4392	0	48	2135	2152	3.082666666666656
4393	0	48	2152	2137	3.2075555555555684
4394	0	48	2137	2154	2.5173055555555446
4395	0	48	2154	2148	1.9305833333333293
4396	0	48	2148	2153	1.588388888888892
4397	0	48	2153	2147	1.95376676986585
4398	0	48	2147	2145	1.9414086687306435
4399	0	48	2145	2142	1.109029927760572
4400	0	48	2142	2149	1.5671568627451067
4401	0	48	2149	2143	1.472807017543857
4402	0	48	2143	2136	1.4437564499484041
4403	0	48	2136	2139	1.6882094943240484
4404	0	48	2139	2138	2.6078492392807675
4405	0	48	2138	2141	2.2861341632088648
4406	0	48	2141	2140	1.5665629322268049
4407	0	48	2140	2150	5.278423236514543
4408	0	48	2150	2140	5.664963768115956
4409	0	48	2140	2141	1.187826086956508
4410	0	48	2141	2138	1.605253623188402
4411	0	48	2138	2139	1.7126086956521853
4412	0	48	2139	2136	1.6543140407288282
4413	0	48	2136	2143	1.8198881789137293
4414	0	48	2143	2149	1.4128860489882884
4415	0	48	2149	2142	1.4830937167199183
4416	0	48	2142	2145	1.062965921192745
4417	0	48	2145	2147	1.8002900843882055
4418	0	48	2147	2153	1.4965453586497925
4419	0	48	2153	2148	1.4275580168776214
4420	0	48	2148	2154	2.0376522702104083
4421	0	48	2154	2137	2.702187153931339
4422	0	48	2137	2152	3.6078903654485086
4423	0	48	2152	2135	2.558333333333339
4424	0	48	2135	2151	2.7391749723144976
4425	0	48	2151	2134	2.5299280177187113
4426	0	48	2134	2144	1.771456256921386
4427	0	48	2144	2133	1.95390365448504
4428	0	48	2133	2146	2.5970099667774216
4429	0	48	2146	2132	2.0317829457364285
4430	1	48	645	2132	0
4431	1	48	10	2133	0
4432	1	48	398	2134	0
4433	1	48	15	2135	0
4434	1	48	666	2136	0
4435	1	48	539	2137	0
4436	1	48	922	2138	0
4437	1	48	32	2139	0
4438	1	48	672	2140	0
4439	1	48	932	2141	0
4440	1	48	942	2142	0
4441	1	48	439	2143	0
4442	1	48	183	2144	0
4443	1	48	441	2145	0
4444	1	48	460	2146	0
4445	1	48	205	2147	0
4446	1	48	462	2148	0
4447	1	48	343	2149	0
4448	1	48	226	2150	0
4449	1	48	751	2151	0
4450	1	48	499	2152	0
4451	1	48	375	2153	0
4452	1	48	124	2154	0
4453	2	48	2132	645	0
4454	2	48	2133	10	0
4455	2	48	2134	398	0
4456	2	48	2135	15	0
4457	2	48	2136	666	0
4458	2	48	2137	539	0
4459	2	48	2138	922	0
4460	2	48	2139	32	0
4461	2	48	2140	672	0
4462	2	48	2141	932	0
4463	2	48	2142	942	0
4464	2	48	2143	439	0
4465	2	48	2144	183	0
4466	2	48	2145	441	0
4467	2	48	2146	460	0
4468	2	48	2147	205	0
4469	2	48	2148	462	0
4470	2	48	2149	343	0
4471	2	48	2150	226	0
4472	2	48	2151	751	0
4473	2	48	2152	499	0
4474	2	48	2153	375	0
4475	2	48	2154	124	0
4476	0	49	2156	2155	4.0588235294117645
4477	0	49	2155	2158	2.706862745098075
4478	0	49	2158	2157	2.63823529411761
4479	0	49	2157	2161	2.155392156862721
4480	0	49	2161	2160	1.5039215686274943
4481	0	49	2160	2159	2.054411764705865
4482	0	49	2159	2160	1.3112745098039293
4483	0	49	2160	2161	1.4642156862745022
4484	0	49	2161	2157	2.776470588235295
4485	0	49	2157	2158	2.565686274509803
4486	0	49	2158	2155	3.264705882352941
4487	0	49	2155	2156	4.352941176470588
4488	1	49	672	2155	0
4489	1	49	226	2156	0
4490	1	49	777	2157	0
4491	1	49	335	2158	0
4492	1	49	879	2159	0
4493	1	49	407	2160	0
4494	1	49	602	2161	0
4495	2	49	2155	672	0
4496	2	49	2156	226	0
4497	2	49	2157	777	0
4498	2	49	2158	335	0
4499	2	49	2159	879	0
4500	2	49	2160	407	0
4501	2	49	2161	602	0
4502	0	50	2163	2162	3.984126984126984
4503	0	50	2162	2165	2.8977513227513256
4504	0	50	2165	2164	2.615343915343908
4505	0	50	2164	2168	1.8812169312169194
4506	0	50	2168	2167	1.5267195767195911
4507	0	50	2167	2166	3.0869047619047643
4508	0	50	2166	2167	3.1849206349206334
4509	0	50	2167	2168	1.726190476190465
4510	0	50	2168	2164	2.0523809523809766
4511	0	50	2164	2165	2.532671957671955
4512	0	50	2165	2162	3.2022486772486687
4513	0	50	2162	2163	4.0476190476190474
4514	1	50	672	2162	0
4515	1	50	226	2163	0
4516	1	50	777	2164	0
4517	1	50	335	2165	0
4518	1	50	304	2166	0
4519	1	50	58	2167	0
4520	1	50	925	2168	0
4521	2	50	2162	672	0
4522	2	50	2163	226	0
4523	2	50	2164	777	0
4524	2	50	2165	335	0
4525	2	50	2166	304	0
4526	2	50	2167	58	0
4527	2	50	2168	925	0
4528	0	51	2178	2191	1.5856175972927136
4529	0	51	2191	2175	2.2291878172588993
4530	0	51	2175	2179	4.36865482233501
4531	0	51	2179	2174	2.4999554367201444
4532	0	51	2174	2181	2.0579322638146116
4533	0	51	2181	2187	1.7906417112299473
4534	0	51	2187	2188	1.4242869875222788
4535	0	51	2188	2177	2.932174688057047
4536	0	51	2177	2192	2.0013814616755834
4537	0	51	2192	2182	3.156461675579316
4538	0	51	2182	2176	2.456194295900181
4539	0	51	2176	2194	2.1317736185383147
4540	0	51	2194	2173	3.555926916221046
4541	0	51	2173	2180	2.7693404634581027
4542	0	51	2180	2170	2.01506238859181
4543	0	51	2170	2195	2.458244206773608
4544	0	51	2195	2171	2.6237076648841304
4545	0	51	2171	2185	2.5921122994652595
4546	0	51	2185	2183	2.3237967914438493
4547	0	51	2183	2172	2.898484848484844
4548	0	51	2172	2189	2.4023172905525776
4549	0	51	2189	2193	2.013368983957221
4550	0	51	2193	2169	1.6618538324420735
4551	0	51	2169	2186	1.7008467023172866
4552	0	51	2186	2184	2.1997771836007236
4553	0	51	2184	2190	2.0303921568627348
4554	0	51	2190	2184	2.8129914529914557
4555	0	51	2184	2186	2.6740170940171013
4556	0	51	2186	2169	2.3804273504273428
4557	0	51	2169	2193	1.769529914529909
4558	0	51	2193	2189	1.4048717948718026
4559	0	51	2189	2172	2.237777777777771
4560	0	51	2172	2183	2.6197008547008656
4561	0	51	2183	2185	3.1758547008546945
4562	0	51	2185	2171	2.7213675213675166
4563	0	51	2171	2195	2.439316239316243
4564	0	51	2195	2170	2.9877350427350313
4565	0	51	2170	2180	1.8168803418803574
4566	0	51	2180	2173	2.9879914529914453
4567	0	51	2173	2194	3.41696581196581
4568	0	51	2194	2176	1.949444444444449
4569	0	51	2176	2182	2.0982905982906015
4570	0	51	2182	2192	2.473547008546993
4571	0	51	2192	2177	1.9603418803418986
4572	0	51	2177	2188	2.9742735042734996
4573	0	51	2188	2187	1.3832478632478764
4574	0	51	2187	2181	2.249615384615368
4575	0	51	2181	2174	2.3372649572649404
4576	0	51	2174	2179	2.461752136752155
4577	0	51	2179	2175	3.1529914529914596
4578	0	51	2175	2191	2.582051282051276
4579	0	51	2191	2178	1.390897435897434
4580	1	51	385	2169	0
4581	1	51	4	2170	0
4582	1	51	389	2171	0
4583	1	51	900	2172	0
4584	1	51	915	2173	0
4585	1	51	154	2174	0
4586	1	51	162	2175	0
4587	1	51	168	2176	0
4588	1	51	686	2177	0
4589	1	51	175	2178	0
4590	1	51	178	2179	0
4591	1	51	820	2180	0
4592	1	51	697	2181	0
4593	1	51	190	2182	0
4594	1	51	63	2183	0
4595	1	51	198	2184	0
4596	1	51	588	2185	0
4597	1	51	848	2186	0
4598	1	51	721	2187	0
4599	1	51	467	2188	0
4600	1	51	83	2189	0
4601	1	51	979	2190	0
4602	1	51	736	2191	0
4603	1	51	480	2192	0
4604	1	51	97	2193	0
4605	1	51	227	2194	0
4606	1	51	763	2195	0
4607	2	51	2169	385	0
4608	2	51	2170	4	0
4609	2	51	2171	389	0
4610	2	51	2172	900	0
4611	2	51	2173	915	0
4612	2	51	2174	154	0
4613	2	51	2175	162	0
4614	2	51	2176	168	0
4615	2	51	2177	686	0
4616	2	51	2178	175	0
4617	2	51	2179	178	0
4618	2	51	2180	820	0
4619	2	51	2181	697	0
4620	2	51	2182	190	0
4621	2	51	2183	63	0
4622	2	51	2184	198	0
4623	2	51	2185	588	0
4624	2	51	2186	848	0
4625	2	51	2187	721	0
4626	2	51	2188	467	0
4627	2	51	2189	83	0
4628	2	51	2190	979	0
4629	2	51	2191	736	0
4630	2	51	2192	480	0
4631	2	51	2193	97	0
4632	2	51	2194	227	0
4633	2	51	2195	763	0
4634	0	52	2197	2206	2.2080769230769226
4635	0	52	2206	2199	2.5699999999999985
4636	0	52	2199	2203	1.8676923076923218
4637	0	52	2203	2196	2.7588461538461484
4638	0	52	2196	2203	3.2949358974358915
4639	0	52	2203	2199	2.0867307692307726
4640	0	52	2199	2206	2.8161538461538527
4641	0	52	2206	2197	2.3739743589743436
4642	0	52	2197	2198	2.4798611111111173
4643	0	52	2198	2201	2.1036111111111144
4644	0	52	2201	2202	1.6262500000000129
4645	0	52	2202	2205	1.9629861111111073
4646	0	52	2205	2200	1.8778472222222093
4647	0	52	2200	2204	1.9008333333333407
4648	0	52	2204	2200	0.866805555555553
4649	0	52	2200	2205	1.8452083333333424
4650	0	52	2205	2202	1.907569444444446
4651	0	52	2202	2201	1.3127083333333192
4652	0	52	2201	2198	2.1008333333333424
4653	0	52	2198	2197	2.5868749999999894
4654	1	52	737	2196	0
4655	1	52	294	2197	0
4656	1	52	424	2198	0
4657	1	52	685	2199	0
4658	1	52	560	2200	0
4659	1	52	211	2201	0
4660	1	52	212	2202	0
4661	1	52	280	2203	0
4662	1	52	761	2204	0
4663	1	52	987	2205	0
4664	1	52	927	2206	0
4665	2	52	2196	737	0
4666	2	52	2197	294	0
4667	2	52	2198	424	0
4668	2	52	2199	685	0
4669	2	52	2200	560	0
4670	2	52	2201	211	0
4671	2	52	2202	212	0
4672	2	52	2203	280	0
4673	2	52	2204	761	0
4674	2	52	2205	987	0
4675	2	52	2206	927	0
4676	0	53	2225	2208	2.9371794871794688
4677	0	53	2208	2220	1.649725274725296
4678	0	53	2220	2214	1.9048534798534786
4679	0	53	2214	2221	1.853205128205112
4680	0	53	2221	2216	1.5322344322344426
4681	0	53	2216	2209	1.362728937728941
4682	0	53	2209	2219	1.6861721611721439
4683	0	53	2219	2212	2.762820512820531
4684	0	53	2212	2210	2.0802197802197857
4685	0	53	2210	2226	2.118548387096759
4686	0	53	2226	2228	1.7169354838709725
4687	0	53	2228	2215	2.0434587813619958
4688	0	53	2215	2213	2.7372759856630884
4689	0	53	2213	2227	2.9991263440860187
4690	0	53	2227	2213	3.151456093189972
4691	0	53	2213	2217	2.0789426523297396
4692	0	53	2217	2223	1.707258064516115
4693	0	53	2223	2224	0.8387992831541462
4694	0	53	2224	2222	1.9637992831541171
4695	0	53	2222	2218	1.4057347670250904
4696	0	53	2218	2207	1.7151433691756508
4697	0	53	2207	2229	2.1394265232974727
4698	0	53	2229	2211	2.3987455197132537
4699	0	53	2211	2229	2.1370967741935565
4700	0	53	2229	2207	2.1165770609319026
4701	0	53	2207	2218	1.2145161290322604
4702	0	53	2218	2222	1.6003584229390577
4703	0	53	2222	2224	1.9689964157706072
4704	0	53	2224	2217	3.1228494623655787
4705	0	53	2217	2213	2.026926523297508
4706	0	53	2213	2215	2.834005376344079
4707	0	53	2215	2228	2.1300179211469725
4708	0	53	2228	2226	1.7328853046594652
4709	0	53	2226	2210	2.3336021505376427
4710	0	53	2210	2212	2.1694746376811564
4711	0	53	2212	2219	2.286141304347855
4712	0	53	2219	2209	1.7749094202898414
4713	0	53	2209	2216	1.479710144927534
4714	0	53	2216	2221	1.9346920289855154
4715	0	53	2221	2214	1.7483695652173916
4716	0	53	2214	2220	2.048913043478253
4717	0	53	2220	2208	2.2064311594203105
4718	0	53	2208	2225	2.4370471014492567
4719	1	53	899	2207	0
4720	1	53	388	2208	0
4721	1	53	901	2209	0
4722	1	53	651	2210	0
4723	1	53	781	2211	0
4724	1	53	913	2212	0
4725	1	53	530	2213	0
4726	1	53	32	2214	0
4727	1	53	679	2215	0
4728	1	53	552	2216	0
4729	1	53	177	2217	0
4730	1	53	952	2218	0
4731	1	53	62	2219	0
4732	1	53	575	2220	0
4733	1	53	586	2221	0
4734	1	53	598	2222	0
4735	1	53	217	2223	0
4736	1	53	91	2224	0
4737	1	53	226	2225	0
4738	1	53	228	2226	0
4739	1	53	499	2227	0
4740	1	53	756	2228	0
4741	1	53	634	2229	0
4742	2	53	2207	899	0
4743	2	53	2208	388	0
4744	2	53	2209	901	0
4745	2	53	2210	651	0
4746	2	53	2211	781	0
4747	2	53	2212	913	0
4748	2	53	2213	530	0
4749	2	53	2214	32	0
4750	2	53	2215	679	0
4751	2	53	2216	552	0
4752	2	53	2217	177	0
4753	2	53	2218	952	0
4754	2	53	2219	62	0
4755	2	53	2220	575	0
4756	2	53	2221	586	0
4757	2	53	2222	598	0
4758	2	53	2223	217	0
4759	2	53	2224	91	0
4760	2	53	2225	226	0
4761	2	53	2226	228	0
4762	2	53	2227	499	0
4763	2	53	2228	756	0
4764	2	53	2229	634	0
4765	0	54	2243	2236	2.9830788804071227
4766	0	54	2236	2250	1.8989503816793982
4767	0	54	2250	2251	2.4061704834605497
4768	0	54	2251	2253	2.993352417302798
4769	0	54	2253	2237	4.469433842239196
4770	0	54	2237	2231	3.121851145038171
4771	0	54	2231	2255	4.3766539440203465
4772	0	54	2255	2238	1.8159033078880251
4773	0	54	2238	2239	1.3662531806615874
4774	0	54	2239	2248	1.690521628498738
4775	0	54	2248	2232	2.7787531806615795
4776	0	54	2232	2245	3.3923982188295145
4777	0	54	2245	2233	2.543670483460558
4778	0	54	2233	2246	1.7236005089058508
4779	0	54	2246	2254	1.6456424936386678
4780	0	54	2254	2244	2.0609732824427565
4781	0	54	2244	2242	2.123377862595427
4782	0	54	2242	2230	1.2994910941475724
4783	0	54	2230	2241	2.353625954198474
4784	0	54	2241	2234	3.570483460559805
4785	0	54	2234	2249	2.9341921119592813
4786	0	54	2249	2252	3.5166289592760243
4787	0	54	2252	2235	4.028054298642529
4788	0	54	2235	2240	4.395238095238084
4789	0	54	2240	2249	1.2651399491094244
4790	0	54	2249	2234	1.987118320610688
4791	0	54	2234	2241	2.329611959287525
4792	0	54	2241	2230	2.843575063613238
4793	0	54	2230	2242	1.2852099236641326
4794	0	54	2242	2244	2.1778625954198434
4795	0	54	2244	2254	2.605248091603049
4796	0	54	2254	2246	1.080279898218837
4797	0	54	2246	2233	1.7059478371501131
4798	0	54	2233	2245	2.5664690382081674
4799	0	54	2245	2232	2.847990777338609
4800	0	54	2232	2248	2.266304347826083
4801	0	54	2248	2239	1.440777338603433
4802	0	54	2239	2238	1.421113306982873
4803	0	54	2238	2255	2.31133069828721
4804	0	54	2255	2231	3.481126482213454
4805	0	54	2231	2237	3.0574440052700775
4806	0	54	2237	2253	3.829644268774702
4807	0	54	2253	2251	3.289031620553364
4808	0	54	2251	2250	3.0797760210803715
4809	0	54	2250	2236	2.979183135704875
4810	0	54	2236	2243	3.8035573122529636
4811	0	54	2249	2240	2.
4812	0	54	2243	2247	3.405769230769233
4813	0	54	2247	2243	3.238000000000002
4814	1	54	130	2230	0
4815	1	54	278	2231	0
4816	1	54	665	2232	0
4817	1	54	290	2233	0
4818	1	54	162	2234	0
4819	1	54	419	2235	0
4820	1	54	553	2236	0
4821	1	54	174	2237	0
4822	1	54	559	2238	0
4823	1	54	432	2239	0
4824	1	54	175	2240	0
4825	1	54	178	2241	0
4826	1	54	188	2242	0
4827	1	54	465	2243	0
4828	1	54	594	2244	0
4829	1	54	983	2245	0
4830	1	54	855	2246	0
4831	1	54	986	2247	0
4832	1	54	475	2248	0
4833	1	54	736	2249	0
4834	1	54	992	2250	0
4835	1	54	738	2251	0
4836	1	54	489	2252	0
4837	1	54	750	2253	0
4838	1	54	368	2254	0
4839	1	54	630	2255	0
4840	2	54	2230	130	0
4841	2	54	2231	278	0
4842	2	54	2232	665	0
4843	2	54	2233	290	0
4844	2	54	2234	162	0
4845	2	54	2235	419	0
4846	2	54	2236	553	0
4847	2	54	2237	174	0
4848	2	54	2238	559	0
4849	2	54	2239	432	0
4850	2	54	2240	175	0
4851	2	54	2241	178	0
4852	2	54	2242	188	0
4853	2	54	2243	465	0
4854	2	54	2244	594	0
4855	2	54	2245	983	0
4856	2	54	2246	855	0
4857	2	54	2247	986	0
4858	2	54	2248	475	0
4859	2	54	2249	736	0
4860	2	54	2250	992	0
4861	2	54	2251	738	0
4862	2	54	2252	489	0
4863	2	54	2253	750	0
4864	2	54	2254	368	0
4865	2	54	2255	630	0
4866	0	55	2257	2291	1.8469638242894013
4867	0	55	2291	2288	1.7131136950904482
4868	0	55	2288	2270	1.8310077519379773
4869	0	55	2270	2282	2.231266149870803
4870	0	55	2282	2264	2.4358204134366934
4871	0	55	2264	2277	2.90022609819121
4872	0	55	2277	2279	1.7984002976190498
4873	0	55	2279	2292	1.6339285714285847
4874	0	55	2292	2269	1.2066220238095187
4875	0	55	2269	2272	1.7041301169590604
4876	0	55	2272	2286	2.2618055555555467
4877	0	55	2286	2261	2.035623409669214
4878	0	55	2261	2274	1.538867684478373
4879	0	55	2274	2278	1.9038167938931339
4880	0	55	2278	2290	1.5816793893129881
4881	0	55	2290	2287	0.9805343511450262
4882	0	55	2287	2295	1.0007951653943836
4883	0	55	2295	2268	1.4451972010178264
4884	0	55	2268	2275	2.7589694656488493
4885	0	55	2275	2281	1.763167938931308
4886	0	55	2281	2266	2.0481870229007617
4887	0	55	2266	2280	2.9073473282442825
4888	0	55	2280	2262	2.8098918575063583
4889	0	55	2262	2256	2.9297391857506185
4890	0	55	2256	2267	2.5317687074830015
4891	0	55	2267	2276	2.8008333333333306
4892	0	55	2276	2283	3.057702020202037
4893	0	55	2283	2258	2.676262626262626
4894	0	55	2258	2263	1.8645743145743157
4895	0	55	2263	2273	1.6723304473304401
4896	0	55	2273	2271	2.7205266955266945
4897	0	55	2271	2273	2.376772247360499
4898	0	55	2273	2263	1.5474358974358764
4899	0	55	2263	2258	1.6979260935143459
4900	0	55	2258	2283	2.478242835595759
4901	0	55	2283	2276	2.2948717948717974
4902	0	55	2276	2267	2.496701388888901
4903	0	55	2267	2256	2.9349305555555416
4904	0	55	2256	2262	3.0133592736705617
4905	0	55	2262	2280	2.9752269779507188
4906	0	55	2280	2266	2.6613164721141347
4907	0	55	2266	2281	1.912289234760048
4908	0	55	2281	2275	2.2590791180285392
4909	0	55	2275	2268	2.0599546044098447
4910	0	55	2268	2295	1.8994163424124486
4911	0	55	2295	2287	1.1297989623865192
4912	0	55	2287	2290	1.1299610894941696
4913	0	55	2290	2278	1.875940337224384
4914	0	55	2278	2274	1.8559987029831362
4915	0	55	2274	2261	1.5808690012970137
4916	0	55	2261	2286	1.6357003891050501
4917	0	55	2286	2272	2.1460762331838636
4918	0	55	2272	2269	1.8281390134529283
4919	0	55	2269	2292	1.291143497757851
4920	0	55	2292	2279	1.5325859491778728
4921	0	55	2279	2277	1.7998505231689033
4922	0	55	2277	2264	3.356776913099861
4923	0	55	2264	2293	1.2688391699092187
4924	0	55	2293	2282	1.5841763942931253
4925	0	55	2282	2288	1.5386835278858575
4926	0	55	2288	2291	2.1083657587548688
4927	0	55	2291	2257	1.5287613488975267
4928	0	55	2277	2285	1.6772058823529414
4929	0	55	2285	2259	1.184068627450981
4930	0	55	2259	2294	1.9318627450980392
4931	0	55	2294	2260	1.2419117647058844
4932	0	55	2260	2284	0.9549019607843086
4933	0	55	2284	2286	2.2046568627451006
4934	0	55	2276	2265	1.721634615384609
4935	0	55	2265	2289	2.7243589743589802
4936	0	55	2289	2265	2.3439999999999963
4937	0	55	2265	2276	1.2345000000000004
4938	0	55	2286	2284	1.3463235294117804
4939	0	55	2284	2260	1.0529411764705714
4940	0	55	2260	2294	1.1953431372549115
4941	0	55	2294	2259	1.3259803921568605
4942	0	55	2259	2285	1.0654411764705847
4943	0	55	2285	2277	1.5071078431372555
4944	1	55	641	2256	0
4945	1	55	515	2257	0
4946	1	55	777	2258	0
4947	1	55	905	2259	0
4948	1	55	658	2260	0
4949	1	55	790	2261	0
4950	1	55	29	2262	0
4951	1	55	925	2263	0
4952	1	55	670	2264	0
4953	1	55	672	2265	0
4954	1	55	802	2266	0
4955	1	55	932	2267	0
4956	1	55	935	2268	0
4957	1	55	807	2269	0
4958	1	55	175	2270	0
4959	1	55	181	2271	0
4960	1	55	565	2272	0
4961	1	55	58	2273	0
4962	1	55	701	2274	0
4963	1	55	703	2275	0
4964	1	55	447	2276	0
4965	1	55	832	2277	0
4966	1	55	835	2278	0
4967	1	55	68	2279	0
4968	1	55	458	2280	0
4969	1	55	715	2281	0
4970	1	55	461	2282	0
4971	1	55	335	2283	0
4972	1	55	849	2284	0
4973	1	55	854	2285	0
4974	1	55	478	2286	0
4975	1	55	224	2287	0
4976	1	55	736	2288	0
4977	1	55	226	2289	0
4978	1	55	104	2290	0
4979	1	55	489	2291	0
4980	1	55	753	2292	0
4981	1	55	754	2293	0
4982	1	55	886	2294	0
4983	1	55	888	2295	0
4984	2	55	2256	641	0
4985	2	55	2257	515	0
4986	2	55	2258	777	0
4987	2	55	2259	905	0
4988	2	55	2260	658	0
4989	2	55	2261	790	0
4990	2	55	2262	29	0
4991	2	55	2263	925	0
4992	2	55	2264	670	0
4993	2	55	2265	672	0
4994	2	55	2266	802	0
4995	2	55	2267	932	0
4996	2	55	2268	935	0
4997	2	55	2269	807	0
4998	2	55	2270	175	0
4999	2	55	2271	181	0
5000	2	55	2272	565	0
5001	2	55	2273	58	0
5002	2	55	2274	701	0
5003	2	55	2275	703	0
5004	2	55	2276	447	0
5005	2	55	2277	832	0
5006	2	55	2278	835	0
5007	2	55	2279	68	0
5008	2	55	2280	458	0
5009	2	55	2281	715	0
5010	2	55	2282	461	0
5011	2	55	2283	335	0
5012	2	55	2284	849	0
5013	2	55	2285	854	0
5014	2	55	2286	478	0
5015	2	55	2287	224	0
5016	2	55	2288	736	0
5017	2	55	2289	226	0
5018	2	55	2290	104	0
5019	2	55	2291	489	0
5020	2	55	2292	753	0
5021	2	55	2293	754	0
5022	2	55	2294	886	0
5023	2	55	2295	888	0
5024	0	56	2300	2301	6.111363636363627
5025	0	56	2301	2302	2.8156565656565755
5026	0	56	2302	2303	1.841919191919192
5027	0	56	2303	2298	1.9349747474747343
5028	0	56	2298	2299	2.6815656565656685
5029	0	56	2299	2304	2.2928030303030242
5030	0	56	2304	2296	2.0255050505050605
5031	0	56	2296	2297	4.10681818181818
5032	0	56	2297	2296	3.4437499999999943
5033	0	56	2296	2304	2.05794270833334
5034	0	56	2304	2299	2.518489583333327
5035	0	56	2299	2298	2.7324218750000036
5036	0	56	2298	2303	1.9455729166666722
5037	0	56	2303	2302	1.772135416666666
5038	0	56	2302	2301	2.6559895833333242
5039	0	56	2301	2300	6.639322916666672
5040	1	56	672	2296	0
5041	1	56	226	2297	0
5042	1	56	777	2298	0
5043	1	56	335	2299	0
5044	1	56	596	2300	0
5045	1	56	181	2301	0
5046	1	56	58	2302	0
5047	1	56	925	2303	0
5048	1	56	447	2304	0
5049	2	56	2296	672	0
5050	2	56	2297	226	0
5051	2	56	2298	777	0
5052	2	56	2299	335	0
5053	2	56	2300	596	0
5054	2	56	2301	181	0
5055	2	56	2302	58	0
5056	2	56	2303	925	0
5057	2	56	2304	447	0
5058	0	57	2316	2309	2.6912973222529954
5059	0	57	2309	2324	1.7954062788550391
5060	0	57	2324	2327	1.7135734072022142
5061	0	57	2327	2326	2.6176538108356304
5062	0	57	2326	2314	2.3971533516987886
5063	0	57	2314	2308	2.217415985467765
5064	0	57	2308	2318	2.4627157129882056
5065	0	57	2318	2311	2.4552452316076208
5066	0	57	2311	2329	2.2212988192552072
5067	0	57	2329	2310	2.0610581289736687
5068	0	57	2310	2320	2.7097184377838333
5069	0	57	2320	2321	1.3571525885558626
5070	0	57	2321	2325	2.2482288828338044
5071	0	57	2325	2312	2.6196866485013497
5072	0	57	2312	2328	2.1837647593097183
5073	0	57	2328	2307	1.609831970935509
5074	0	57	2307	2319	1.8130108991825638
5075	0	57	2319	2323	4.662923728813562
5076	0	57	2314	2326	2.7437610229276985
5077	0	57	2326	2327	2.8723544973545048
5078	0	57	2327	2324	1.9673500881833998
5079	0	57	2324	2309	1.8292548500882007
5080	0	57	2309	2316	2.2835317460317404
5081	0	57	2316	2306	2.1288218390804543
5082	0	57	2306	2317	2.341522988505756
5083	0	57	2317	2313	2.371235632183898
5084	0	57	2313	2305	1.7843390804597719
5085	0	57	2305	2315	1.5660632183908052
5086	0	57	2315	2322	3.084022988505746
5087	0	57	2323	2307	3.2084039548022663
5088	0	57	2307	2328	2.030510018214926
5089	0	57	2328	2312	3.690482695810586
5090	0	57	2312	2325	3.02684426229507
5091	0	57	2325	2321	2.68463114754097
5092	0	57	2321	2320	1.5897313296903657
5093	0	57	2320	2310	2.1592213114754064
5094	0	57	2310	2329	1.5744080145719441
5095	0	57	2329	2311	2.461543715847001
5096	0	57	2311	2318	2.4884790528233096
5097	0	57	2318	2308	1.945810564663011
5098	0	57	2308	2314	2.6665983606557497
5099	0	57	2319	2307	2.3085256410256227
5100	0	57	2322	2315	2.9756457564575673
5101	0	57	2315	2305	1.7121156211562132
5102	0	57	2305	2313	1.9595018450184547
5103	0	57	2313	2317	2.0634071340713334
5104	0	57	2317	2306	2.4003997539975472
5105	0	57	2306	2316	1.9198339483394766
5106	1	57	524	2305	0
5107	1	57	288	2306	0
5108	1	57	937	2307	0
5109	1	57	169	2308	0
5110	1	57	555	2309	0
5111	1	57	51	2310	0
5112	1	57	180	2311	0
5113	1	57	952	2312	0
5114	1	57	195	2313	0
5115	1	57	324	2314	0
5116	1	57	966	2315	0
5117	1	57	199	2316	0
5118	1	57	583	2317	0
5119	1	57	844	2318	0
5120	1	57	982	2319	0
5121	1	57	217	2320	0
5122	1	57	91	2321	0
5123	1	57	226	2322	0
5124	1	57	611	2323	0
5125	1	57	740	2324	0
5126	1	57	360	2325	0
5127	1	57	745	2326	0
5128	1	57	619	2327	0
5129	1	57	621	2328	0
5130	1	57	622	2329	0
5131	2	57	2305	524	0
5132	2	57	2306	288	0
5133	2	57	2307	937	0
5134	2	57	2308	169	0
5135	2	57	2309	555	0
5136	2	57	2310	51	0
5137	2	57	2311	180	0
5138	2	57	2312	952	0
5139	2	57	2313	195	0
5140	2	57	2314	324	0
5141	2	57	2315	966	0
5142	2	57	2316	199	0
5143	2	57	2317	583	0
5144	2	57	2318	844	0
5145	2	57	2319	982	0
5146	2	57	2320	217	0
5147	2	57	2321	91	0
5148	2	57	2322	226	0
5149	2	57	2323	611	0
5150	2	57	2324	740	0
5151	2	57	2325	360	0
5152	2	57	2326	745	0
5153	2	57	2327	619	0
5154	2	57	2328	621	0
5155	2	57	2329	622	0
5156	0	58	2330	2331	3.524166666666677
5157	0	58	2331	2333	1.818663911845708
5158	0	58	2333	2332	1.383746556473827
5159	0	58	2332	2337	1.313980716253449
5160	0	58	2337	2338	1.1451790633608963
5161	0	58	2338	2334	0.9386363636363567
5162	0	58	2334	2335	1.1385674931129601
5163	0	58	2335	2339	1.490564738291996
5164	0	58	2339	2340	1.608448117539042
5165	0	58	2340	2336	4.440817263544527
5166	0	58	2336	2340	3.6781979458449934
5167	0	58	2340	2339	1.5828431372548948
5168	0	58	2339	2335	1.3857142857142997
5169	0	58	2335	2334	1.1154761904762076
5170	0	58	2334	2338	0.9892857142856959
5171	0	58	2338	2337	1.1916666666666729
5172	0	58	2337	2332	1.4912464985994316
5173	0	58	2332	2333	1.4292717086834763
5174	0	58	2333	2331	1.8032913165266105
5175	0	58	2331	2330	3.0257834757834785
5176	1	58	226	2330	0
5177	1	58	966	2331	0
5178	1	58	519	2332	0
5179	1	58	206	2333	0
5180	1	58	879	2334	0
5181	1	58	304	2335	0
5182	1	58	596	2336	0
5183	1	58	20	2337	0
5184	1	58	407	2338	0
5185	1	58	185	2339	0
5186	1	58	156	2340	0
5187	2	58	2330	226	0
5188	2	58	2331	966	0
5189	2	58	2332	519	0
5190	2	58	2333	206	0
5191	2	58	2334	879	0
5192	2	58	2335	304	0
5193	2	58	2336	596	0
5194	2	58	2337	20	0
5195	2	58	2338	407	0
5196	2	58	2339	185	0
5197	2	58	2340	156	0
5198	0	59	2368	2353	4.736683417085424
5199	0	59	2353	2367	1.4927973199330093
5200	0	59	2367	2342	1.837144053601332
5201	0	59	2342	2344	1.2045644891122294
5202	0	59	2344	2356	2.280402010050253
5203	0	59	2356	2359	2.4487437185929637
5204	0	59	2359	2355	1.7282663316582896
5205	0	59	2355	2362	1.5707705192629846
5206	0	59	2362	2343	1.5447654941373372
5207	0	59	2343	2349	2.056281407035186
5208	0	59	2349	2345	1.7336683417085517
5209	0	59	2345	2351	1.4078308207705097
5210	0	59	2351	2369	1.4594221105527654
5211	0	59	2369	2357	1.5292294807370261
5212	0	59	2357	2341	0.7995812395309939
5213	0	59	2341	2374	1.1103852596314823
5214	0	59	2374	2352	1.6839047619047487
5215	0	59	2352	2347	0.8539961013645552
5216	0	59	2347	2358	1.2030214424950982
5217	0	59	2358	2371	2.4611598440545794
5218	0	59	2371	2373	1.9920565302144322
5219	0	59	2373	2350	1.439462081128756
5220	0	59	2350	2361	2.027248677248661
5221	0	59	2361	2346	2.8154320987654304
5222	0	59	2346	2364	3.1272012578616404
5223	0	59	2364	2363	2.809957264957262
5224	0	59	2363	2348	2.3521794871794977
5225	0	59	2348	2370	1.573461538461537
5226	0	59	2370	2372	1.1594444444444438
5227	0	59	2372	2360	1.2014529914529963
5228	0	59	2360	2354	1.5891025641025553
5229	0	59	2354	2365	1.6585470085470118
5230	0	59	2365	2354	2.1564102564102563
5231	0	59	2354	2360	1.497521367521371
5232	0	59	2360	2372	1.496367521367508
5233	0	59	2372	2370	1.554914529914551
5234	0	59	2370	2348	1.4924786324786212
5235	0	59	2348	2363	1.7236254295532791
5236	0	59	2363	2364	1.9858676975944936
5237	0	59	2364	2346	2.67563191153237
5238	0	59	2346	2361	2.966627172195911
5239	0	59	2361	2350	2.23929699842022
5240	0	59	2350	2373	1.5182859399683948
5241	0	59	2373	2371	2.0885477582845935
5242	0	59	2371	2358	2.2992202729044857
5243	0	59	2358	2347	1.3409356725146284
5244	0	59	2347	2352	0.6539961013645074
5245	0	59	2352	2374	1.5777290448343184
5246	0	59	2374	2341	0.9370898100172665
5247	0	59	2341	2357	1.0345477386934598
5248	0	59	2357	2369	1.5506700167504155
5249	0	59	2369	2351	1.6587102177554607
5250	0	59	2351	2345	1.8019262981574478
5251	0	59	2345	2349	2.0809463986599703
5252	0	59	2349	2343	2.329648241206034
5253	0	59	2343	2362	1.6824539363484083
5254	0	59	2362	2355	1.5940117252931278
5255	0	59	2355	2359	1.6785594639866006
5256	0	59	2359	2356	2.167671691792283
5257	0	59	2356	2344	2.196440536013416
5258	0	59	2344	2342	1.7914991624790608
5259	0	59	2342	2366	0.965996649916234
5260	0	59	2366	2353	1.4773869346733748
5261	0	59	2353	2368	4.312897822445567
5262	0	59	2352	2341	2.
5263	1	59	131	2341	0
5264	1	59	515	2342	0
5265	1	59	650	2343	0
5266	1	59	267	2344	0
5267	1	59	910	2345	0
5268	1	59	663	2346	0
5269	1	59	535	2347	0
5270	1	59	537	2348	0
5271	1	59	412	2349	0
5272	1	59	804	2350	0
5273	1	59	426	2351	0
5274	1	59	556	2352	0
5275	1	59	433	2353	0
5276	1	59	307	2354	0
5277	1	59	697	2355	0
5278	1	59	830	2356	0
5279	1	59	961	2357	0
5280	1	59	709	2358	0
5281	1	59	845	2359	0
5282	1	59	590	2360	0
5283	1	59	209	2361	0
5284	1	59	721	2362	0
5285	1	59	723	2363	0
5286	1	59	737	2364	0
5287	1	59	867	2365	0
5288	1	59	108	2366	0
5289	1	59	493	2367	0
5290	1	59	379	2368	0
5291	1	59	500	2369	0
5292	1	59	885	2370	0
5293	1	59	760	2371	0
5294	1	59	377	2372	0
5295	1	59	251	2373	0
5296	1	59	383	2374	0
5297	2	59	2341	131	0
5298	2	59	2342	515	0
5299	2	59	2343	650	0
5300	2	59	2344	267	0
5301	2	59	2345	910	0
5302	2	59	2346	663	0
5303	2	59	2347	535	0
5304	2	59	2348	537	0
5305	2	59	2349	412	0
5306	2	59	2350	804	0
5307	2	59	2351	426	0
5308	2	59	2352	556	0
5309	2	59	2353	433	0
5310	2	59	2354	307	0
5311	2	59	2355	697	0
5312	2	59	2356	830	0
5313	2	59	2357	961	0
5314	2	59	2358	709	0
5315	2	59	2359	845	0
5316	2	59	2360	590	0
5317	2	59	2361	209	0
5318	2	59	2362	721	0
5319	2	59	2363	723	0
5320	2	59	2364	737	0
5321	2	59	2365	867	0
5322	2	59	2366	108	0
5323	2	59	2367	493	0
5324	2	59	2368	379	0
5325	2	59	2369	500	0
5326	2	59	2370	885	0
5327	2	59	2371	760	0
5328	2	59	2372	377	0
5329	2	59	2373	251	0
5330	2	59	2374	383	0
5331	0	60	2383	2404	1.8780285929270184
5332	0	60	2404	2375	1.52689992475545
5333	0	60	2375	2388	1.2855342362678637
5334	0	60	2388	2377	1.45231376975169
5335	0	60	2377	2385	2.683483822422887
5336	0	60	2385	2393	3.480079006772016
5337	0	60	2393	2392	3.1214070729871954
5338	0	60	2392	2379	3.7046651617757704
5339	0	60	2379	2391	2.2402558314522176
5340	0	60	2391	2381	1.8633935289691625
5341	0	60	2381	2396	2.752896914973653
5342	0	60	2396	2378	1.8673814898419911
5343	0	60	2378	2380	2.779778028592928
5344	0	60	2380	2394	2.582825432656122
5345	0	60	2394	2400	1.808448540706614
5346	0	60	2400	2386	1.202342549923181
5347	0	60	2386	2403	3.241006600660082
5348	0	60	2402	2387	2.728959683225327
5349	0	60	2387	2376	2.0239020878329903
5350	0	60	2376	2382	1.4007559395248337
5351	0	60	2382	2401	1.976403887688989
5352	0	60	2401	2390	2.4885529157667374
5353	0	60	2390	2389	2.759551148225472
5354	0	60	2389	2398	2.9924436674436583
5355	0	60	2398	2383	2.0376651126651177
5356	0	60	2403	2386	3.678475711892803
5357	0	60	2386	2394	2.752719092331761
5358	0	60	2394	2380	4.359348659003838
5359	0	60	2380	2378	3.4336206896551693
5360	0	60	2378	2396	1.6954406130268214
5361	0	60	2396	2381	2.1209961685823857
5362	0	60	2381	2391	1.9244061302681923
5363	0	60	2391	2379	2.149904214559388
5364	0	60	2379	2392	2.986781609195399
5365	0	60	2392	2393	2.907203065134094
5366	0	60	2393	2385	3.1196168582375567
5367	0	60	2385	2377	2.477183908045969
5368	0	60	2377	2388	1.5223371647509496
5369	0	60	2388	2375	1.0369348659003825
5370	0	60	2375	2404	1.5689846743295053
5371	0	60	2404	2383	1.6776819923371853
5372	0	60	2383	2398	1.7408410138248682
5373	0	60	2398	2389	2.8202380952380968
5374	0	60	2389	2390	2.4546413502109736
5375	0	60	2390	2401	2.101677489177481
5376	0	60	2401	2382	1.7246212121212183
5377	0	60	2382	2376	1.4106421356421353
5378	0	60	2376	2387	1.4022727272727222
5379	0	60	2387	2402	2.3940295815295882
5380	0	60	2386	2399	2.7344444444444465
5381	0	60	2399	2397	1.0452777777777782
5382	0	60	2397	2384	1.2663888888888815
5383	0	60	2384	2395	1.7316666666666711
5384	0	60	2395	2384	0.7916666666666708
5385	0	60	2384	2397	1.6107142857142784
5386	0	60	2397	2399	0.867857142857144
5387	0	60	2399	2386	3.669047619047622
5388	1	60	131	2375	0
5389	1	60	527	2376	0
5390	1	60	275	2377	0
5391	1	60	403	2378	0
5392	1	60	919	2379	0
5393	1	60	794	2380	0
5394	1	60	544	2381	0
5395	1	60	294	2382	0
5396	1	60	556	2383	0
5397	1	60	175	2384	0
5398	1	60	48	2385	0
5399	1	60	433	2386	0
5400	1	60	691	2387	0
5401	1	60	961	2388	0
5402	1	60	321	2389	0
5403	1	60	587	2390	0
5404	1	60	845	2391	0
5405	1	60	467	2392	0
5406	1	60	213	2393	0
5407	1	60	731	2394	0
5408	1	60	736	2395	0
5409	1	60	232	2396	0
5410	1	60	489	2397	0
5411	1	60	618	2398	0
5412	1	60	108	2399	0
5413	1	60	493	2400	0
5414	1	60	373	2401	0
5415	1	60	245	2402	0
5416	1	60	379	2403	0
5417	1	60	383	2404	0
5418	2	60	2375	131	0
5419	2	60	2376	527	0
5420	2	60	2377	275	0
5421	2	60	2378	403	0
5422	2	60	2379	919	0
5423	2	60	2380	794	0
5424	2	60	2381	544	0
5425	2	60	2382	294	0
5426	2	60	2383	556	0
5427	2	60	2384	175	0
5428	2	60	2385	48	0
5429	2	60	2386	433	0
5430	2	60	2387	691	0
5431	2	60	2388	961	0
5432	2	60	2389	321	0
5433	2	60	2390	587	0
5434	2	60	2391	845	0
5435	2	60	2392	467	0
5436	2	60	2393	213	0
5437	2	60	2394	731	0
5438	2	60	2395	736	0
5439	2	60	2396	232	0
5440	2	60	2397	489	0
5441	2	60	2398	618	0
5442	2	60	2399	108	0
5443	2	60	2400	493	0
5444	2	60	2401	373	0
5445	2	60	2402	245	0
5446	2	60	2403	379	0
5447	2	60	2404	383	0
5448	0	61	2413	2416	2.348404255319145
5449	0	61	2416	2426	2.29902482269503
5450	0	61	2426	2429	1.6551313628899855
5451	0	61	2429	2409	1.7162972085385841
5452	0	61	2409	2414	1.8644909688013211
5453	0	61	2414	2405	1.1476600985221446
5454	0	61	2405	2427	1.2701970443350004
5455	0	61	2427	2423	2.186535303776689
5456	0	61	2423	2408	2.247063492063498
5457	0	61	2408	2411	3.3540192926044954
5458	0	61	2411	2420	3.2038565264293393
5459	0	61	2420	2428	3.0280474649406623
5460	0	61	2428	2421	2.6750809061488794
5461	0	61	2421	2415	1.4628101402373352
5462	0	61	2415	2418	1.335329018338715
5463	0	61	2418	2417	1.3624561403508686
5464	0	61	2417	2419	1.4844736842105257
5465	0	61	2419	2406	2.1147953216374265
5466	0	61	2406	2425	1.632222222222219
5467	0	61	2425	2407	1.036140350877186
5468	0	61	2407	2412	2.2188888888889093
5469	0	61	2412	2422	1.4583333333333293
5470	0	61	2422	2410	1.1835672514619877
5471	0	61	2410	2424	5.947222222222224
5472	0	61	2424	2410	4.7729468599033735
5473	0	61	2410	2422	1.1511111111111578
5474	0	61	2422	2412	1.2360526315789204
5475	0	61	2412	2407	1.526111111111125
5476	0	61	2407	2425	1.5025438596490892
5477	0	61	2425	2406	1.464795321637432
5478	0	61	2406	2419	1.8240058479532313
5479	0	61	2419	2417	1.3775146198830397
5480	0	61	2417	2418	2.1001461988304007
5481	0	61	2418	2415	1.7734088457389425
5482	0	61	2415	2421	1.8566882416397046
5483	0	61	2421	2428	2.9339805825242746
5484	0	61	2428	2420	2.7729503775620294
5485	0	61	2420	2411	2.9021035598705422
5486	0	61	2411	2408	2.4754526091586735
5487	0	61	2408	2423	2.9080138445154433
5488	0	61	2423	2427	2.88665008291873
5489	0	61	2427	2405	1.1888888888888853
5490	0	61	2405	2414	1.1353233830845957
5491	0	61	2414	2409	1.7633913764510822
5492	0	61	2409	2429	1.8847014925373125
5493	0	61	2429	2426	2.0305555555555608
5494	0	61	2426	2416	2.0897849462365565
5495	0	61	2416	2413	3.353808243727589
5496	1	61	390	2405	0
5497	1	61	268	2406	0
5498	1	61	782	2407	0
5499	1	61	279	2408	0
5500	1	61	674	2409	0
5501	1	61	171	2410	0
5502	1	61	683	2411	0
5503	1	61	173	2412	0
5504	1	61	940	2413	0
5505	1	61	695	2414	0
5506	1	61	311	2415	0
5507	1	61	64	2416	0
5508	1	61	582	2417	0
5509	1	61	327	2418	0
5510	1	61	337	2419	0
5511	1	61	977	2420	0
5512	1	61	857	2421	0
5513	1	61	223	2422	0
5514	1	61	96	2423	0
5515	1	61	611	2424	0
5516	1	61	614	2425	0
5517	1	61	627	2426	0
5518	1	61	118	2427	0
5519	1	61	505	2428	0
5520	1	61	891	2429	0
5521	2	61	2405	390	0
5522	2	61	2406	268	0
5523	2	61	2407	782	0
5524	2	61	2408	279	0
5525	2	61	2409	674	0
5526	2	61	2410	171	0
5527	2	61	2411	683	0
5528	2	61	2412	173	0
5529	2	61	2413	940	0
5530	2	61	2414	695	0
5531	2	61	2415	311	0
5532	2	61	2416	64	0
5533	2	61	2417	582	0
5534	2	61	2418	327	0
5535	2	61	2419	337	0
5536	2	61	2420	977	0
5537	2	61	2421	857	0
5538	2	61	2422	223	0
5539	2	61	2423	96	0
5540	2	61	2424	611	0
5541	2	61	2425	614	0
5542	2	61	2426	627	0
5543	2	61	2427	118	0
5544	2	61	2428	505	0
5545	2	61	2429	891	0
5546	0	62	2438	2437	2.484876543209848
5547	0	62	2437	2433	1.1501543209876688
5548	0	62	2433	2441	1.055169753086419
5549	0	62	2441	2434	0.8388117283950446
5550	0	62	2434	2439	1.0351851851851939
5551	0	62	2439	2440	1.811111111111111
5552	0	62	2440	2435	2.1152006172839415
5553	0	62	2435	2430	1.3607253086420072
5554	0	62	2430	2431	1.0223765432098615
5555	0	62	2431	2432	1.864737654320976
5556	0	62	2432	2436	1.8314043209876572
5557	0	62	2436	2432	2.2824074074073986
5558	0	62	2432	2431	2.2665123456790135
5559	0	62	2431	2430	1.34413580246917
5560	0	62	2430	2435	1.4476080246913479
5561	0	62	2435	2440	1.905632716049368
5562	0	62	2440	2439	1.5240740740740732
5563	0	62	2439	2434	0.9080246913580268
5564	0	62	2434	2441	0.533641975308634
5565	0	62	2441	2433	0.8048611111111286
5566	0	62	2433	2437	1.7381172839506167
5567	0	62	2437	2438	1.7088734567901174
5568	1	62	128	2430	0
5569	1	62	34	2431	0
5570	1	62	354	2432	0
5571	1	62	840	2433	0
5572	1	62	265	2434	0
5573	1	62	778	2435	0
5574	1	62	521	2436	0
5575	1	62	46	2437	0
5576	1	62	979	2438	0
5577	1	62	947	2439	0
5578	1	62	917	2440	0
5579	1	62	824	2441	0
5580	2	62	2430	128	0
5581	2	62	2431	34	0
5582	2	62	2432	354	0
5583	2	62	2433	840	0
5584	2	62	2434	265	0
5585	2	62	2435	778	0
5586	2	62	2436	521	0
5587	2	62	2437	46	0
5588	2	62	2438	979	0
5589	2	62	2439	947	0
5590	2	62	2440	917	0
5591	2	62	2441	824	0
5592	0	63	2451	2449	1.6179806362379139
5593	0	63	2449	2442	1.966597510373432
5594	0	63	2442	2452	2.4246887966804995
5595	0	63	2452	2442	2.689937759336111
5596	0	63	2442	2449	2.373824343015206
5597	0	63	2449	2451	1.610926694329175
5598	0	63	2451	2455	1.1463347164592006
5599	0	63	2455	2443	1.750101214574917
5600	0	63	2443	2463	2.007051282051273
5601	0	63	2463	2460	1.2841013824884815
5602	0	63	2460	2462	1.693855606758826
5603	0	63	2462	2454	2.317511520737325
5604	0	63	2454	2444	1.0033410138248902
5605	0	63	2444	2459	2.0277265745007473
5606	0	63	2459	2461	2.1265745007680676
5607	0	63	2461	2445	1.8349462365591473
5608	0	63	2445	2447	2.302726574500756
5609	0	63	2447	2446	2.6503456221198274
5610	0	63	2446	2458	2.1631720430107393
5611	0	63	2458	2450	1.927457757296461
5612	0	63	2450	2457	3.2995775729646812
5613	0	63	2457	2448	4.139247311827959
5614	0	63	2448	2456	2.5513440860214995
5615	0	63	2456	2453	3.399807987711215
5616	0	63	2453	2456	3.5889016897081385
5617	0	63	2456	2448	2.6921658986175085
5618	0	63	2448	2457	5.244815668202771
5619	0	63	2457	2450	3.5317972350230367
5620	0	63	2450	2458	2.1600230414746493
5621	0	63	2458	2446	1.8082565284178334
5622	0	63	2446	2447	2.057987711213504
5623	0	63	2447	2445	2.004953917050712
5624	0	63	2445	2461	1.7968509984638885
5625	0	63	2461	2459	1.8677803379416322
5626	0	63	2459	2444	2.0507296466973814
5627	0	63	2444	2454	0.9883640552995436
5628	0	63	2454	2462	2.5596390168970813
5629	0	63	2462	2460	1.5332181259600564
5630	0	63	2460	2463	1.3710445468510015
5631	0	63	2463	2443	1.5146879756468903
5632	0	63	2443	2455	1.325494672754928
5633	0	63	2455	2451	1.0210045662100502
5634	1	63	647	2442	0
5635	1	63	274	2443	0
5636	1	63	535	2444	0
5637	1	63	157	2445	0
5638	1	63	161	2446	0
5639	1	63	550	2447	0
5640	1	63	167	2448	0
5641	1	63	685	2449	0
5642	1	63	686	2450	0
5643	1	63	56	2451	0
5644	1	63	316	2452	0
5645	1	63	451	2453	0
5646	1	63	709	2454	0
5647	1	63	204	2455	0
5648	1	63	601	2456	0
5649	1	63	734	2457	0
5650	1	63	480	2458	0
5651	1	63	875	2459	0
5652	1	63	880	2460	0
5653	1	63	369	2461	0
5654	1	63	760	2462	0
5655	1	63	251	2463	0
5656	2	63	2442	647	0
5657	2	63	2443	274	0
5658	2	63	2444	535	0
5659	2	63	2445	157	0
5660	2	63	2446	161	0
5661	2	63	2447	550	0
5662	2	63	2448	167	0
5663	2	63	2449	685	0
5664	2	63	2450	686	0
5665	2	63	2451	56	0
5666	2	63	2452	316	0
5667	2	63	2453	451	0
5668	2	63	2454	709	0
5669	2	63	2455	204	0
5670	2	63	2456	601	0
5671	2	63	2457	734	0
5672	2	63	2458	480	0
5673	2	63	2459	875	0
5674	2	63	2460	880	0
5675	2	63	2461	369	0
5676	2	63	2462	760	0
5677	2	63	2463	251	0
5678	0	64	2476	2471	5.0479166666666595
5679	0	64	2471	2477	3.1819499341238573
5680	0	64	2477	2480	2.6569499341238454
5681	0	64	2480	2482	3.382081686429521
5682	0	64	2482	2479	4.822990777338607
5683	0	64	2479	2464	6.033267457180472
5684	0	64	2464	2470	4.62245817245819
5685	0	64	2470	2465	3.8396718146718176
5686	0	64	2465	2466	3.042953667953657
5687	0	64	2466	2469	2.442728442728442
5688	0	64	2469	2478	1.7568854568854668
5689	0	64	2478	2468	0.9448519948519817
5690	0	64	2468	2472	0.9929536679536788
5691	0	64	2472	2473	0.9673423423423361
5692	0	64	2473	2475	0.6709459459459497
5693	0	64	2475	2481	1.1203346203346365
5694	0	64	2481	2474	1.1363899613899486
5695	0	64	2474	2467	1.4727155727155699
5696	0	64	2467	2474	2.143750000000008
5697	0	64	2474	2481	1.9565429687499811
5698	0	64	2481	2475	1.488281250000019
5699	0	64	2475	2473	1.368391927083319
5700	0	64	2473	2472	0.9782877604166799
5701	0	64	2472	2468	1.5232421874999815
5702	0	64	2468	2478	0.7960611979166643
5703	0	64	2478	2469	1.6507812500000068
5704	0	64	2469	2466	2.2956054687500114
5705	0	64	2466	2465	3.1646158854166675
5706	0	64	2465	2470	3.2721354166666727
5707	0	64	2470	2464	3.699316406249985
5708	0	64	2464	2479	5.825333333333353
5709	0	64	2479	2482	4.918766666666641
5710	0	64	2482	2480	2.9575666666666773
5711	0	64	2480	2477	2.5543666666666778
5712	0	64	2477	2471	3.1392666666666655
5713	0	64	2471	2476	4.0144680851063725
5714	1	64	577	2464	0
5715	1	64	897	2465	0
5716	1	64	376	2466	0
5717	1	64	327	2467	0
5718	1	64	392	2468	0
5719	1	64	170	2469	0
5720	1	64	620	2470	0
5721	1	64	494	2471	0
5722	1	64	914	2472	0
5723	1	64	563	2473	0
5724	1	64	570	2474	0
5725	1	64	661	2475	0
5726	1	64	662	2476	0
5727	1	64	312	2477	0
5728	1	64	57	2478	0
5729	1	64	730	2479	0
5730	1	64	285	2480	0
5731	1	64	414	2481	0
5732	1	64	191	2482	0
5733	2	64	2464	577	0
5734	2	64	2465	897	0
5735	2	64	2466	376	0
5736	2	64	2467	327	0
5737	2	64	2468	392	0
5738	2	64	2469	170	0
5739	2	64	2470	620	0
5740	2	64	2471	494	0
5741	2	64	2472	914	0
5742	2	64	2473	563	0
5743	2	64	2474	570	0
5744	2	64	2475	661	0
5745	2	64	2476	662	0
5746	2	64	2477	312	0
5747	2	64	2478	57	0
5748	2	64	2479	730	0
5749	2	64	2480	285	0
5750	2	64	2481	414	0
5751	2	64	2482	191	0
5752	0	65	2501	2505	2.1374017957351303
5753	0	65	2505	2486	2.284511784511787
5754	0	65	2486	2488	2.241245039682539
5755	0	65	2488	2504	2.117410714285704
5756	0	65	2504	2487	2.4495287698412755
5757	0	65	2487	2497	3.1754216269841247
5758	0	65	2497	2496	3.327946859903374
5759	0	65	2496	2490	3.487077294686003
5760	0	65	2490	2485	4.109429824561402
5761	0	65	2485	2502	2.9440515350877106
5762	0	65	2502	2492	2.458689692982464
5763	0	65	2492	2483	3.65104166666668
5764	0	65	2483	2500	2.717653508771905
5765	0	65	2500	2491	1.3510964912280825
5766	0	65	2491	2494	1.4506853070175427
5767	0	65	2494	2503	2.226370614035089
5768	0	65	2503	2484	2.8332236842105187
5769	0	65	2484	2495	4.20243969298246
5770	0	65	2495	2498	3.5808114035087764
5771	0	65	2498	2499	3.4570449561403476
5772	0	65	2499	2498	3.987006578947372
5773	0	65	2498	2495	3.3087171052631614
5774	0	65	2495	2484	4.065816885964907
5775	0	65	2484	2503	1.9449835526315913
5776	0	65	2503	2494	1.880948464912281
5777	0	65	2494	2491	2.446683114035085
5778	0	65	2491	2500	1.3487390350877093
5779	0	65	2500	2483	2.5549616228070375
5780	0	65	2483	2492	3.3942434210526238
5781	0	65	2492	2502	2.4182839912280714
5782	0	65	2502	2485	2.743832236842108
5783	0	65	2485	2490	3.7351151315789455
5784	0	65	2490	2496	3.829692832764494
5785	0	65	2496	2497	3.3874288964732657
5786	0	65	2497	2487	3.250000000000008
5787	0	65	2487	2504	2.600818452380957
5788	0	65	2504	2488	2.0589285714285688
5789	0	65	2488	2486	2.562177579365082
5790	0	65	2486	2505	2.8227833894500365
5791	0	65	2505	2501	1.7875233819678378
5792	0	65	2501	2493	0.8293303404414385
5793	0	65	2493	2501	1.2084549195660441
5794	0	65	2489	2499	5.054983660130702
5795	0	65	2499	2489	3.795710784313728
5796	1	65	904	2483	0
5797	1	65	272	2484	0
5798	1	65	529	2485	0
5799	1	65	656	2486	0
5800	1	65	280	2487	0
5801	1	65	158	2488	0
5802	1	65	928	2489	0
5803	1	65	804	2490	0
5804	1	65	168	2491	0
5805	1	65	815	2492	0
5806	1	65	186	2493	0
5807	1	65	190	2494	0
5808	1	65	320	2495	0
5809	1	65	209	2496	0
5810	1	65	214	2497	0
5811	1	65	93	2498	0
5812	1	65	608	2499	0
5813	1	65	227	2500	0
5814	1	65	101	2501	0
5815	1	65	239	2502	0
5816	1	65	497	2503	0
5817	1	65	114	2504	0
5818	1	65	504	2505	0
5819	2	65	2483	904	0
5820	2	65	2484	272	0
5821	2	65	2485	529	0
5822	2	65	2486	656	0
5823	2	65	2487	280	0
5824	2	65	2488	158	0
5825	2	65	2489	928	0
5826	2	65	2490	804	0
5827	2	65	2491	168	0
5828	2	65	2492	815	0
5829	2	65	2493	186	0
5830	2	65	2494	190	0
5831	2	65	2495	320	0
5832	2	65	2496	209	0
5833	2	65	2497	214	0
5834	2	65	2498	93	0
5835	2	65	2499	608	0
5836	2	65	2500	227	0
5837	2	65	2501	101	0
5838	2	65	2502	239	0
5839	2	65	2503	497	0
5840	2	65	2504	114	0
5841	2	65	2505	504	0
5842	0	66	2523	2522	4.30255298651254
5843	0	66	2522	2524	2.636416184971077
5844	0	66	2524	2506	2.506599229287101
5845	0	66	2506	2515	2.1368972746331
5846	0	66	2515	2519	2.478354297693933
5847	0	66	2519	2525	2.6136792452830298
5848	0	66	2525	2516	2.5069182389936993
5849	0	66	2516	2510	3.655503144654099
5850	0	66	2510	2511	3.6788784067085927
5851	0	66	2511	2526	1.9338574423480148
5852	0	66	2526	2507	1.209538784067069
5853	0	66	2507	2517	1.5106918238993818
5854	0	66	2517	2509	2.0885220125786135
5855	0	66	2509	2512	2.428144654088051
5856	0	66	2512	2518	1.968763102725365
5857	0	66	2518	2513	1.3605870020964406
5858	0	66	2513	2514	1.0203354297693876
5859	0	66	2514	2508	1.8054507337526216
5860	0	66	2508	2521	4.786163522012585
5861	0	66	2521	2508	1.8560272536687847
5862	0	66	2508	2514	1.785377358490571
5863	0	66	2514	2513	1.034067085953877
5864	0	66	2513	2518	1.6722222222222147
5865	0	66	2518	2512	2.433490566037747
5866	0	66	2512	2509	3.1600628930817547
5867	0	66	2509	2517	2.333176100628932
5868	0	66	2517	2520	1.8693920335429857
5869	0	66	2520	2526	1.3359538784067138
5870	0	66	2526	2511	2.16090146750523
5871	0	66	2511	2510	3.5909853249475887
5872	0	66	2510	2516	2.876415094339635
5873	0	66	2516	2525	3.1191823899370887
5874	0	66	2525	2519	2.4093291404612147
5875	0	66	2519	2515	2.705136268343828
5876	0	66	2515	2506	1.9470649895178085
5877	0	66	2506	2524	2.3650678294573755
5878	0	66	2524	2522	2.31303294573643
5879	0	66	2522	2523	3.5810077519379835
5880	1	66	129	2506	0
5881	1	66	2	2507	0
5882	1	66	17	2508	0
5883	1	66	402	2509	0
5884	1	66	915	2510	0
5885	1	66	22	2511	0
5886	1	66	153	2512	0
5887	1	66	27	2513	0
5888	1	66	423	2514	0
5889	1	66	557	2515	0
5890	1	66	820	2516	0
5891	1	66	957	2517	0
5892	1	66	445	2518	0
5893	1	66	200	2519	0
5894	1	66	202	2520	0
5895	1	66	608	2521	0
5896	1	66	865	2522	0
5897	1	66	737	2523	0
5898	1	66	874	2524	0
5899	1	66	239	2525	0
5900	1	66	752	2526	0
5901	2	66	2506	129	0
5902	2	66	2507	2	0
5903	2	66	2508	17	0
5904	2	66	2509	402	0
5905	2	66	2510	915	0
5906	2	66	2511	22	0
5907	2	66	2512	153	0
5908	2	66	2513	27	0
5909	2	66	2514	423	0
5910	2	66	2515	557	0
5911	2	66	2516	820	0
5912	2	66	2517	957	0
5913	2	66	2518	445	0
5914	2	66	2519	200	0
5915	2	66	2520	202	0
5916	2	66	2521	608	0
5917	2	66	2522	865	0
5918	2	66	2523	737	0
5919	2	66	2524	874	0
5920	2	66	2525	239	0
5921	2	66	2526	752	0
5922	0	67	2533	2543	1.9528492647058806
5923	0	67	2543	2547	1.8781556372548915
5924	0	67	2547	2548	2.816329656862757
5925	0	67	2548	2542	3.229381127450987
5926	0	67	2542	2536	2.3706495098039144
5927	0	67	2536	2541	3.7666360294117744
5928	0	67	2541	2528	3.463327205882351
5929	0	67	2528	2551	3.329810049019606
5930	0	67	2551	2529	2.060876225490187
5931	0	67	2529	2539	2.712438725490195
5932	0	67	2539	2534	2.778860294117657
5933	0	67	2534	2527	2.4600292397660626
5934	0	67	2527	2546	2.5759356725146314
5935	0	67	2546	2530	3.0057309941520374
5936	0	67	2530	2537	2.8504093567251596
5937	0	67	2537	2531	1.3420467836257401
5938	0	67	2531	2532	0.7458187134502918
5939	0	67	2532	2549	1.243508771929799
5940	0	67	2549	2550	1.3828362573099586
5941	0	67	2550	2540	1.2447994987468638
5942	0	67	2540	2535	1.6691729323308155
5943	0	67	2535	2544	1.82462406015039
5944	0	67	2550	2549	1.2941433566433598
5945	0	67	2549	2532	0.9314393939393824
5946	0	67	2532	2531	0.9365093240093325
5947	0	67	2531	2537	1.5763111888111947
5948	0	67	2537	2530	3.01005244755244
5949	0	67	2530	2546	3.052651515151518
5950	0	67	2546	2527	2.5485139860139965
5951	0	67	2527	2534	2.255594405594394
5952	0	67	2534	2539	2.420128676470601
5953	0	67	2539	2529	2.2284313725490033
5954	0	67	2529	2551	1.7878676470588324
5955	0	67	2551	2528	3.4551164215686225
5956	0	67	2528	2541	4.3694240196078455
5957	0	67	2541	2536	4.578829656862745
5958	0	67	2536	2542	2.3099877450980473
5959	0	67	2542	2548	2.3803921568627393
5960	0	67	2548	2547	2.6296568627450867
5961	0	67	2547	2543	1.5670649509803993
5962	0	67	2543	2533	1.5667585784313736
5963	0	67	2533	2545	1.126991421568626
5964	0	67	2545	2538	1.796292892156876
5965	0	67	2538	2533	2.045649509803911
5966	0	67	2544	2535	2.1557017543859724
5967	0	67	2535	2540	1.7239661654135225
5968	0	67	2540	2550	1.2424498746867179
5969	1	67	898	2527	0
5970	1	67	4	2528	0
5971	1	67	260	2529	0
5972	1	67	273	2530	0
5973	1	67	537	2531	0
5974	1	67	924	2532	0
5975	1	67	165	2533	0
5976	1	67	303	2534	0
5977	1	67	307	2535	0
5978	1	67	821	2536	0
5979	1	67	567	2537	0
5980	1	67	60	2538	0
5981	1	67	332	2539	0
5982	1	67	590	2540	0
5983	1	67	208	2541	0
5984	1	67	851	2542	0
5985	1	67	477	2543	0
5986	1	67	867	2544	0
5987	1	67	110	2545	0
5988	1	67	111	2546	0
5989	1	67	501	2547	0
5990	1	67	757	2548	0
5991	1	67	885	2549	0
5992	1	67	377	2550	0
5993	1	67	122	2551	0
5994	2	67	2527	898	0
5995	2	67	2528	4	0
5996	2	67	2529	260	0
5997	2	67	2530	273	0
5998	2	67	2531	537	0
5999	2	67	2532	924	0
6000	2	67	2533	165	0
6001	2	67	2534	303	0
6002	2	67	2535	307	0
6003	2	67	2536	821	0
6004	2	67	2537	567	0
6005	2	67	2538	60	0
6006	2	67	2539	332	0
6007	2	67	2540	590	0
6008	2	67	2541	208	0
6009	2	67	2542	851	0
6010	2	67	2543	477	0
6011	2	67	2544	867	0
6012	2	67	2545	110	0
6013	2	67	2546	111	0
6014	2	67	2547	501	0
6015	2	67	2548	757	0
6016	2	67	2549	885	0
6017	2	67	2550	377	0
6018	2	67	2551	122	0
6019	0	68	2558	2563	3.6286507936507975
6020	0	68	2563	2562	3.4904365079365087
6021	0	68	2562	2555	2.430674603174603
6022	0	68	2555	2559	2.2126190476190373
6023	0	68	2559	2567	2.327698412698416
6024	0	68	2567	2564	2.7658928571428696
6025	0	68	2564	2557	2.8221329365079315
6026	0	68	2557	2564	2.4334821428571414
6027	0	68	2564	2554	2.3954960317460197
6028	0	68	2554	2561	2.2000793650793713
6029	0	68	2561	2556	2.2785317460317547
6030	0	68	2556	2560	1.9267857142857008
6031	0	68	2560	2566	2.0368253968253907
6032	0	68	2566	2553	2.1901190476190684
6033	0	68	2553	2568	1.655119047619038
6034	0	68	2568	2565	1.6193253968253862
6035	0	68	2565	2552	5.074246031746047
6036	0	68	2552	2565	6.4431746031746036
6037	0	68	2565	2568	2.0690873015872984
6038	0	68	2568	2553	1.9716666666666687
6039	0	68	2553	2566	2.214801587301594
6040	0	68	2566	2560	1.410119047619046
6041	0	68	2560	2556	1.697896825396844
6042	0	68	2556	2561	2.219444444444424
6043	0	68	2561	2554	2.4490476190476107
6044	0	68	2554	2564	2.809404761904769
6045	0	68	2564	2567	2.6600396825396966
6046	0	68	2567	2559	2.2298015873015804
6047	0	68	2559	2555	2.1228968253968103
6048	0	68	2555	2562	1.8927380952381057
6049	0	68	2562	2563	2.7254365079365113
6050	0	68	2563	2558	3.0002380952380916
6051	1	68	577	2552	0
6052	1	68	668	2553	0
6053	1	68	454	2554	0
6054	1	68	103	2555	0
6055	1	68	892	2556	0
6056	1	68	491	2557	0
6057	1	68	140	2558	0
6058	1	68	654	2559	0
6059	1	68	719	2560	0
6060	1	68	623	2561	0
6061	1	68	975	2562	0
6062	1	68	14	2563	0
6063	1	68	852	2564	0
6064	1	68	981	2565	0
6065	1	68	88	2566	0
6066	1	68	187	2567	0
6067	1	68	220	2568	0
6068	2	68	2552	577	0
6069	2	68	2553	668	0
6070	2	68	2554	454	0
6071	2	68	2555	103	0
6072	2	68	2556	892	0
6073	2	68	2557	491	0
6074	2	68	2558	140	0
6075	2	68	2559	654	0
6076	2	68	2560	719	0
6077	2	68	2561	623	0
6078	2	68	2562	975	0
6079	2	68	2563	14	0
6080	2	68	2564	852	0
6081	2	68	2565	981	0
6082	2	68	2566	88	0
6083	2	68	2567	187	0
6084	2	68	2568	220	0
6085	0	69	2571	2588	2.342028985507253
6086	0	69	2588	2576	2.2273349436392795
6087	0	69	2576	2577	2.113607085346223
6088	0	69	2577	2584	1.748429951690805
6089	0	69	2584	2590	1.568679549114339
6090	0	69	2590	2581	2.4600644122383293
6091	0	69	2581	2585	3.0395330112721495
6092	0	69	2585	2582	2.9931964573268934
6093	0	69	2582	2579	2.421014492753607
6094	0	69	2579	2574	2.247946859903382
6095	0	69	2574	2569	2.900402576489533
6096	0	69	2569	2591	3.299154589371996
6097	0	69	2591	2583	3.383021806853574
6098	0	69	2583	2572	3.922235202492219
6099	0	69	2572	2570	4.454088785046727
6100	0	69	2570	2575	3.6925623052959433
6101	0	69	2575	2589	2.1039719626168085
6102	0	69	2589	2580	2.5910436137071855
6103	0	69	2580	2586	2.274454828660435
6104	0	69	2586	2573	1.9238317757009338
6105	0	69	2573	2587	1.5388629283489095
6106	0	69	2587	2578	2.
6107	0	69	2578	2587	2.
6108	0	69	2587	2573	1.7329049844236801
6109	0	69	2573	2586	1.6962616822429886
6110	0	69	2586	2580	2.4562305295950146
6111	0	69	2580	2589	2.590887850467291
6112	0	69	2589	2575	3.086838006230529
6113	0	69	2575	2570	3.4663161993769602
6114	0	69	2570	2572	3.69007009345793
6115	0	69	2572	2583	3.271651090342672
6116	0	69	2583	2591	4.329010903426803
6117	0	69	2591	2569	3.792743221690571
6118	0	69	2569	2574	2.5527511961722738
6119	0	69	2574	2579	2.020295055821355
6120	0	69	2579	2582	2.36746411483253
6121	0	69	2582	2585	3.3135964912280707
6122	0	69	2585	2581	2.952432216905896
6123	0	69	2581	2590	2.370414673046255
6124	0	69	2590	2584	1.6776714513556814
6125	0	69	2584	2577	1.683293460925052
6126	0	69	2577	2576	2.1389154704943922
6127	0	69	2576	2588	1.7801834130781586
6128	0	69	2588	2571	1.8070972886762344
6129	1	69	389	2569	0
6130	1	69	7	2570	0
6131	1	69	137	2571	0
6132	1	69	394	2572	0
6133	1	69	9	2573	0
6134	1	69	401	2574	0
6135	1	69	283	2575	0
6136	1	69	166	2576	0
6137	1	69	939	2577	0
6138	1	69	564	2578	0
6139	1	69	572	2579	0
6140	1	69	705	2580	0
6141	1	69	969	2581	0
6142	1	69	980	2582	0
6143	1	69	225	2583	0
6144	1	69	482	2584	0
6145	1	69	868	2585	0
6146	1	69	741	2586	0
6147	1	69	123	2587	0
6148	1	69	878	2588	0
6149	1	69	501	2589	0
6150	1	69	762	2590	0
6151	1	69	763	2591	0
6152	2	69	2569	389	0
6153	2	69	2570	7	0
6154	2	69	2571	137	0
6155	2	69	2572	394	0
6156	2	69	2573	9	0
6157	2	69	2574	401	0
6158	2	69	2575	283	0
6159	2	69	2576	166	0
6160	2	69	2577	939	0
6161	2	69	2578	564	0
6162	2	69	2579	572	0
6163	2	69	2580	705	0
6164	2	69	2581	969	0
6165	2	69	2582	980	0
6166	2	69	2583	225	0
6167	2	69	2584	482	0
6168	2	69	2585	868	0
6169	2	69	2586	741	0
6170	2	69	2587	123	0
6171	2	69	2588	878	0
6172	2	69	2589	501	0
6173	2	69	2590	762	0
6174	2	69	2591	763	0
6175	0	70	2598	2593	2.7878082191780678
6176	0	70	2593	2596	2.416004566210071
6177	0	70	2596	2599	2.330159817351585
6178	0	70	2599	2597	2.7637671232876695
6179	0	70	2597	2595	3.2176255707762595
6180	0	70	2595	2600	3.195981735159821
6181	0	70	2600	2592	2.7928995433789874
6182	0	70	2592	2614	2.4431963470319595
6183	0	70	2614	2604	3.171438356164388
6184	0	70	2604	2603	3.616232876712322
6185	0	70	2603	2605	3.3578846153846196
6186	0	70	2605	2609	2.180106837606845
6187	0	70	2609	2610	1.9433119658119704
6188	0	70	2610	2607	2.7376923076922997
6189	0	70	2607	2608	3.1202136752136678
6190	0	70	2608	2601	3.245213675213676
6191	0	70	2601	2594	3.599145299145316
6192	0	70	2594	2611	3.0100902184235423
6193	0	70	2611	2612	2.851804368471033
6194	0	70	2612	2611	6.165432098765442
6195	0	70	2611	2594	3.8955603038936424
6196	0	70	2594	2601	3.6125530110262827
6197	0	70	2601	2608	2.7342875318066193
6198	0	70	2608	2607	2.7237065309584394
6199	0	70	2607	2610	2.6012298558099958
6200	0	70	2610	2609	2.3491730279898273
6201	0	70	2609	2605	3.138888888888888
6202	0	70	2605	2603	3.932591178965235
6203	0	70	2603	2604	3.250022706630329
6204	0	70	2604	2614	3.2510672116257893
6205	0	70	2614	2592	2.328950953678471
6206	0	70	2592	2600	2.7525658492279788
6207	0	70	2600	2595	3.374659400544957
6208	0	70	2595	2597	3.3565168029064556
6209	0	70	2597	2599	2.7720776255707666
6210	0	70	2599	2596	1.915684931506864
6211	0	70	2596	2593	2.104703196347028
6212	0	70	2593	2598	2.7089269406392678
6213	0	70	2598	2606	1.9457946336429282
6214	0	70	2606	2602	1.4212074303405569
6215	0	70	2602	2613	2.142595459236327
6216	0	70	2613	2602	1.9821100917431207
6217	0	70	2602	2606	1.594240570846067
6218	0	70	2606	2598	2.1577981651376215
6219	1	70	900	2592	0
6220	1	70	903	2593	0
6221	1	70	139	2594	0
6222	1	70	909	2595	0
6223	1	70	791	2596	0
6224	1	70	36	2597	0
6225	1	70	39	2598	0
6226	1	70	704	2599	0
6227	1	70	833	2600	0
6228	1	70	450	2601	0
6229	1	70	323	2602	0
6230	1	70	585	2603	0
6231	1	70	588	2604	0
6232	1	70	990	2605	0
6233	1	70	351	2606	0
6234	1	70	99	2607	0
6235	1	70	486	2608	0
6236	1	70	616	2609	0
6237	1	70	365	2610	0
6238	1	70	246	2611	0
6239	1	70	123	2612	0
6240	1	70	252	2613	0
6241	1	70	381	2614	0
6242	2	70	2592	900	0
6243	2	70	2593	903	0
6244	2	70	2594	139	0
6245	2	70	2595	909	0
6246	2	70	2596	791	0
6247	2	70	2597	36	0
6248	2	70	2598	39	0
6249	2	70	2599	704	0
6250	2	70	2600	833	0
6251	2	70	2601	450	0
6252	2	70	2602	323	0
6253	2	70	2603	585	0
6254	2	70	2604	588	0
6255	2	70	2605	990	0
6256	2	70	2606	351	0
6257	2	70	2607	99	0
6258	2	70	2608	486	0
6259	2	70	2609	616	0
6260	2	70	2610	365	0
6261	2	70	2611	246	0
6262	2	70	2612	123	0
6263	2	70	2613	252	0
6264	2	70	2614	381	0
6265	0	71	2639	2619	4.093675213675214
6266	0	71	2619	2626	2.1073504273504318
6267	0	71	2626	2629	3.00555555555556
6268	0	71	2629	2620	2.3885042735042665
6269	0	71	2620	2615	2.6036752136752193
6270	0	71	2615	2624	2.5893772893772744
6271	0	71	2624	2635	2.012408424908428
6272	0	71	2635	2616	1.9843406593406674
6273	0	71	2616	2638	2.506913919413914
6274	0	71	2638	2627	3.7662545787545847
6275	0	71	2627	2621	3.9664835164835206
6276	0	71	2621	2632	3.3211538461538366
6277	0	71	2632	2630	3.6291208791208867
6278	0	71	2630	2637	2.461904761904741
6279	0	71	2637	2636	1.4442307692307936
6280	0	71	2636	2640	1.2339743589743501
6281	0	71	2640	2617	1.6155219780219823
6282	0	71	2617	2634	2.2712454212454127
6283	0	71	2634	2631	1.742078754578757
6284	0	71	2631	2623	2.4993131868131973
6285	0	71	2623	2628	2.237316849816841
6286	0	71	2628	2625	2.7746336996336995
6287	0	71	2625	2622	3.6147435897435773
6288	0	71	2622	2618	1.8345238095238225
6289	0	71	2618	2623	2.6502747252747167
6290	0	71	2623	2633	1.6811355311355234
6291	0	71	2633	2631	1.5415293040293243
6292	0	71	2631	2634	2.2832875457875286
6293	0	71	2634	2617	2.1050824175824285
6294	0	71	2617	2640	1.1968406593406546
6295	0	71	2640	2636	1.5313186813186859
6296	0	71	2636	2637	2.027335164835173
6297	0	71	2637	2630	2.348763736263725
6298	0	71	2630	2632	3.9824633699633716
6299	0	71	2632	2621	3.5410714285714358
6300	0	71	2621	2627	4.015109890109884
6301	0	71	2627	2638	3.842857142857154
6302	0	71	2638	2616	2.407051282051269
6303	0	71	2616	2635	2.129029304029308
6304	0	71	2635	2624	2.2750915750915652
6305	0	71	2624	2615	2.322985347985361
6306	0	71	2615	2620	2.152298850574698
6307	0	71	2620	2629	2.4917624521072916
6308	0	71	2629	2626	3.0996168582375394
6309	0	71	2626	2619	2.172222222222241
6310	0	71	2619	2639	2.118717948717936
6311	1	71	896	2615	0
6312	1	71	385	2616	0
6313	1	71	780	2617	0
6314	1	71	793	2618	0
6315	1	71	28	2619	0
6316	1	71	542	2620	0
6317	1	71	543	2621	0
6318	1	71	800	2622	0
6319	1	71	159	2623	0
6320	1	71	806	2624	0
6321	1	71	295	2625	0
6322	1	71	690	2626	0
6323	1	71	436	2627	0
6324	1	71	951	2628	0
6325	1	71	698	2629	0
6326	1	71	828	2630	0
6327	1	71	702	2631	0
6328	1	71	842	2632	0
6329	1	71	459	2633	0
6330	1	71	973	2634	0
6331	1	71	848	2635	0
6332	1	71	82	2636	0
6333	1	71	353	2637	0
6334	1	71	362	2638	0
6335	1	71	238	2639	0
6336	1	71	249	2640	0
6337	2	71	2615	896	0
6338	2	71	2616	385	0
6339	2	71	2617	780	0
6340	2	71	2618	793	0
6341	2	71	2619	28	0
6342	2	71	2620	542	0
6343	2	71	2621	543	0
6344	2	71	2622	800	0
6345	2	71	2623	159	0
6346	2	71	2624	806	0
6347	2	71	2625	295	0
6348	2	71	2626	690	0
6349	2	71	2627	436	0
6350	2	71	2628	951	0
6351	2	71	2629	698	0
6352	2	71	2630	828	0
6353	2	71	2631	702	0
6354	2	71	2632	842	0
6355	2	71	2633	459	0
6356	2	71	2634	973	0
6357	2	71	2635	848	0
6358	2	71	2636	82	0
6359	2	71	2637	353	0
6360	2	71	2638	362	0
6361	2	71	2639	238	0
6362	2	71	2640	249	0
6363	0	72	2647	2643	4.2542288557214025
6364	0	72	2643	2651	0.933606965174113
6365	0	72	2651	2646	1.3568407960199218
6366	0	72	2646	2657	1.8028855721392845
6367	0	72	2657	2665	1.6688308457711463
6368	0	72	2665	2655	1.7657960199005012
6369	0	72	2655	2652	2.294676616915443
6370	0	72	2652	2648	2.259800995024877
6371	0	72	2648	2641	3.783159203980088
6372	0	72	2641	2644	4.9706302794021875
6373	0	72	2644	2645	3.893973359324244
6374	0	72	2645	2642	3.2612573099415236
6375	0	72	2642	2660	3.645955165692001
6376	0	72	2660	2662	4.141268486916953
6377	0	72	2662	2661	3.5196726190476286
6378	0	72	2661	2664	2.987440476190473
6379	0	72	2664	2663	2.3153124999999997
6380	0	72	2663	2653	2.010327380952385
6381	0	72	2653	2654	1.3649107142857093
6382	0	72	2654	2659	1.2924553571428614
6383	0	72	2659	2649	1.4685119047619017
6384	0	72	2649	2656	2.062038690476193
6385	0	72	2656	2650	1.9684375000000005
6386	0	72	2650	2658	6.201815476190475
6387	0	72	2658	2650	5.767069171138948
6388	0	72	2650	2656	2.9935897435897365
6389	0	72	2656	2649	2.2541741204531864
6390	0	72	2649	2659	1.253980322003586
6391	0	72	2659	2654	1.4270423375074355
6392	0	72	2654	2653	1.3239862850328048
6393	0	72	2653	2663	2.020542635658923
6394	0	72	2663	2664	2.84730172927846
6395	0	72	2664	2661	3.4189475253428725
6396	0	72	2661	2662	3.231305903398933
6397	0	72	2662	2660	3.12470184853906
6398	0	72	2660	2642	3.4440245478036156
6399	0	72	2642	2645	3.5683624031007835
6400	0	72	2645	2644	3.797561369509047
6401	0	72	2644	2641	4.3893895348837155
6402	0	72	2641	2648	3.5680099502487512
6403	0	72	2648	2652	2.30233830845771
6404	0	72	2652	2655	2.1366169154228967
6405	0	72	2655	2665	1.483283582089553
6406	0	72	2665	2657	1.6455223880596872
6407	0	72	2657	2646	1.3825373134328454
6408	0	72	2646	2651	0.9280597014925344
6409	0	72	2651	2643	0.7933084577114607
6410	0	72	2643	2647	3.7081094527363043
6411	1	72	522	2641	0
6412	1	72	536	2642	0
6413	1	72	796	2643	0
6414	1	72	30	2644	0
6415	1	72	418	2645	0
6416	1	72	164	2646	0
6417	1	72	940	2647	0
6418	1	72	688	2648	0
6419	1	72	945	2649	0
6420	1	72	184	2650	0
6421	1	72	61	2651	0
6422	1	72	318	2652	0
6423	1	72	580	2653	0
6424	1	72	974	2654	0
6425	1	72	341	2655	0
6426	1	72	599	2656	0
6427	1	72	856	2657	0
6428	1	72	730	2658	0
6429	1	72	476	2659	0
6430	1	72	358	2660	0
6431	1	72	234	2661	0
6432	1	72	491	2662	0
6433	1	72	235	2663	0
6434	1	72	366	2664	0
6435	1	72	113	2665	0
6436	2	72	2641	522	0
6437	2	72	2642	536	0
6438	2	72	2643	796	0
6439	2	72	2644	30	0
6440	2	72	2645	418	0
6441	2	72	2646	164	0
6442	2	72	2647	940	0
6443	2	72	2648	688	0
6444	2	72	2649	945	0
6445	2	72	2650	184	0
6446	2	72	2651	61	0
6447	2	72	2652	318	0
6448	2	72	2653	580	0
6449	2	72	2654	974	0
6450	2	72	2655	341	0
6451	2	72	2656	599	0
6452	2	72	2657	856	0
6453	2	72	2658	730	0
6454	2	72	2659	476	0
6455	2	72	2660	358	0
6456	2	72	2661	234	0
6457	2	72	2662	491	0
6458	2	72	2663	235	0
6459	2	72	2664	366	0
6460	2	72	2665	113	0
6461	0	73	2676	2678	4.373930817610066
6462	0	73	2678	2682	2.6516981132075355
6463	0	73	2682	2680	2.7173270440251738
6464	0	73	2680	2667	3.027987421383635
6465	0	73	2667	2681	2.4871698113207508
6466	0	73	2681	2685	2.413805031446561
6467	0	73	2685	2677	2.187672955974836
6468	0	73	2677	2669	2.7923899371069174
6469	0	73	2669	2668	2.7552830188679223
6470	0	73	2668	2674	3.08405660377358
6471	0	73	2674	2683	3.7174842767295697
6472	0	73	2683	2687	2.4250943396226425
6473	0	73	2687	2684	2.8555345911949535
6474	0	73	2686	2671	2.4101815823605683
6475	0	73	2671	2675	1.6530155642023419
6476	0	73	2675	2666	2.0763942931258033
6477	0	73	2666	2679	2.617542153047997
6478	0	73	2679	2684	2.887159533073929
6479	0	73	2684	2687	3.202012578616354
6480	0	73	2687	2683	2.8856918238993563
6481	0	73	2683	2674	3.589716981132094
6482	0	73	2674	2668	3.020125786163528
6483	0	73	2668	2669	2.7608490566037505
6484	0	73	2669	2677	2.2957861635220262
6485	0	73	2677	2685	2.2905660377358443
6486	0	73	2685	2681	2.815031446540894
6487	0	73	2681	2667	2.432893081761001
6488	0	73	2667	2680	3.0552830188679128
6489	0	73	2680	2682	2.3974842767295597
6490	0	73	2682	2678	2.195660377358488
6491	0	73	2678	2676	3.1676100628930737
6492	0	73	2676	2672	3.0087735849056587
6493	0	73	2672	2676	3.775817610062912
6494	0	73	2684	2679	2.5025641025640994
6495	0	73	2679	2666	2.3673076923077048
6496	0	73	2666	2675	2.427980769230758
6497	0	73	2675	2671	1.648044871794875
6498	0	73	2671	2686	2.1462500000000104
6499	0	73	2673	2670	3.36783783783785
6500	0	73	2670	2686	2.546711711711693
6501	0	73	2686	2670	1.8843693693693486
6502	0	73	2670	2673	3.4607207207207353
6503	1	73	134	2666	0
6504	1	73	391	2667	0
6505	1	73	659	2668	0
6506	1	73	660	2669	0
6507	1	73	149	2670	0
6508	1	73	28	2671	0
6509	1	73	551	2672	0
6510	1	73	682	2673	0
6511	1	73	943	2674	0
6512	1	73	690	2675	0
6513	1	73	65	2676	0
6514	1	73	834	2677	0
6515	1	73	581	2678	0
6516	1	73	326	2679	0
6517	1	73	714	2680	0
6518	1	73	717	2681	0
6519	1	73	339	2682	0
6520	1	73	97	2683	0
6521	1	73	739	2684	0
6522	1	73	747	2685	0
6523	1	73	238	2686	0
6524	1	73	112	2687	0
6525	2	73	2666	134	0
6526	2	73	2667	391	0
6527	2	73	2668	659	0
6528	2	73	2669	660	0
6529	2	73	2670	149	0
6530	2	73	2671	28	0
6531	2	73	2672	551	0
6532	2	73	2673	682	0
6533	2	73	2674	943	0
6534	2	73	2675	690	0
6535	2	73	2676	65	0
6536	2	73	2677	834	0
6537	2	73	2678	581	0
6538	2	73	2679	326	0
6539	2	73	2680	714	0
6540	2	73	2681	717	0
6541	2	73	2682	339	0
6542	2	73	2683	97	0
6543	2	73	2684	739	0
6544	2	73	2685	747	0
6545	2	73	2686	238	0
6546	2	73	2687	112	0
6547	0	74	2701	2703	0.54900306748466
6548	0	74	2703	2704	1.4205777096114378
6549	0	74	2704	2695	1.1735940695296658
6550	0	74	2695	2692	1.411579754601232
6551	0	74	2692	2705	2.374667689161556
6552	0	74	2705	2702	2.6970347648261765
6553	0	74	2702	2689	2.5819018404907963
6554	0	74	2689	2696	2.4985173824130795
6555	0	74	2696	2688	2.89396728016362
6556	0	74	2688	2700	3.2975971370143
6557	0	74	2700	2697	2.919580777096111
6558	0	74	2697	2706	3.664877300613498
6559	0	74	2706	2698	1.861477505112485
6560	0	74	2698	2693	1.346753578732095
6561	0	74	2693	2694	1.5876533742331422
6562	0	74	2694	2691	2.0008946830265764
6563	0	74	2691	2690	1.8133435582822068
6564	0	74	2690	2699	1.7689417177914109
6565	0	74	2699	2690	1.8725280326197853
6566	0	74	2690	2691	2.0299949031600293
6567	0	74	2691	2694	2.3899592252803283
6568	0	74	2694	2693	1.7105249745158044
6569	0	74	2693	2698	1.0318042813455501
6570	0	74	2698	2706	2.833537206931711
6571	0	74	2706	2697	3.808766564729868
6572	0	74	2697	2700	3.10305810397554
6573	0	74	2700	2688	3.6248470948012215
6574	0	74	2688	2696	2.63435270132518
6575	0	74	2696	2689	2.8061926605504524
6576	0	74	2689	2702	2.308409785932722
6577	0	74	2702	2705	1.8478593272171253
6578	0	74	2705	2692	1.9753567787971462
6579	0	74	2692	2695	1.1596075433231514
6580	0	74	2695	2704	1.026758409785912
6581	0	74	2704	2701	2.4281855249745283
6582	1	74	769	2688	0
6583	1	74	732	2689	0
6584	1	74	198	2690	0
6585	1	74	809	2691	0
6586	1	74	459	2692	0
6587	1	74	107	2693	0
6588	1	74	109	2694	0
6589	1	74	718	2695	0
6590	1	74	495	2696	0
6591	1	74	687	2697	0
6592	1	74	786	2698	0
6593	1	74	979	2699	0
6594	1	74	884	2700	0
6595	1	74	951	2701	0
6596	1	74	600	2702	0
6597	1	74	985	2703	0
6598	1	74	348	2704	0
6599	1	74	702	2705	0
6600	1	74	863	2706	0
6601	2	74	2688	769	0
6602	2	74	2689	732	0
6603	2	74	2690	198	0
6604	2	74	2691	809	0
6605	2	74	2692	459	0
6606	2	74	2693	107	0
6607	2	74	2694	109	0
6608	2	74	2695	718	0
6609	2	74	2696	495	0
6610	2	74	2697	687	0
6611	2	74	2698	786	0
6612	2	74	2699	979	0
6613	2	74	2700	884	0
6614	2	74	2701	951	0
6615	2	74	2702	600	0
6616	2	74	2703	985	0
6617	2	74	2704	348	0
6618	2	74	2705	702	0
6619	2	74	2706	863	0
6620	0	75	2715	2713	1.5943365695792746
6621	0	75	2713	2712	1.2118122977346504
6622	0	75	2712	2709	1.0152103559870393
6623	0	75	2709	2718	1.397977346278311
6624	0	75	2718	2716	1.8863268608414243
6625	0	75	2716	2710	2.0156957928802575
6626	0	75	2710	2711	2.836488673139163
6627	0	75	2711	2707	3.3254854368932176
6628	0	75	2707	2708	3.4277083333333396
6629	0	75	2708	2714	2.3950000000000244
6630	0	75	2714	2717	6.363333333333301
6631	0	75	2717	2714	5.322083333333344
6632	0	75	2714	2708	2.1216666666666733
6633	0	75	2708	2707	3.208749999999964
6634	0	75	2707	2711	3.26043689320389
6635	0	75	2711	2710	2.5949838187702174
6636	0	75	2710	2716	2.0368122977346275
6637	0	75	2716	2718	2.0269417475728386
6638	0	75	2718	2709	1.5266990291262028
6639	0	75	2709	2712	1.0893203883494957
6640	0	75	2712	2713	1.5432847896440542
6641	0	75	2713	2715	2.8243527508090533
6642	0	75	2717	2707	4.379497354497349
6643	0	75	2707	2717	4.100396825396808
6644	1	75	257	2707	0
6645	1	75	545	2708	0
6646	1	75	387	2709	0
6647	1	75	837	2710	0
6648	1	75	646	2711	0
6649	1	75	393	2712	0
6650	1	75	523	2713	0
6651	1	75	12	2714	0
6652	1	75	979	2715	0
6653	1	75	189	2716	0
6654	1	75	92	2717	0
6655	1	75	317	2718	0
6656	2	75	2707	257	0
6657	2	75	2708	545	0
6658	2	75	2709	387	0
6659	2	75	2710	837	0
6660	2	75	2711	646	0
6661	2	75	2712	393	0
6662	2	75	2713	523	0
6663	2	75	2714	12	0
6664	2	75	2715	979	0
6665	2	75	2716	189	0
6666	2	75	2717	92	0
6667	2	75	2718	317	0
6668	0	76	2722	2746	3.5332674571805143
6669	0	76	2746	2747	2.3886363636363552
6670	0	76	2747	2740	2.6462355212355178
6671	0	76	2740	2731	1.5868082368082477
6672	0	76	2731	2737	2.532625482625461
6673	0	76	2737	2725	3.355115830115838
6674	0	76	2725	2739	3.048840048840066
6675	0	76	2739	2719	2.5725274725274585
6676	0	76	2719	2745	2.8118742368742335
6677	0	76	2745	2733	2.9667582417582543
6678	0	76	2733	2741	1.8915445665445585
6679	0	76	2741	2724	1.7757326007326022
6680	0	76	2724	2734	2.1882783882783787
6681	0	76	2734	2748	2.4684065934066006
6682	0	76	2748	2720	2.0834249084249
6683	0	76	2720	2721	3.0285714285714485
6684	0	76	2721	2735	3.402411477411469
6685	0	76	2735	2723	3.060112359550557
6686	0	76	2723	2732	3.4953183520599302
6687	0	76	2732	2728	2.7370474406991234
6688	0	76	2728	2730	2.5857053682896276
6689	0	76	2730	2738	2.7184769038701666
6690	0	76	2738	2743	1.8649812734082418
6691	0	76	2743	2742	1.7923220973782803
6692	0	76	2742	2744	1.4598626716604124
6693	0	76	2744	2727	1.4580212234706837
6694	0	76	2727	2729	1.5864856429463028
6695	0	76	2729	2736	4.035610766045554
6696	0	76	2736	2729	4.337163561076609
6697	0	76	2729	2727	1.6968476903870142
6698	0	76	2727	2744	1.2040262172284617
6699	0	76	2744	2742	1.35602372034957
6700	0	76	2742	2743	1.5883583021223553
6701	0	76	2743	2738	1.6545880149812635
6702	0	76	2738	2730	2.7844881398252226
6703	0	76	2730	2728	2.7096441947565486
6704	0	76	2728	2732	2.7896691635455637
6705	0	76	2732	2723	3.393539325842709
6706	0	76	2723	2735	2.901966292134828
6707	0	76	2735	2721	2.9215352449223433
6708	0	76	2721	2720	3.18891875746713
6709	0	76	2720	2748	1.9108124253285537
6710	0	76	2748	2734	2.3867084826762457
6711	0	76	2734	2724	2.530167264038223
6712	0	76	2724	2741	1.8209080047789692
6713	0	76	2741	2733	1.7941457586618914
6714	0	76	2733	2745	2.785931899641602
6715	0	76	2745	2719	2.924970131421723
6716	0	76	2719	2739	2.4993428912783835
6717	0	76	2739	2725	2.7723118279569823
6718	0	76	2725	2737	3.1436363636363365
6719	0	76	2737	2731	2.4338787878788084
6720	0	76	2731	2740	1.4717272727272561
6721	0	76	2740	2747	2.9518787878787953
6722	0	76	2747	2746	2.9069958847736603
6723	0	76	2746	2722	4.331207133058999
6724	0	76	2722	2726	3.0960144927536
6725	0	76	2726	2722	2.3382478632478554
6726	1	76	770	2719	0
6727	1	76	260	2720	0
6728	1	76	389	2721	0
6729	1	76	396	2722	0
6730	1	76	269	2723	0
6731	1	76	529	2724	0
6732	1	76	406	2725	0
6733	1	76	921	2726	0
6734	1	76	799	2727	0
6735	1	76	543	2728	0
6736	1	76	549	2729	0
6737	1	76	687	2730	0
6738	1	76	53	2731	0
6739	1	76	834	2732	0
6740	1	76	709	2733	0
6741	1	76	200	2734	0
6742	1	76	585	2735	0
6743	1	76	720	2736	0
6744	1	76	86	2737	0
6745	1	76	472	2738	0
6746	1	76	347	2739	0
6747	1	76	859	2740	0
6748	1	76	604	2741	0
6749	1	76	355	2742	0
6750	1	76	742	2743	0
6751	1	76	102	2744	0
6752	1	76	618	2745	0
6753	1	76	750	2746	0
6754	1	76	631	2747	0
6755	1	76	122	2748	0
6756	2	76	2719	770	0
6757	2	76	2720	260	0
6758	2	76	2721	389	0
6759	2	76	2722	396	0
6760	2	76	2723	269	0
6761	2	76	2724	529	0
6762	2	76	2725	406	0
6763	2	76	2726	921	0
6764	2	76	2727	799	0
6765	2	76	2728	543	0
6766	2	76	2729	549	0
6767	2	76	2730	687	0
6768	2	76	2731	53	0
6769	2	76	2732	834	0
6770	2	76	2733	709	0
6771	2	76	2734	200	0
6772	2	76	2735	585	0
6773	2	76	2736	720	0
6774	2	76	2737	86	0
6775	2	76	2738	472	0
6776	2	76	2739	347	0
6777	2	76	2740	859	0
6778	2	76	2741	604	0
6779	2	76	2742	355	0
6780	2	76	2743	742	0
6781	2	76	2744	102	0
6782	2	76	2745	618	0
6783	2	76	2746	750	0
6784	2	76	2747	631	0
6785	2	76	2748	122	0
6786	0	77	2750	2758	2.9751760563380314
6787	0	77	2758	2766	2.9227112676056306
6788	0	77	2766	2763	1.7401408450704197
6789	0	77	2763	2768	2.163908450704216
6790	0	77	2768	2764	2.252523474178427
6791	0	77	2764	2759	1.7886737089201863
6792	0	77	2759	2757	1.4779929577464852
6793	0	77	2757	2755	1.3761737089201724
6794	0	77	2755	2762	0.8755868544600962
6795	0	77	2762	2752	1.4475938967136124
6796	0	77	2752	2756	0.9778755868544712
6797	0	77	2756	2765	0.816431924882615
6798	0	77	2765	2754	1.015140845070423
6799	0	77	2754	2753	1.3593309859154872
6800	0	77	2753	2751	1.8301643192488246
6801	0	77	2751	2767	1.7122652582159714
6802	0	77	2767	2760	1.485446009389679
6803	0	77	2760	2761	1.2511737089201815
6804	0	77	2761	2760	1.7095657276995215
6805	0	77	2760	2767	2.0386737089202
6806	0	77	2767	2751	1.5906690140844983
6807	0	77	2751	2753	1.6622652582159725
6808	0	77	2753	2754	1.17488262910797
6809	0	77	2754	2765	0.9514084507042391
6810	0	77	2765	2756	0.7334507042253487
6811	0	77	2756	2752	1.0129107981220646
6812	0	77	2752	2762	1.5025821596244153
6813	0	77	2762	2755	0.890258215962431
6814	0	77	2755	2757	1.4428403755868726
6815	0	77	2757	2759	1.5373826291079689
6816	0	77	2759	2764	2.3154342723004597
6817	0	77	2764	2768	2.2216549295774852
6818	0	77	2768	2763	1.7181924882628927
6819	0	77	2763	2766	1.3255868544600966
6820	0	77	2766	2758	2.6566314553990686
6821	0	77	2758	2750	2.850195618153372
6822	0	77	2750	2749	2.391627543035976
6823	0	77	2749	2750	1.9850547730829502
6824	1	77	0	2749	0
6825	1	77	931	2750	0
6826	1	77	5	2751	0
6827	1	77	102	2752	0
6828	1	77	440	2753	0
6829	1	77	970	2754	0
6830	1	77	75	2755	0
6831	1	77	876	2756	0
6832	1	77	696	2757	0
6833	1	77	783	2758	0
6834	1	77	847	2759	0
6835	1	77	766	2760	0
6836	1	77	792	2761	0
6837	1	77	52	2762	0
6838	1	77	789	2763	0
6839	1	77	21	2764	0
6840	1	77	87	2765	0
6841	1	77	920	2766	0
6842	1	77	94	2767	0
6843	1	77	991	2768	0
6844	2	77	2749	0	0
6845	2	77	2750	931	0
6846	2	77	2751	5	0
6847	2	77	2752	102	0
6848	2	77	2753	440	0
6849	2	77	2754	970	0
6850	2	77	2755	75	0
6851	2	77	2756	876	0
6852	2	77	2757	696	0
6853	2	77	2758	783	0
6854	2	77	2759	847	0
6855	2	77	2760	766	0
6856	2	77	2761	792	0
6857	2	77	2762	52	0
6858	2	77	2763	789	0
6859	2	77	2764	21	0
6860	2	77	2765	87	0
6861	2	77	2766	920	0
6862	2	77	2767	94	0
6863	2	77	2768	991	0
6864	0	78	2770	2775	1.9941526610644216
6865	0	78	2775	2801	2.5441666666666736
6866	0	78	2801	2774	2.3900999999999994
6867	0	78	2774	2803	1.0387666666666715
6868	0	78	2803	2778	2.0165999999999915
6869	0	78	2778	2794	2.6451111111111008
6870	0	78	2794	2791	2.3170740740740854
6871	0	78	2791	2777	2.8405925925925897
6872	0	78	2777	2779	2.2980740740740693
6873	0	78	2779	2783	1.0791851851851761
6874	0	78	2783	2776	1.1498148148148255
6875	0	78	2776	2797	3.0630844645550606
6876	0	78	2797	2799	2.112179487179486
6877	0	78	2799	2771	1.9949472096530951
6878	0	78	2771	2787	1.8144419306184063
6879	0	78	2787	2804	1.3543740573152259
6880	0	78	2804	2785	1.8392911010558044
6881	0	78	2785	2802	3.1896304675716616
6882	0	78	2802	2781	2.5988687782805475
6883	0	78	2781	2800	3.641440422322756
6884	0	78	2800	2781	3.036161387631969
6885	0	78	2781	2802	2.4004901960784353
6886	0	78	2802	2785	3.5897812971342384
6887	0	78	2785	2804	2.8197209653092035
6888	0	78	2804	2787	1.7313348416289551
6889	0	78	2787	2771	2.4047134238310846
6890	0	78	2771	2799	2.615950226244344
6891	0	78	2799	2797	2.8827300150829602
6892	0	78	2797	2776	2.5341251885369434
6893	0	78	2776	2783	0.9208898944192893
6894	0	78	2783	2779	1.0370286576169054
6895	0	78	2779	2777	2.0820135746606305
6896	0	78	2777	2791	2.5235671191553712
6897	0	78	2791	2794	2.1986802413272897
6898	0	78	2794	2778	2.935256410256413
6899	0	78	2778	2803	1.9552208835341456
6900	0	78	2803	2774	0.9412315930388234
6901	0	78	2774	2801	1.6103413654618333
6902	0	78	2801	2775	2.321017402945111
6903	0	78	2775	2770	3.2849789915966414
6904	0	78	2789	2788	1.4750000000000003
6905	0	78	2788	2790	1.3083333333333478
6906	0	78	2790	2772	1.6916666666666462
6907	0	78	2772	2798	1.25
6908	0	78	2798	2773	1.1000000000000003
6909	0	78	2773	2782	2.525
6910	0	78	2782	2795	1.6500000000000057
6911	0	78	2795	2780	0.8166666666666629
6912	0	78	2780	2796	1.3583333333333425
6913	0	78	2796	2769	1.4499999999999946
6914	0	78	2769	2792	1.766666666666674
6915	0	78	2792	2786	2.774999999999983
6916	0	78	2786	2793	4.308333333333337
6917	0	78	2793	2784	3.9916666666666685
6918	0	78	2784	2775	2.895138888888887
6919	0	78	2775	2784	2.9999999999999774
6920	0	78	2784	2793	3.900000000000034
6921	0	78	2793	2786	3.833333333333304
6922	0	78	2786	2792	2.5583333333333567
6923	0	78	2792	2769	1.8833333333333302
6924	0	78	2769	2796	1.7310606060605926
6925	0	78	2796	2780	1.8015151515151417
6926	0	78	2780	2795	1.0181818181818192
6927	0	78	2795	2782	1.1689393939394073
6928	0	78	2782	2773	1.440151515151512
6929	0	78	2773	2798	1.4204545454545459
6930	0	78	2798	2772	1.4030303030302873
6931	0	78	2772	2790	1.751515151515165
6932	0	78	2790	2788	1.3242424242424136
6933	0	78	2788	2789	2.138636363636371
6934	1	78	897	2769	0
6935	1	78	642	2770	0
6936	1	78	261	2771	0
6937	1	78	268	2772	0
6938	1	78	782	2773	0
6939	1	78	409	2774	0
6940	1	78	285	2775	0
6941	1	78	798	2776	0
6942	1	78	35	2777	0
6943	1	78	420	2778	0
6944	1	78	676	2779	0
6945	1	78	171	2780	0
6946	1	78	813	2781	0
6947	1	78	173	2782	0
6948	1	78	694	2783	0
6949	1	78	191	2784	0
6950	1	78	448	2785	0
6951	1	78	577	2786	0
6952	1	78	69	2787	0
6953	1	78	582	2788	0
6954	1	78	327	2789	0
6955	1	78	337	2790	0
6956	1	78	978	2791	0
6957	1	78	981	2792	0
6958	1	78	730	2793	0
6959	1	78	733	2794	0
6960	1	78	223	2795	0
6961	1	78	611	2796	0
6962	1	78	485	2797	0
6963	1	78	614	2798	0
6964	1	78	746	2799	0
6965	1	78	106	2800	0
6966	1	78	625	2801	0
6967	1	78	121	2802	0
6968	1	78	890	2803	0
6969	1	78	255	2804	0
6970	2	78	2769	897	0
6971	2	78	2770	642	0
6972	2	78	2771	261	0
6973	2	78	2772	268	0
6974	2	78	2773	782	0
6975	2	78	2774	409	0
6976	2	78	2775	285	0
6977	2	78	2776	798	0
6978	2	78	2777	35	0
6979	2	78	2778	420	0
6980	2	78	2779	676	0
6981	2	78	2780	171	0
6982	2	78	2781	813	0
6983	2	78	2782	173	0
6984	2	78	2783	694	0
6985	2	78	2784	191	0
6986	2	78	2785	448	0
6987	2	78	2786	577	0
6988	2	78	2787	69	0
6989	2	78	2788	582	0
6990	2	78	2789	327	0
6991	2	78	2790	337	0
6992	2	78	2791	978	0
6993	2	78	2792	981	0
6994	2	78	2793	730	0
6995	2	78	2794	733	0
6996	2	78	2795	223	0
6997	2	78	2796	611	0
6998	2	78	2797	485	0
6999	2	78	2798	614	0
7000	2	78	2799	746	0
7001	2	78	2800	106	0
7002	2	78	2801	625	0
7003	2	78	2802	121	0
7004	2	78	2803	890	0
7005	2	78	2804	255	0
7006	0	79	2821	2811	3.1174113475177383
7007	0	79	2811	2806	2.601560283687939
7008	0	79	2806	2823	2.672695035460989
7009	0	79	2823	2815	2.618014184397164
7010	0	79	2815	2809	2.796382978723409
7011	0	79	2809	2814	2.822624113475159
7012	0	79	2814	2816	2.679680851063828
7013	0	79	2816	2819	2.5287943262411567
7014	0	79	2819	2820	2.805638297872339
7015	0	79	2820	2808	3.0468794326241126
7016	0	79	2808	2822	2.791099290780154
7017	0	79	2822	2807	2.5417375886524565
7018	0	79	2807	2805	2.5484397163120436
7019	0	79	2805	2810	2.6557092198581844
7020	0	79	2810	2817	2.839645390070902
7021	0	79	2817	2812	2.705815602836905
7022	0	79	2812	2818	1.0416312056737496
7023	0	79	2818	2813	1.0442553191489308
7024	0	79	2813	2818	1.2811702127659679
7025	0	79	2818	2812	2.4237943262411545
7026	0	79	2812	2817	3.1837943262411215
7027	0	79	2817	2810	2.555070921985824
7028	0	79	2810	2805	2.5954255319148904
7029	0	79	2805	2807	2.447836879432615
7030	0	79	2807	2822	2.7106028368794233
7031	0	79	2822	2808	2.816950354609935
7032	0	79	2808	2820	3.224007092198574
7033	0	79	2820	2819	2.991595744680884
7034	0	79	2819	2816	2.5941489361702055
7035	0	79	2816	2814	2.728794326241127
7036	0	79	2814	2809	2.634219858156028
7037	0	79	2809	2815	2.884893617021263
7038	0	79	2815	2823	2.6518794326241166
7039	0	79	2823	2806	1.98734042553192
7040	0	79	2806	2811	2.3755319148936027
7041	0	79	2811	2821	2.0351418439716453
7042	1	79	896	2805	0
7043	1	79	449	2806	0
7044	1	79	739	2807	0
7045	1	79	36	2808	0
7046	1	79	647	2809	0
7047	1	79	523	2810	0
7048	1	79	270	2811	0
7049	1	79	46	2812	0
7050	1	79	989	2813	0
7051	1	79	114	2814	0
7052	1	79	691	2815	0
7053	1	79	723	2816	0
7054	1	79	979	2817	0
7055	1	79	850	2818	0
7056	1	79	567	2819	0
7057	1	79	762	2820	0
7058	1	79	443	2821	0
7059	1	79	605	2822	0
7060	1	79	127	2823	0
7061	2	79	2805	896	0
7062	2	79	2806	449	0
7063	2	79	2807	739	0
7064	2	79	2808	36	0
7065	2	79	2809	647	0
7066	2	79	2810	523	0
7067	2	79	2811	270	0
7068	2	79	2812	46	0
7069	2	79	2813	989	0
7070	2	79	2814	114	0
7071	2	79	2815	691	0
7072	2	79	2816	723	0
7073	2	79	2817	979	0
7074	2	79	2818	850	0
7075	2	79	2819	567	0
7076	2	79	2820	762	0
7077	2	79	2821	443	0
7078	2	79	2822	605	0
7079	2	79	2823	127	0
7080	0	80	2829	2827	1.9640547263681587
7081	0	80	2827	2828	1.1180348258706208
7082	0	80	2828	2831	0.9258706467661934
7083	0	80	2831	2824	1.2528606965173976
7084	0	80	2824	2830	1.8508706467661682
7085	0	80	2830	2826	1.9019900497512665
7086	0	80	2826	2825	3.1179104477611794
7087	0	80	2825	2826	3.454228855721389
7088	0	80	2826	2830	3.1310945273631887
7089	0	80	2830	2824	1.7893034825870433
7090	0	80	2824	2831	1.271641791044803
7091	0	80	2831	2828	0.5680348258706193
7092	0	80	2828	2827	1.2289800995025266
7093	0	80	2827	2829	1.4101990049751238
7094	1	80	902	2824	0
7095	1	80	300	2825	0
7096	1	80	333	2826	0
7097	1	80	46	2827	0
7098	1	80	850	2828	0
7099	1	80	979	2829	0
7100	1	80	792	2830	0
7101	1	80	989	2831	0
7102	2	80	2824	902	0
7103	2	80	2825	300	0
7104	2	80	2826	333	0
7105	2	80	2827	46	0
7106	2	80	2828	850	0
7107	2	80	2829	979	0
7108	2	80	2830	792	0
7109	2	80	2831	989	0
7110	0	81	2842	2843	3.2006535947712376
7111	0	81	2843	2838	1.6534313725490317
7112	0	81	2838	2848	1.4455882352940963
7113	0	81	2848	2835	1.2102941176470683
7114	0	81	2835	2847	0.9596405228758403
7115	0	81	2847	2846	2.519281045751612
7116	0	81	2846	2836	2.143464052287593
7117	0	81	2836	2833	2.1833333333333216
7118	0	81	2833	2832	1.4488562091503214
7119	0	81	2832	2844	1.750816993464065
7120	0	81	2844	2837	2.6302287581699404
7121	0	81	2837	2845	2.9684640522875623
7122	0	81	2845	2839	2.857352941176474
7123	0	81	2839	2841	2.499673202614384
7124	0	81	2841	2834	2.733986928104583
7125	0	81	2834	2840	4.010620915032672
7126	0	81	2840	2834	6.472385620915038
7127	0	81	2834	2841	3.2187908496731983
7128	0	81	2841	2839	2.7856209150326725
7129	0	81	2839	2845	2.55588235294118
7130	0	81	2845	2837	2.7660130718954417
7131	0	81	2837	2844	2.6356209150326757
7132	0	81	2844	2832	1.708333333333324
7133	0	81	2832	2833	1.4581699346405201
7134	0	81	2833	2836	2.0763071895424843
7135	0	81	2836	2846	3.1905228758170203
7136	0	81	2846	2847	3.1707516339868898
7137	0	81	2847	2835	1.0009803921569047
7138	0	81	2835	2848	1.3016339869280877
7139	0	81	2848	2838	1.5465686274509514
7140	0	81	2838	2843	1.9068627450980482
7141	0	81	2843	2842	3.842810457516348
7142	1	81	640	2832	0
7143	1	81	610	2833	0
7144	1	81	578	2834	0
7145	1	81	421	2835	0
7146	1	81	134	2836	0
7147	1	81	166	2837	0
7148	1	81	265	2838	0
7149	1	81	334	2839	0
7150	1	81	271	2840	0
7151	1	81	656	2841	0
7152	1	81	243	2842	0
7153	1	81	947	2843	0
7154	1	81	791	2844	0
7155	1	81	377	2845	0
7156	1	81	698	2846	0
7157	1	81	317	2847	0
7158	1	81	126	2848	0
7159	2	81	2832	640	0
7160	2	81	2833	610	0
7161	2	81	2834	578	0
7162	2	81	2835	421	0
7163	2	81	2836	134	0
7164	2	81	2837	166	0
7165	2	81	2838	265	0
7166	2	81	2839	334	0
7167	2	81	2840	271	0
7168	2	81	2841	656	0
7169	2	81	2842	243	0
7170	2	81	2843	947	0
7171	2	81	2844	791	0
7172	2	81	2845	377	0
7173	2	81	2846	698	0
7174	2	81	2847	317	0
7175	2	81	2848	126	0
7176	0	82	2863	2873	2.003292806484294
7177	0	82	2873	2872	2.040729483282679
7178	0	82	2872	2875	2.7687183383991907
7179	0	82	2875	2859	3.695162107396142
7180	0	82	2859	2852	3.416507936507941
7181	0	82	2852	2868	2.7417989417989483
7182	0	82	2868	2850	3.3717060810810735
7183	0	82	2850	2853	4.6173986486486465
7184	0	82	2853	2870	4.097916666666674
7185	0	82	2870	2861	2.520720720720716
7186	0	82	2861	2871	1.763879504504512
7187	0	82	2871	2854	0.9320945945945835
7188	0	82	2854	2874	0.499549549549544
7189	0	82	2874	2862	1.2317004504504516
7190	0	82	2862	2857	1.5842060810810905
7191	0	82	2857	2866	2.844538288288276
7192	0	82	2866	2849	3.322606981981995
7193	0	82	2849	2858	2.3972409909909884
7194	0	82	2864	2855	3.2055397727272688
7195	0	82	2855	2856	0.903787878787891
7196	0	82	2856	2869	1.1812499999999881
7197	0	82	2869	2867	1.4457859848484855
7198	0	82	2867	2860	2.489725378787871
7199	0	82	2860	2851	2.126515151515165
7200	0	82	2851	2865	2.084043560606053
7201	0	82	2865	2863	1.409943181818187
7202	0	82	2859	2875	3.328131313131316
7203	0	82	2875	2872	3.0162121212121162
7204	0	82	2872	2873	2.367297979797975
7205	0	82	2873	2863	2.0559848484848513
7206	0	82	2858	2866	2.396734234234228
7207	0	82	2866	2857	2.3693693693693723
7208	0	82	2857	2862	1.9779279279279396
7209	0	82	2862	2874	1.513766891891886
7210	0	82	2874	2871	1.4159346846846834
7211	0	82	2871	2861	1.6485923423423336
7212	0	82	2861	2870	2.487218468468477
7213	0	82	2870	2853	3.3731700450450406
7214	0	82	2853	2850	3.3010698198198174
7215	0	82	2850	2868	3.354335585585588
7216	0	82	2868	2852	3.536650743099784
7217	0	82	2852	2859	3.740843949044595
7218	0	82	2863	2865	1.0890625000000063
7219	0	82	2865	2851	1.388541666666671
7220	0	82	2851	2860	1.6131155303030333
7221	0	82	2860	2867	1.9348011363636395
7222	0	82	2867	2869	1.4558238636363412
7223	0	82	2869	2856	1.18229166666669
7224	0	82	2856	2855	1.1831912878787714
7225	0	82	2855	2864	3.0535511363636414
7226	1	82	642	2849	0
7227	1	82	399	2850	0
7228	1	82	528	2851	0
7229	1	82	533	2852	0
7230	1	82	405	2853	0
7231	1	82	281	2854	0
7232	1	82	410	2855	0
7233	1	82	667	2856	0
7234	1	82	540	2857	0
7235	1	82	285	2858	0
7236	1	82	287	2859	0
7237	1	82	548	2860	0
7238	1	82	427	2861	0
7239	1	82	172	2862	0
7240	1	82	813	2863	0
7241	1	82	302	2864	0
7242	1	82	429	2865	0
7243	1	82	191	2866	0
7244	1	82	963	2867	0
7245	1	82	79	2868	0
7246	1	82	80	2869	0
7247	1	82	595	2870	0
7248	1	82	606	2871	0
7249	1	82	735	2872	0
7250	1	82	106	2873	0
7251	1	82	758	2874	0
7252	1	82	765	2875	0
7253	2	82	2849	642	0
7254	2	82	2850	399	0
7255	2	82	2851	528	0
7256	2	82	2852	533	0
7257	2	82	2853	405	0
7258	2	82	2854	281	0
7259	2	82	2855	410	0
7260	2	82	2856	667	0
7261	2	82	2857	540	0
7262	2	82	2858	285	0
7263	2	82	2859	287	0
7264	2	82	2860	548	0
7265	2	82	2861	427	0
7266	2	82	2862	172	0
7267	2	82	2863	813	0
7268	2	82	2864	302	0
7269	2	82	2865	429	0
7270	2	82	2866	191	0
7271	2	82	2867	963	0
7272	2	82	2868	79	0
7273	2	82	2869	80	0
7274	2	82	2870	595	0
7275	2	82	2871	606	0
7276	2	82	2872	735	0
7277	2	82	2873	106	0
7278	2	82	2874	758	0
7279	2	82	2875	765	0
7280	0	83	2882	2880	1.6553787878787787
7281	0	83	2880	2878	1.950151515151512
7282	0	83	2878	2883	2.0887878787878806
7283	0	83	2883	2879	1.9795454545454607
7284	0	83	2879	2876	2.7978030303030126
7285	0	83	2876	2877	6.510151515151526
7286	0	83	2877	2881	3.1856060606060668
7287	0	83	2881	2876	3.1443939393939404
7288	0	83	2876	2879	2.4795454545454403
7289	0	83	2879	2883	2.1242424242424383
7290	0	83	2883	2878	1.5447727272727265
7291	0	83	2878	2880	1.2219696969697005
7292	0	83	2880	2882	1.8102272727272417
7293	1	83	160	2876	0
7294	1	83	128	2877	0
7295	1	83	387	2878	0
7296	1	83	490	2879	0
7297	1	83	523	2880	0
7298	1	83	778	2881	0
7299	1	83	979	2882	0
7300	1	83	126	2883	0
7301	2	83	2876	160	0
7302	2	83	2877	128	0
7303	2	83	2878	387	0
7304	2	83	2879	490	0
7305	2	83	2880	523	0
7306	2	83	2881	778	0
7307	2	83	2882	979	0
7308	2	83	2883	126	0
7309	0	84	2884	2896	4.786758691206564
7310	0	84	2896	2885	2.9691717791410794
7311	0	84	2885	2892	3.021676891615548
7312	0	84	2892	2890	3.101329243353786
7313	0	84	2890	2891	3.034049079754588
7314	0	84	2891	2887	2.5611451942740304
7315	0	84	2887	2888	2.2978016359918287
7316	0	84	2888	2894	2.2399284253578724
7317	0	84	2894	2889	2.7091513292433596
7318	0	84	2889	2895	2.740286298568509
7319	0	84	2895	2886	3.190439672801627
7320	0	84	2886	2893	8.443353783231087
7321	0	84	2893	2886	7.487730061349699
7322	0	84	2886	2895	3.0834355828220925
7323	0	84	2895	2889	3.245756646216765
7324	0	84	2889	2894	3.2435582822085935
7325	0	84	2894	2888	1.5040899795500862
7326	0	84	2888	2887	1.9881901840490737
7327	0	84	2887	2891	2.46298568507158
7328	0	84	2891	2890	2.7460122699386575
7329	0	84	2890	2892	3.3970347648261714
7330	0	84	2892	2885	2.6281697341513426
7331	0	84	2885	2896	2.495858895705522
7332	0	84	2896	2884	2.8889570552147132
7333	1	84	160	2884	0
7334	1	84	837	2885	0
7335	1	84	101	2886	0
7336	1	84	39	2887	0
7337	1	84	137	2888	0
7338	1	84	41	2889	0
7339	1	84	238	2890	0
7340	1	84	597	2891	0
7341	1	84	374	2892	0
7342	1	84	469	2893	0
7343	1	84	313	2894	0
7344	1	84	186	2895	0
7345	1	84	155	2896	0
7346	2	84	2884	160	0
7347	2	84	2885	837	0
7348	2	84	2886	101	0
7349	2	84	2887	39	0
7350	2	84	2888	137	0
7351	2	84	2889	41	0
7352	2	84	2890	238	0
7353	2	84	2891	597	0
7354	2	84	2892	374	0
7355	2	84	2893	469	0
7356	2	84	2894	313	0
7357	2	84	2895	186	0
7358	2	84	2896	155	0
7359	0	85	2904	2901	3.8407996146435437
7360	0	85	2901	2900	2.071868978805406
7361	0	85	2900	2911	2.644749518304436
7362	0	85	2911	2898	3.1063583815028823
7363	0	85	2898	2897	3.0927263969171443
7364	0	85	2897	2902	2.5386801541425834
7365	0	85	2902	2910	1.9574662813102144
7366	0	85	2910	2908	1.6635356454720664
7367	0	85	2908	2899	2.240414258188805
7368	0	85	2899	2909	2.8411368015414324
7369	0	85	2909	2907	3.0941233140655333
7370	0	85	2907	2906	3.2582851637764687
7371	0	85	2906	2903	3.8106936416185015
7372	0	85	2903	2905	6.847832369942197
7373	0	85	2905	2903	5.691425818882473
7374	0	85	2903	2906	4.244894026974949
7375	0	85	2906	2907	3.2447013487475997
7376	0	85	2907	2909	2.5838631984585656
7377	0	85	2909	2899	2.4447976878612634
7378	0	85	2899	2908	1.917726396917173
7379	0	85	2908	2910	1.402263969171465
7380	0	85	2910	2902	1.8356936416184924
7381	0	85	2902	2897	2.60317919075146
7382	0	85	2897	2898	3.2340558766859213
7383	0	85	2898	2911	2.8470616570327585
7384	0	85	2911	2900	2.3368015414258005
7385	0	85	2900	2901	2.056502890173433
7386	0	85	2901	2904	3.886512524084773
7387	1	85	704	2897	0
7388	1	85	326	2898	0
7389	1	85	70	2899	0
7390	1	85	393	2900	0
7391	1	85	523	2901	0
7392	1	85	939	2902	0
7393	1	85	817	2903	0
7394	1	85	979	2904	0
7395	1	85	729	2905	0
7396	1	85	245	2906	0
7397	1	85	316	2907	0
7398	1	85	537	2908	0
7399	1	85	158	2909	0
7400	1	85	924	2910	0
7401	1	85	542	2911	0
7402	2	85	2897	704	0
7403	2	85	2898	326	0
7404	2	85	2899	70	0
7405	2	85	2900	393	0
7406	2	85	2901	523	0
7407	2	85	2902	939	0
7408	2	85	2903	817	0
7409	2	85	2904	979	0
7410	2	85	2905	729	0
7411	2	85	2906	245	0
7412	2	85	2907	316	0
7413	2	85	2908	537	0
7414	2	85	2909	158	0
7415	2	85	2910	924	0
7416	2	85	2911	542	0
7417	0	86	2923	2919	2.853405017921144
7418	0	86	2919	2928	2.1193100358422887
7419	0	86	2928	2914	2.606630824372765
7420	0	86	2914	2927	2.44431003584229
7421	0	86	2927	2920	2.1183243727598597
7422	0	86	2920	2926	2.5766129032258096
7423	0	86	2926	2913	2.2724910394265216
7424	0	86	2913	2917	2.7897401433691815
7425	0	86	2917	2925	2.1159050179211456
7426	0	86	2925	2921	1.1540770609318927
7427	0	86	2921	2915	1.1447580645161328
7428	0	86	2915	2916	2.205555555555557
7429	0	86	2916	2912	2.5185483870967698
7430	0	86	2912	2922	1.5671594982078851
7431	0	86	2922	2918	3.2712365591397883
7432	0	86	2918	2924	2.3997311827956995
7433	0	86	2924	2918	4.7285842293906875
7434	0	86	2918	2922	1.894041218637992
7435	0	86	2922	2912	1.8267025089605746
7436	0	86	2912	2916	2.142473118279573
7437	0	86	2916	2915	1.7415322580645083
7438	0	86	2915	2921	1.1353942652329565
7439	0	86	2921	2925	1.230197132616507
7440	0	86	2925	2917	1.908243727598559
7441	0	86	2917	2913	2.9448028673835065
7442	0	86	2913	2926	2.3951164874552116
7443	0	86	2926	2920	2.7168906810035844
7444	0	86	2920	2927	1.9367831541218583
7445	0	86	2927	2914	2.130197132616493
7446	0	86	2914	2928	2.3622759856630893
7447	0	86	2928	2919	1.5325716845878097
7448	0	86	2919	2923	3.0389784946236498
7449	1	86	192	2912	0
7450	1	86	866	2913	0
7451	1	86	357	2914	0
7452	1	86	262	2915	0
7453	1	86	40	2916	0
7454	1	86	74	2917	0
7455	1	86	13	2918	0
7456	1	86	46	2919	0
7457	1	86	378	2920	0
7458	1	86	911	2921	0
7459	1	86	562	2922	0
7460	1	86	979	2923	0
7461	1	86	916	2924	0
7462	1	86	342	2925	0
7463	1	86	472	2926	0
7464	1	86	826	2927	0
7465	1	86	923	2928	0
7466	2	86	2912	192	0
7467	2	86	2913	866	0
7468	2	86	2914	357	0
7469	2	86	2915	262	0
7470	2	86	2916	40	0
7471	2	86	2917	74	0
7472	2	86	2918	13	0
7473	2	86	2919	46	0
7474	2	86	2920	378	0
7475	2	86	2921	911	0
7476	2	86	2922	562	0
7477	2	86	2923	979	0
7478	2	86	2924	916	0
7479	2	86	2925	342	0
7480	2	86	2926	472	0
7481	2	86	2927	826	0
7482	2	86	2928	923	0
7483	0	87	2940	2945	1.7396433470507504
7484	0	87	2945	2940	1.6215363511659804
7485	0	87	2940	2946	3.725137174211248
7486	0	87	2946	2931	3.6790123456790096
7487	0	87	2931	2947	2.771604938271628
7488	0	87	2947	2941	2.930041152263365
7489	0	87	2941	2929	3.0217078189300377
7490	0	87	2929	2943	3.2999999999999865
7491	0	87	2943	2942	3.5694444444444517
7492	0	87	2942	2937	2.559821428571434
7493	0	87	2937	2936	1.6054563492063505
7494	0	87	2936	2939	1.4663690476190443
7495	0	87	2939	2935	1.0596230158730175
7496	0	87	2935	2930	1.052579365079366
7497	0	87	2930	2934	1.8041666666666705
7498	0	87	2934	2932	2.3487103174603137
7499	0	87	2932	2933	2.110017730496455
7500	0	87	2933	2938	2.6882978723404256
7501	0	87	2938	2944	1.7834219858156015
7502	0	87	2944	2932	2.7081560283688018
7503	0	87	2932	2934	3.2257201646090445
7504	0	87	2934	2930	2.165123456790113
7505	0	87	2930	2935	1.1333333333333622
7506	0	87	2935	2939	1.1577160493826968
7507	0	87	2939	2936	1.502777777777793
7508	0	87	2936	2937	1.528395061728373
7509	0	87	2937	2942	2.5301440329218154
7510	0	87	2942	2943	3.4385802469136046
7511	0	87	2943	2929	3.1383744855966933
7512	0	87	2929	2941	2.982304526748957
7513	0	87	2941	2947	3.0872427983539232
7514	0	87	2947	2931	2.144958847736622
7515	0	87	2931	2946	2.909156378600803
7516	0	87	2946	2940	4.819032921810718
7517	1	87	768	2929	0
7518	1	87	98	2930	0
7519	1	87	547	2931	0
7520	1	87	866	2932	0
7521	1	87	472	2933	0
7522	1	87	74	2934	0
7523	1	87	525	2935	0
7524	1	87	696	2936	0
7525	1	87	847	2937	0
7526	1	87	687	2938	0
7527	1	87	241	2939	0
7528	1	87	18	2940	0
7529	1	87	722	2941	0
7530	1	87	50	2942	0
7531	1	87	309	2943	0
7532	1	87	884	2944	0
7533	1	87	119	2945	0
7534	1	87	24	2946	0
7535	1	87	473	2947	0
7536	2	87	2929	768	0
7537	2	87	2930	98	0
7538	2	87	2931	547	0
7539	2	87	2932	866	0
7540	2	87	2933	472	0
7541	2	87	2934	74	0
7542	2	87	2935	525	0
7543	2	87	2936	696	0
7544	2	87	2937	847	0
7545	2	87	2938	687	0
7546	2	87	2939	241	0
7547	2	87	2940	18	0
7548	2	87	2941	722	0
7549	2	87	2942	50	0
7550	2	87	2943	309	0
7551	2	87	2944	884	0
7552	2	87	2945	119	0
7553	2	87	2946	24	0
7554	2	87	2947	473	0
7555	0	88	2951	2953	2.086485319516393
7556	0	88	2953	2973	2.500863557858394
7557	0	88	2973	2977	2.7680915371329804
7558	0	88	2977	2950	1.4477115716753044
7559	0	88	2950	2965	0.8475820379965537
7560	0	88	2965	2950	0.8279792746114016
7561	0	88	2950	2978	1.3087219343695937
7562	0	88	2978	2959	1.5987910189982784
7563	0	88	2959	2949	1.9309153713298712
7564	0	88	2949	2970	2.202158894645956
7565	0	88	2970	2966	2.4450345423143305
7566	0	88	2966	2963	2.0387305699481746
7567	0	88	2963	2974	2.5920120898100243
7568	0	88	2974	2972	2.7088946459412706
7569	0	88	2972	2968	1.6465025906735815
7570	0	88	2968	2948	1.9941709844559667
7571	0	88	2948	2956	1.155267702936087
7572	0	88	2956	2969	1.8011226252158898
7573	0	88	2969	2975	1.9626511226252168
7574	0	88	2975	2979	1.5519430051813494
7575	0	88	2979	2964	1.1863557858376486
7576	0	88	2964	2952	2.3356649395509432
7577	0	88	2952	2954	1.872063903281519
7578	0	88	2954	2976	2.0080310880829013
7579	0	88	2976	2971	2.5424006908462986
7580	0	88	2971	2967	2.104879101899816
7581	0	88	2967	2961	1.32724525043179
7582	0	88	2961	2962	1.5072107081174535
7583	0	88	2962	2958	1.808635578583759
7584	0	88	2958	2955	2.4726683937823783
7585	0	88	2955	2957	2.7042314335060342
7586	0	88	2957	2980	1.6508635578583757
7587	0	88	2980	2960	3.394948186528509
7588	0	88	2960	2980	1.169343696027626
7589	0	88	2980	2957	2.7825129533678936
7590	0	88	2957	2955	2.7566925734023973
7591	0	88	2955	2958	2.226943005181368
7592	0	88	2958	2962	2.203540587219319
7593	0	88	2962	2961	1.4640328151986228
7594	0	88	2961	2967	1.4313471502590684
7595	0	88	2967	2971	2.153929188255625
7596	0	88	2971	2976	2.558678756476682
7597	0	88	2976	2954	1.9343696027633788
7598	0	88	2954	2952	1.5782383419689097
7599	0	88	2952	2964	2.3477547495682227
7600	0	88	2964	2979	1.4090241796200638
7601	0	88	2979	2975	1.7615284974093006
7602	0	88	2975	2969	2.278497409326432
7603	0	88	2969	2956	2.3432210708117367
7604	0	88	2956	2948	1.3625647668393845
7605	0	88	2948	2968	2.423229706390333
7606	0	88	2968	2972	2.352202072538845
7607	0	88	2972	2974	2.6696027633851536
7608	0	88	2974	2963	2.677763385146802
7609	0	88	2963	2966	1.8276770293609614
7610	0	88	2966	2970	2.0476252158894654
7611	0	88	2970	2949	2.068048359240074
7612	0	88	2949	2959	2.164810017271161
7613	0	88	2959	2978	1.8673575129533606
7614	0	88	2978	2950	1.293048359240068
7615	0	88	2950	2977	1.5997409326424874
7616	0	88	2977	2973	2.208419689119167
7617	0	88	2973	2953	1.6508203799654537
7618	0	88	2953	2951	1.851597582037999
7619	1	88	132	2948	0
7620	1	88	901	2949	0
7621	1	88	390	2950	0
7622	1	88	140	2951	0
7623	1	88	278	2952	0
7624	1	88	279	2953	0
7625	1	88	534	2954	0
7626	1	88	408	2955	0
7627	1	88	802	2956	0
7628	1	88	803	2957	0
7629	1	88	296	2958	0
7630	1	88	555	2959	0
7631	1	88	556	2960	0
7632	1	88	558	2961	0
7633	1	88	47	2962	0
7634	1	88	306	2963	0
7635	1	88	182	2964	0
7636	1	88	695	2965	0
7637	1	88	444	2966	0
7638	1	88	319	2967	0
7639	1	88	713	2968	0
7640	1	88	715	2969	0
7641	1	88	343	2970	0
7642	1	88	219	2971	0
7643	1	88	350	2972	0
7644	1	88	96	2973	0
7645	1	88	356	2974	0
7646	1	88	231	2975	0
7647	1	88	125	2976	0
7648	1	88	118	2977	0
7649	1	88	248	2978	0
7650	1	88	637	2979	0
7651	1	88	383	2980	0
7652	2	88	2948	132	0
7653	2	88	2949	901	0
7654	2	88	2950	390	0
7655	2	88	2951	140	0
7656	2	88	2952	278	0
7657	2	88	2953	279	0
7658	2	88	2954	534	0
7659	2	88	2955	408	0
7660	2	88	2956	802	0
7661	2	88	2957	803	0
7662	2	88	2958	296	0
7663	2	88	2959	555	0
7664	2	88	2960	556	0
7665	2	88	2961	558	0
7666	2	88	2962	47	0
7667	2	88	2963	306	0
7668	2	88	2964	182	0
7669	2	88	2965	695	0
7670	2	88	2966	444	0
7671	2	88	2967	319	0
7672	2	88	2968	713	0
7673	2	88	2969	715	0
7674	2	88	2970	343	0
7675	2	88	2971	219	0
7676	2	88	2972	350	0
7677	2	88	2973	96	0
7678	2	88	2974	356	0
7679	2	88	2975	231	0
7680	2	88	2976	125	0
7681	2	88	2977	118	0
7682	2	88	2978	248	0
7683	2	88	2979	637	0
7684	2	88	2980	383	0
7685	0	89	2981	2984	4.890404040404022
7686	0	89	2984	2985	4.814898989898991
7687	0	89	2985	2988	2.750505050505062
7688	0	89	2988	2987	2.9340909090909184
7689	0	89	2987	2983	3.4896464646464715
7690	0	89	2983	2986	3.120454545454536
7691	0	89	2986	2982	1.476767676767683
7692	0	89	2982	2986	1.3525252525252496
7693	0	89	2986	2983	2.314898989898996
7694	0	89	2983	2987	2.9242424242424088
7695	0	89	2987	2988	2.7414141414141326
7696	0	89	2988	2985	2.6429292929293076
7697	0	89	2985	2984	4.728030303030294
7698	0	89	2984	2981	6.273737373737383
7699	1	89	549	2981	0
7700	1	89	906	2982	0
7701	1	89	941	2983	0
7702	1	89	720	2984	0
7703	1	89	309	2985	0
7704	1	89	247	2986	0
7705	1	89	282	2987	0
7706	1	89	286	2988	0
7707	2	89	2981	549	0
7708	2	89	2982	906	0
7709	2	89	2983	941	0
7710	2	89	2984	720	0
7711	2	89	2985	309	0
7712	2	89	2986	247	0
7713	2	89	2987	282	0
7714	2	89	2988	286	0
7715	0	90	2997	2994	3.731186868686869
7716	0	90	2994	2989	2.800694444444456
7717	0	90	2989	2998	2.4813762626262346
7718	0	90	2998	3001	2.037500000000021
7719	0	90	3001	2992	2.120328282828268
7720	0	90	2992	2990	1.6903409090909454
7721	0	90	2990	2993	1.4936868686868492
7722	0	90	2993	2995	3.3013888888888903
7723	0	90	2995	2999	3.961111111111106
7724	0	90	2999	3000	4.70782828282827
7725	0	90	3000	2996	8.454131652661076
7726	0	90	2996	3000	7.983192090395486
7727	0	90	3000	2999	4.450378787878805
7728	0	90	2999	2995	3.858585858585835
7729	0	90	2995	2993	2.8404671717171657
7730	0	90	2993	2990	1.4601010101010174
7731	0	90	2990	2992	1.8069444444444411
7732	0	90	2992	3001	1.825441919191931
7733	0	90	3001	2998	1.677272727272715
7734	0	90	2998	2989	2.4228535353535454
7735	0	90	2989	2994	3.3264520202020247
7736	0	90	2994	2997	1.981039562289567
7737	0	90	2997	2991	1.7196127946127673
7738	0	90	2991	2997	1.3996632996633134
7739	1	90	768	2989	0
7740	1	90	706	2990	0
7741	1	90	325	2991	0
7742	1	90	648	2992	0
7743	1	90	233	2993	0
7744	1	90	203	2994	0
7745	1	90	364	2995	0
7746	1	90	240	2996	0
7747	1	90	785	2997	0
7748	1	90	722	2998	0
7749	1	90	338	2999	0
7750	1	90	853	3000	0
7751	1	90	253	3001	0
7752	2	90	2989	768	0
7753	2	90	2990	706	0
7754	2	90	2991	325	0
7755	2	90	2992	648	0
7756	2	90	2993	233	0
7757	2	90	2994	203	0
7758	2	90	2995	364	0
7759	2	90	2996	240	0
7760	2	90	2997	785	0
7761	2	90	2998	722	0
7762	2	90	2999	338	0
7763	2	90	3000	853	0
7764	2	90	3001	253	0
7765	0	91	3003	3002	25.
7766	1	91	979	3002	0
7767	1	91	967	3003	0
7768	2	91	3002	979	0
7769	2	91	3003	967	0
7770	0	92	3011	3007	2.3166666666666753
7771	0	92	3007	3005	1.5891304347826105
7772	0	92	3005	3013	1.7043478260869573
7773	0	92	3013	3016	1.8619565217391238
7774	0	92	3016	3006	1.9438405797101244
7775	0	92	3006	3018	1.4485507246376983
7776	0	92	3018	3015	2.2597826086956507
7777	0	92	3015	3012	1.3036231884058138
7778	0	92	3012	3008	1.9981884057970858
7779	0	92	3008	3010	2.7536231884057765
7780	0	92	3010	3014	1.9439102564102702
7781	0	92	3014	3009	2.4528846153846398
7782	0	92	3009	3004	2.4182692307692153
7783	0	92	3004	3017	4.468269230769225
7784	0	92	3017	3004	4.228205128205119
7785	0	92	3004	3009	2.468910256410257
7786	0	92	3009	3014	2.606730769230775
7787	0	92	3014	3010	1.776602564102563
7788	0	92	3010	3008	2.779166666666666
7789	0	92	3008	3012	2.18371212121213
7790	0	92	3012	3015	1.693560606060594
7791	0	92	3015	3018	2.2606060606060625
7792	0	92	3018	3006	1.3939393939393832
7793	0	92	3006	3016	1.8753787878788069
7794	0	92	3016	3013	1.9757575757575667
7795	0	92	3013	3005	1.8496212121212274
7796	0	92	3005	3007	1.9749999999999892
7797	0	92	3007	3011	3.259090909090911
7798	1	92	993	3004	0
7799	1	92	35	3005	0
7800	1	92	420	3006	0
7801	1	92	676	3007	0
7802	1	92	972	3008	0
7803	1	92	397	3009	0
7804	1	92	494	3010	0
7805	1	92	798	3011	0
7806	1	92	625	3012	0
7807	1	92	978	3013	0
7808	1	92	662	3014	0
7809	1	92	409	3015	0
7810	1	92	733	3016	0
7811	1	92	382	3017	0
7812	1	92	831	3018	0
7813	2	92	3004	993	0
7814	2	92	3005	35	0
7815	2	92	3006	420	0
7816	2	92	3007	676	0
7817	2	92	3008	972	0
7818	2	92	3009	397	0
7819	2	92	3010	494	0
7820	2	92	3011	798	0
7821	2	92	3012	625	0
7822	2	92	3013	978	0
7823	2	92	3014	662	0
7824	2	92	3015	409	0
7825	2	92	3016	733	0
7826	2	92	3017	382	0
7827	2	92	3018	831	0
7828	0	93	3030	3019	1.7083333333333441
7829	0	93	3019	3030	1.7109999999999765
7830	0	93	3030	3029	1.4236947791164671
7831	0	93	3029	3028	1.1497991967871455
7832	0	93	3028	3035	1.3331325301204886
7833	0	93	3035	3027	1.8421184738955731
7834	0	93	3027	3026	2.2732429718875538
7835	0	93	3026	3025	1.7661144578313182
7836	0	93	3025	3020	1.764558232931724
7837	0	93	3020	3031	1.7897590361445963
7838	0	93	3031	3033	1.5583333333333362
7839	0	93	3033	3021	1.2993177387914234
7840	0	93	3021	3034	1.1118908382066075
7841	0	93	3034	3023	1.628849902534113
7842	0	93	3023	3022	2.0986354775828455
7843	0	93	3022	3024	1.6923976608187297
7844	0	93	3024	3032	1.505896686159828
7845	0	93	3032	3036	1.7860136452241846
7846	0	93	3036	3032	1.7700690335305604
7847	0	93	3032	3024	1.1967948717948873
7848	0	93	3024	3022	1.544871794871781
7849	0	93	3022	3023	2.145759368836303
7850	0	93	3023	3034	1.8754930966469514
7851	0	93	3034	3021	1.1282544378698112
7852	0	93	3021	3033	1.3875739644970344
7853	0	93	3033	3031	1.9970907297830445
7854	0	93	3031	3020	1.468775100401613
7855	0	93	3020	3025	1.7183734939759032
7856	0	93	3025	3026	1.7557228915662577
7857	0	93	3026	3027	2.0307228915662816
7858	0	93	3027	3035	1.9624999999999786
7859	0	93	3035	3028	1.5182228915662643
7860	0	93	3028	3029	1.376355421686753
7861	0	93	3029	3030	1.7591365461847406
7862	1	93	929	3019	0
7863	1	93	873	3020	0
7864	1	93	554	3021	0
7865	1	93	652	3022	0
7866	1	93	877	3023	0
7867	1	93	45	3024	0
7868	1	93	207	3025	0
7869	1	93	728	3026	0
7870	1	93	16	3027	0
7871	1	93	498	3028	0
7872	1	93	222	3029	0
7873	1	93	236	3030	0
7874	1	93	437	3031	0
7875	1	93	694	3032	0
7876	1	93	984	3033	0
7877	1	93	315	3034	0
7878	1	93	541	3035	0
7879	1	93	798	3036	0
7880	2	93	3019	929	0
7881	2	93	3020	873	0
7882	2	93	3021	554	0
7883	2	93	3022	652	0
7884	2	93	3023	877	0
7885	2	93	3024	45	0
7886	2	93	3025	207	0
7887	2	93	3026	728	0
7888	2	93	3027	16	0
7889	2	93	3028	498	0
7890	2	93	3029	222	0
7891	2	93	3030	236	0
7892	2	93	3031	437	0
7893	2	93	3032	694	0
7894	2	93	3033	984	0
7895	2	93	3034	315	0
7896	2	93	3035	541	0
7897	2	93	3036	798	0
7898	0	94	3044	3043	2.2359195402298946
7899	0	94	3043	3039	1.4031609195402428
7900	0	94	3039	3038	1.5630459770114795
7901	0	94	3038	3040	1.289195402298841
7902	0	94	3040	3041	1.7148275862068934
7903	0	94	3041	3042	2.427126436781609
7904	0	94	3042	3037	4.659827586206902
7905	0	94	3037	3042	3.919594594594597
7906	0	94	3042	3041	2.7155405405405304
7907	0	94	3041	3040	1.9912725225225378
7908	0	94	3040	3038	1.6452139639639676
7909	0	94	3038	3039	1.8560810810810628
7910	0	94	3039	3043	1.8082207207207335
7911	0	94	3043	3044	2.182319819819815
7912	1	94	677	3037	0
7913	1	94	652	3038	0
7914	1	94	45	3039	0
7915	1	94	814	3040	0
7916	1	94	749	3041	0
7917	1	94	531	3042	0
7918	1	94	694	3043	0
7919	1	94	798	3044	0
7920	2	94	3037	677	0
7921	2	94	3038	652	0
7922	2	94	3039	45	0
7923	2	94	3040	814	0
7924	2	94	3041	749	0
7925	2	94	3042	531	0
7926	2	94	3043	694	0
7927	2	94	3044	798	0
7928	0	95	3055	3046	1.9203125000000005
7929	0	95	3046	3048	2.075260416666689
7930	0	95	3048	3050	2.2273437499999726
7931	0	95	3050	3049	2.3388020833333485
7932	0	95	3049	3054	1.6152380952380976
7933	0	95	3054	3052	2.042142857142827
7934	0	95	3052	3045	2.71857142857144
7935	0	95	3045	3051	2.4219047619047824
7936	0	95	3051	3053	2.2369047619047593
7937	0	95	3053	3047	2.8373809523809412
7938	0	95	3047	3053	3.0435185185185145
7939	0	95	3053	3051	2.1812499999999897
7940	0	95	3051	3045	2.4495370370370497
7941	0	95	3045	3052	2.7689814814814824
7942	0	95	3052	3054	2.3791666666666607
7943	0	95	3054	3049	1.7546296296296413
7944	0	95	3049	3050	2.008796296296279
7945	0	95	3050	3048	2.502546296296307
7946	0	95	3048	3046	2.771527777777777
7947	0	95	3046	3055	2.695601851851854
7948	1	95	996	3045	0
7949	1	95	485	3046	0
7950	1	95	425	3047	0
7951	1	95	746	3048	0
7952	1	95	554	3049	0
7953	1	95	138	3050	0
7954	1	95	148	3051	0
7955	1	95	215	3052	0
7956	1	95	569	3053	0
7957	1	95	315	3054	0
7958	1	95	798	3055	0
7959	2	95	3045	996	0
7960	2	95	3046	485	0
7961	2	95	3047	425	0
7962	2	95	3048	746	0
7963	2	95	3049	554	0
7964	2	95	3050	138	0
7965	2	95	3051	148	0
7966	2	95	3052	215	0
7967	2	95	3053	569	0
7968	2	95	3054	315	0
7969	2	95	3055	798	0
7970	0	96	3069	3060	3.512042124542132
7971	0	96	3060	3058	1.5593406593406582
7972	0	96	3058	3068	1.9378205128204988
7973	0	96	3068	3056	1.7811813186813314
7974	0	96	3056	3066	2.165796703296675
7975	0	96	3066	3067	2.2200549450549594
7976	0	96	3067	3061	2.446245421245438
7977	0	96	3061	3062	2.56327838827838
7978	0	96	3062	3064	2.98223443223444
7979	0	96	3064	3063	1.8970238095237988
7980	0	96	3063	3065	1.3494505494505715
7981	0	96	3065	3059	0.9331050228310416
7982	0	96	3059	3065	0.823835616438332
7983	0	96	3065	3070	2.2025641025641165
7984	0	96	3070	3065	1.7573770491803489
7985	0	96	3065	3063	0.6067395264116645
7986	0	96	3063	3064	1.440118397085623
7987	0	96	3064	3057	1.9030510018214601
7988	0	96	3057	3062	1.7476320582878053
7989	0	96	3062	3061	2.4688524590164262
7990	0	96	3061	3067	2.7035974499089037
7991	0	96	3067	3066	2.39913479052823
7992	0	96	3066	3056	2.288524590163938
7993	0	96	3056	3068	2.033242258652098
7994	0	96	3068	3058	2.317213114754096
7995	0	96	3058	3060	2.145765027322429
7996	0	96	3060	3069	2.3576958105646426
7997	1	96	384	3056	0
7998	1	96	960	3057	0
7999	1	96	291	3058	0
8000	1	96	676	3059	0
8001	1	96	518	3060	0
8002	1	96	456	3061	0
8003	1	96	727	3062	0
8004	1	96	45	3063	0
8005	1	96	814	3064	0
8006	1	96	694	3065	0
8007	1	96	215	3066	0
8008	1	96	954	3067	0
8009	1	96	764	3068	0
8010	1	96	573	3069	0
8011	1	96	798	3070	0
8012	2	96	3056	384	0
8013	2	96	3057	960	0
8014	2	96	3058	291	0
8015	2	96	3059	676	0
8016	2	96	3060	518	0
8017	2	96	3061	456	0
8018	2	96	3062	727	0
8019	2	96	3063	45	0
8020	2	96	3064	814	0
8021	2	96	3065	694	0
8022	2	96	3066	215	0
8023	2	96	3067	954	0
8024	2	96	3068	764	0
8025	2	96	3069	573	0
8026	2	96	3070	798	0
8027	0	97	3071	3073	6.069105691056911
8028	0	97	3073	3075	2.2555555555555564
8029	0	97	3075	3076	3.186991869918713
8030	0	97	3076	3072	2.9558265582655685
8031	0	97	3072	3074	2.9340785907859206
8032	0	97	3074	3076	1.6595528455284385
8033	0	97	3076	3075	2.764363143631451
8034	0	97	3075	3073	2.824932249322482
8035	0	97	3073	3071	8.5
8036	1	97	677	3071	0
8037	1	97	871	3072	0
8038	1	97	531	3073	0
8039	1	97	727	3074	0
8040	1	97	669	3075	0
8041	1	97	511	3076	0
8042	2	97	3071	677	0
8043	2	97	3072	871	0
8044	2	97	3073	531	0
8045	2	97	3074	727	0
8046	2	97	3075	669	0
8047	2	97	3076	511	0
8048	0	98	3080	3085	4.3668355855855685
8049	0	98	3085	3083	3.4030405405405633
8050	0	98	3083	3077	3.8569256756756714
8051	0	98	3077	3087	3.1383445945945807
8052	0	98	3087	3081	2.085815602836882
8053	0	98	3081	3084	1.3105791962174969
8054	0	98	3084	3086	0.8910165484633477
8055	0	98	3086	3089	1.0939716312056895
8056	0	98	3089	3079	1.420862884160761
8057	0	98	3079	3082	2.3713356973995072
8058	0	98	3082	3078	2.671985815602861
8059	0	98	3078	3088	2.05697399527186
8060	0	98	3088	3078	2.2967857142857113
8061	0	98	3078	3082	2.4723214285714405
8062	0	98	3082	3079	2.233869047619041
8063	0	98	3079	3089	1.7716666666666576
8064	0	98	3089	3086	1.1990476190476067
8065	0	98	3086	3084	0.9491666666666874
8066	0	98	3084	3081	1.2547619047619076
8067	0	98	3081	3087	1.9798214285714153
8068	0	98	3087	3077	2.904335585585587
8069	0	98	3077	3083	4.012556306306319
8070	0	98	3083	3085	3.3374436936936873
8071	0	98	3085	3080	3.2588963963963966
8072	1	98	291	3077	0
8073	1	98	485	3078	0
8074	1	98	261	3079	0
8075	1	98	872	3080	0
8076	1	98	873	3081	0
8077	1	98	746	3082	0
8078	1	98	42	3083	0
8079	1	98	437	3084	0
8080	1	98	470	3085	0
8081	1	98	795	3086	0
8082	1	98	764	3087	0
8083	1	98	798	3088	0
8084	1	98	671	3089	0
8085	2	98	3077	291	0
8086	2	98	3078	485	0
8087	2	98	3079	261	0
8088	2	98	3080	872	0
8089	2	98	3081	873	0
8090	2	98	3082	746	0
8091	2	98	3083	42	0
8092	2	98	3084	437	0
8093	2	98	3085	470	0
8094	2	98	3086	795	0
8095	2	98	3087	764	0
8096	2	98	3088	798	0
8097	2	98	3089	671	0
8098	0	99	3105	3102	1.8328070175438544
8099	0	99	3102	3095	0.9281140350877339
8100	0	99	3095	3090	1.7246929824561483
8101	0	99	3090	3100	1.6995175438596335
8102	0	99	3100	3097	1.856754385964905
8103	0	99	3097	3104	2.200877192982441
8104	0	99	3104	3106	1.9594298245614088
8105	0	99	3106	3094	1.7103947368421137
8106	0	99	3094	3096	1.5776754385964982
8107	0	99	3096	3099	1.4323684210526275
8108	0	99	3099	3101	1.8524561403508832
8109	0	99	3101	3091	2.1589473684210536
8110	0	99	3091	3098	2.3615350877193046
8111	0	99	3098	3093	2.690745614035079
8112	0	99	3093	3092	2.726842105263158
8113	0	99	3092	3093	4.0970331588132565
8114	0	99	3093	3098	1.6659249563699976
8115	0	99	3098	3091	1.9240837696335045
8116	0	99	3091	3101	1.8361692844677056
8117	0	99	3101	3099	1.5430628272251277
8118	0	99	3099	3096	1.1674956369982443
8119	0	99	3096	3094	1.213263525305426
8120	0	99	3094	3103	1.500785340314131
8121	0	99	3103	3106	1.3335951134380561
8122	0	99	3106	3104	1.868542757417098
8123	0	99	3104	3097	2.7362565445026097
8124	0	99	3097	3100	2.5655759162303773
8125	0	99	3100	3090	2.347774869109947
8126	0	99	3090	3095	2.214572425828963
8127	0	99	3095	3102	1.335165794066329
8128	0	99	3102	3105	2.6794938917975517
8129	1	99	35	3090	0
8130	1	99	996	3091	0
8131	1	99	573	3092	0
8132	1	99	518	3093	0
8133	1	99	871	3094	0
8134	1	99	676	3095	0
8135	1	99	479	3096	0
8136	1	99	749	3097	0
8137	1	99	142	3098	0
8138	1	99	639	3099	0
8139	1	99	948	3100	0
8140	1	99	276	3101	0
8141	1	99	694	3102	0
8142	1	99	727	3103	0
8143	1	99	669	3104	0
8144	1	99	798	3105	0
8145	1	99	511	3106	0
8146	2	99	3090	35	0
8147	2	99	3091	996	0
8148	2	99	3092	573	0
8149	2	99	3093	518	0
8150	2	99	3094	871	0
8151	2	99	3095	676	0
8152	2	99	3096	479	0
8153	2	99	3097	749	0
8154	2	99	3098	142	0
8155	2	99	3099	639	0
8156	2	99	3100	948	0
8157	2	99	3101	276	0
8158	2	99	3102	694	0
8159	2	99	3103	727	0
8160	2	99	3104	669	0
8161	2	99	3105	798	0
8162	2	99	3106	511	0
8163	0	100	3108	3118	3.8958333333333255
8164	0	100	3118	3110	1.5085937500000004
8165	0	100	3110	3114	2.9339657738095326
8166	0	100	3114	3116	2.224665178571429
8167	0	100	3116	3113	1.8588913690476205
8168	0	100	3113	3117	2.465922619047627
8169	0	100	3117	3120	2.949627976190464
8170	0	100	3120	3109	2.9122767857142953
8171	0	100	3109	3107	2.174330357142835
8172	0	100	3107	3111	2.0107886904762045
8173	0	100	3111	3112	1.8628348214285726
8174	0	100	3112	3115	1.7111235119047563
8175	0	100	3115	3119	2.3936755952380993
8176	0	100	3119	3115	2.2573439878234547
8177	0	100	3115	3112	1.4468417047184
8178	0	100	3112	3111	1.515677321156774
8179	0	100	3111	3107	1.7826484018264985
8180	0	100	3107	3109	2.0261415525114197
8181	0	100	3109	3120	2.305365296803628
8182	0	100	3120	3117	2.4090943683409547
8183	0	100	3117	3113	2.153310502283092
8184	0	100	3113	3116	1.6477549467275747
8185	0	100	3116	3114	1.9752283105022637
8186	0	100	3114	3110	2.518112633181127
8187	0	100	3110	3118	1.428767123287683
8188	0	100	3118	3108	3.034182098765424
8189	1	100	960	3107	0
8190	1	100	422	3108	0
8191	1	100	456	3109	0
8192	1	100	328	3110	0
8193	1	100	652	3111	0
8194	1	100	45	3112	0
8195	1	100	561	3113	0
8196	1	100	148	3114	0
8197	1	100	694	3115	0
8198	1	100	438	3116	0
8199	1	100	120	3117	0
8200	1	100	573	3118	0
8201	1	100	798	3119	0
8202	1	100	639	3120	0
8203	2	100	3107	960	0
8204	2	100	3108	422	0
8205	2	100	3109	456	0
8206	2	100	3110	328	0
8207	2	100	3111	652	0
8208	2	100	3112	45	0
8209	2	100	3113	561	0
8210	2	100	3114	148	0
8211	2	100	3115	694	0
8212	2	100	3116	438	0
8213	2	100	3117	120	0
8214	2	100	3118	573	0
8215	2	100	3119	798	0
8216	2	100	3120	639	0
8217	0	101	3126	3123	3.2073333333333394
8218	0	101	3123	3122	2.756333333333323
8219	0	101	3122	3125	12.516333333333337
8220	0	101	3125	3121	9.630952380952378
8221	0	101	3121	3122	2.409226190476192
8222	0	101	3122	3124	2.3330357142857037
8223	0	101	3124	3126	3.9660714285714413
8224	1	101	489	3121	0
8225	1	101	108	3122	0
8226	1	101	493	3123	0
8227	1	101	433	3124	0
8228	1	101	178	3125	0
8229	1	101	731	3126	0
8230	2	101	3121	489	0
8231	2	101	3122	108	0
8232	2	101	3123	493	0
8233	2	101	3124	433	0
8234	2	101	3125	178	0
8235	2	101	3126	731	0
8236	0	102	3133	3130	3.2234848484848624
8237	0	102	3130	3129	2.912121212121192
8238	0	102	3129	3132	14.0729797979798
8239	0	102	3132	3127	2.6398989898989917
8240	0	102	3127	3128	10.407142857142848
8241	0	102	3128	3129	1.655059523809536
8242	0	102	3129	3131	1.9369047619047717
8243	0	102	3131	3133	3.4116071428571297
8244	1	102	130	3127	0
8245	1	102	489	3128	0
8246	1	102	108	3129	0
8247	1	102	493	3130	0
8248	1	102	433	3131	0
8249	1	102	468	3132	0
8250	1	102	731	3133	0
8251	2	102	3127	130	0
8252	2	102	3128	489	0
8253	2	102	3129	108	0
8254	2	102	3130	493	0
8255	2	102	3131	433	0
8256	2	102	3132	468	0
8257	2	102	3133	731	0
8258	0	103	3135	3141	3.627450980392157
8259	0	103	3141	3136	2.858551198257085
8260	0	103	3136	3134	2.2797385620914943
8261	0	103	3134	3137	3.336111111111119
8262	0	103	3137	3140	4.0035947712418265
8263	0	103	3140	3142	6.178867102396515
8264	0	103	3142	3140	6.638978494623655
8265	0	103	3140	3138	3.2800537634408706
8266	0	103	3138	3137	1.3818279569892438
8267	0	103	3137	3139	1.94301075268817
8268	0	103	3139	3134	2.4690322580645128
8269	0	103	3134	3136	1.8788709677419388
8270	0	103	3136	3141	2.2129569892473087
8271	0	103	3141	3135	2.15010752688172
8272	1	103	736	3134	0
8273	1	103	130	3135	0
8274	1	103	162	3136	0
8275	1	103	489	3137	0
8276	1	103	108	3138	0
8277	1	103	175	3139	0
8278	1	103	433	3140	0
8279	1	103	178	3141	0
8280	1	103	379	3142	0
8281	2	103	3134	736	0
8282	2	103	3135	130	0
8283	2	103	3136	162	0
8284	2	103	3137	489	0
8285	2	103	3138	108	0
8286	2	103	3139	175	0
8287	2	103	3140	433	0
8288	2	103	3141	178	0
8289	2	103	3142	379	0
8290	0	104	3150	3147	6.323529411764706
8291	0	104	3147	3149	2.413235294117653
8292	0	104	3149	3152	6.266176470588222
8293	0	104	3152	3143	3.633823529411771
8294	0	104	3143	3148	3.8115196078431417
8295	0	104	3148	3144	4.606127450980395
8296	0	104	3144	3151	3.0779411764705817
8297	0	104	3151	3144	5.5378787878787845
8298	0	104	3144	3148	3.795454545454547
8299	0	104	3148	3146	3.662626262626261
8300	0	104	3146	3152	3.497727272727274
8301	0	104	3152	3145	5.658333333333331
8302	0	104	3145	3147	2.5303030303030405
8303	0	104	3147	3150	4.1207070707070645
8304	1	104	162	3143	0
8305	1	104	130	3144	0
8306	1	104	515	3145	0
8307	1	104	907	3146	0
8308	1	104	493	3147	0
8309	1	104	178	3148	0
8310	1	104	403	3149	0
8311	1	104	794	3150	0
8312	1	104	188	3151	0
8313	1	104	830	3152	0
8314	2	104	3143	162	0
8315	2	104	3144	130	0
8316	2	104	3145	515	0
8317	2	104	3146	907	0
8318	2	104	3147	493	0
8319	2	104	3148	178	0
8320	2	104	3149	403	0
8321	2	104	3150	794	0
8322	2	104	3151	188	0
8323	2	104	3152	830	0
8324	0	105	3157	3162	4.106983240223458
8325	0	105	3162	3171	1.6868715083798955
8326	0	105	3171	3173	2.486824953445068
8327	0	105	3173	3153	2.3999068901303438
8328	0	105	3153	3175	3.5081936685288757
8329	0	105	3175	3177	3.135661080074485
8330	0	105	3177	3165	1.7104748603352111
8331	0	105	3165	3154	1.8689013035381583
8332	0	105	3154	3164	1.9749999999999948
8333	0	105	3164	3159	1.6486499068901412
8334	0	105	3159	3172	1.7451117318435825
8335	0	105	3172	3160	2.2243016759776446
8336	0	105	3160	3170	1.5918063314711506
8337	0	105	3170	3161	1.3244413407821098
8338	0	105	3161	3158	1.7852314814814851
8339	0	105	3158	3156	1.8988888888888753
8340	0	105	3156	3179	2.820740740740758
8341	0	105	3179	3166	1.487222222222213
8342	0	105	3166	3168	1.1126851851852044
8343	0	105	3168	3178	1.1180555555555443
8344	0	105	3178	3176	1.2987037037037217
8345	0	105	3176	3180	1.1095370370370155
8346	0	105	3180	3174	1.3239351851851753
8347	0	105	3174	3167	1.161342592592586
8348	0	105	3167	3155	1.27782407407409
8349	0	105	3155	3163	1.51476851851852
8350	0	105	3154	3169	1.5933333333333204
8351	0	105	3169	3164	1.676811594202889
8352	0	105	3163	3155	1.6199453551912553
8353	0	105	3155	3167	1.622950819672129
8354	0	105	3167	3174	1.3069672131147505
8355	0	105	3174	3180	1.6000455373406295
8356	0	105	3180	3176	1.3199908925318824
8357	0	105	3176	3178	1.3922586520947067
8358	0	105	3178	3168	1.263023679417106
8359	0	105	3168	3166	1.0662112932604968
8360	0	105	3166	3179	1.4388888888888756
8361	0	105	3179	3156	2.091575591985437
8362	0	105	3156	3158	0.9917122040072726
8363	0	105	3158	3161	0.9099271402550225
8364	0	105	3161	3170	1.1189686924493514
8365	0	105	3170	3160	2.050368324125223
8366	0	105	3160	3172	2.2313075506445856
8367	0	105	3172	3159	1.82274401473296
8368	0	105	3159	3164	1.6880294659300177
8369	0	105	3164	3165	2.2959595959595887
8370	0	105	3165	3177	1.8881675874769694
8371	0	105	3177	3175	2.240239410681418
8372	0	105	3175	3153	2.830755064456706
8373	0	105	3153	3173	3.0174033149171278
8374	0	105	3173	3171	3.572053406998164
8375	0	105	3171	3157	4.238996316758742
8376	0	105	3164	3169	1.7910144927536416
8377	0	105	3169	3154	1.360362318840573
8378	0	105	3154	3165	2.2863768115942045
8379	1	105	130	3153	0
8380	1	105	774	3154	0
8381	1	105	270	3155	0
8382	1	105	144	3156	0
8383	1	105	532	3157	0
8384	1	105	406	3158	0
8385	1	105	675	3159	0
8386	1	105	296	3160	0
8387	1	105	298	3161	0
8388	1	105	175	3162	0
8389	1	105	817	3163	0
8390	1	105	54	3164	0
8391	1	105	55	3165	0
8392	1	105	314	3166	0
8393	1	105	443	3167	0
8394	1	105	711	3168	0
8395	1	105	455	3169	0
8396	1	105	716	3170	0
8397	1	105	461	3171	0
8398	1	105	976	3172	0
8399	1	105	468	3173	0
8400	1	105	212	3174	0
8401	1	105	221	3175	0
8402	1	105	748	3176	0
8403	1	105	368	3177	0
8404	1	105	115	3178	0
8405	1	105	244	3179	0
8406	1	105	887	3180	0
8407	2	105	3153	130	0
8408	2	105	3154	774	0
8409	2	105	3155	270	0
8410	2	105	3156	144	0
8411	2	105	3157	532	0
8412	2	105	3158	406	0
8413	2	105	3159	675	0
8414	2	105	3160	296	0
8415	2	105	3161	298	0
8416	2	105	3162	175	0
8417	2	105	3163	817	0
8418	2	105	3164	54	0
8419	2	105	3165	55	0
8420	2	105	3166	314	0
8421	2	105	3167	443	0
8422	2	105	3168	711	0
8423	2	105	3169	455	0
8424	2	105	3170	716	0
8425	2	105	3171	461	0
8426	2	105	3172	976	0
8427	2	105	3173	468	0
8428	2	105	3174	212	0
8429	2	105	3175	221	0
8430	2	105	3176	748	0
8431	2	105	3177	368	0
8432	2	105	3178	115	0
8433	2	105	3179	244	0
8434	2	105	3180	887	0
8435	0	106	3185	3183	8.615798611111119
8436	0	106	3183	3181	1.8476562500000029
8437	0	106	3181	3189	2.628385416666646
8438	0	106	3189	3184	3.057465277777794
8439	0	106	3184	3188	3.9895833333333375
8440	0	106	3188	3182	2.0225694444444335
8441	0	106	3182	3186	6.33
8442	0	106	3186	3182	2.4981182795698977
8443	0	106	3182	3188	2.937634408602143
8444	0	106	3188	3187	3.208333333333362
8445	0	106	3187	3189	4.854569892473099
8446	0	106	3189	3181	3.002688172042999
8447	0	106	3181	3183	2.162634408602175
8448	0	106	3183	3185	7.2069892473118085
8449	1	106	832	3181	0
8450	1	106	130	3182	0
8451	1	106	395	3183	0
8452	1	106	461	3184	0
8453	1	106	237	3185	0
8454	1	106	178	3186	0
8455	1	106	754	3187	0
8456	1	106	468	3188	0
8457	1	106	670	3189	0
8458	2	106	3181	832	0
8459	2	106	3182	130	0
8460	2	106	3183	395	0
8461	2	106	3184	461	0
8462	2	106	3185	237	0
8463	2	106	3186	178	0
8464	2	106	3187	754	0
8465	2	106	3188	468	0
8466	2	106	3189	670	0
8467	0	107	3197	3198	4.49980158730159
8468	0	107	3198	3195	5.443452380952378
8469	0	107	3195	3194	11.60436507936508
8470	0	107	3194	3193	1.722420634920641
8471	0	107	3193	3191	2.3928571428571423
8472	0	107	3191	3192	6.58313492063491
8473	0	107	3192	3190	4.454365079365098
8474	0	107	3190	3196	4.132936507936494
8475	0	107	3196	3190	6.304901960784317
8476	0	107	3190	3192	4.2357843137255
8477	0	107	3192	3191	3.4602941176470448
8478	0	107	3191	3193	3.22549019607845
8479	0	107	3193	3194	2.1558823529411586
8480	0	107	3194	3195	14.533333333333356
8481	0	107	3195	3198	4.0308823529411555
8482	0	107	3198	3197	3.5240196078431354
8483	1	107	162	3190	0
8484	1	107	489	3191	0
8485	1	107	907	3192	0
8486	1	107	108	3193	0
8487	1	107	433	3194	0
8488	1	107	564	3195	0
8489	1	107	468	3196	0
8490	1	107	246	3197	0
8491	1	107	123	3198	0
8492	2	107	3190	162	0
8493	2	107	3191	489	0
8494	2	107	3192	907	0
8495	2	107	3193	108	0
8496	2	107	3194	433	0
8497	2	107	3195	564	0
8498	2	107	3196	468	0
8499	2	107	3197	246	0
8500	2	107	3198	123	0
8501	0	108	3208	3201	6.27469135802469
8502	0	108	3201	3205	4.214197530864198
8503	0	108	3205	3203	3.338888888888899
8504	0	108	3203	3206	3.05432098765432
8505	0	108	3206	3207	2.043827160493819
8506	0	108	3207	3209	15.518518518518519
8507	0	108	3209	3200	0.8518518518518161
8508	0	108	3200	3204	0.639814814814835
8509	0	108	3204	3202	4.317283950617309
8510	0	108	3202	3199	6.633333333333321
8511	0	108	3199	3210	1.298456790123459
8512	0	108	3202	3204	4.622500000000002
8513	0	108	3204	3200	3.6535416666666634
8514	0	108	3200	3209	4.069375000000001
8515	0	108	3209	3207	10.575
8516	0	108	3207	3206	1.5293750000000075
8517	0	108	3206	3203	2.3060416666666668
8518	0	108	3203	3205	6.343333333333326
8519	0	108	3205	3201	4.289583333333324
8520	0	108	3201	3208	3.9816666666666762
8521	0	108	3210	3199	2.5712962962962913
8522	0	108	3199	3202	4.466666666666672
8523	1	108	800	3199	0
8524	1	108	1	3200	0
8525	1	108	162	3201	0
8526	1	108	551	3202	0
8527	1	108	489	3203	0
8528	1	108	938	3204	0
8529	1	108	907	3205	0
8530	1	108	108	3206	0
8531	1	108	433	3207	0
8532	1	108	468	3208	0
8533	1	108	246	3209	0
8534	1	108	951	3210	0
8535	2	108	3199	800	0
8536	2	108	3200	1	0
8537	2	108	3201	162	0
8538	2	108	3202	551	0
8539	2	108	3203	489	0
8540	2	108	3204	938	0
8541	2	108	3205	907	0
8542	2	108	3206	108	0
8543	2	108	3207	433	0
8544	2	108	3208	468	0
8545	2	108	3209	246	0
8546	2	108	3210	951	0
8547	0	109	3220	3212	6.116666666666668
8548	0	109	3212	3217	4.110087719298238
8549	0	109	3217	3215	3.2390350877192695
8550	0	109	3215	3218	3.1280701754385967
8551	0	109	3218	3219	2.090350877193017
8552	0	109	3219	3213	16.959210526315804
8553	0	109	3213	3214	2.201315789473636
8554	0	109	3214	3223	3.0140350877193423
8555	0	109	3223	3224	0.8135964912280662
8556	0	109	3224	3226	1.8486842105262948
8557	0	109	3226	3221	2.0434210526315755
8558	0	109	3221	3222	2.528070175438571
8559	0	109	3222	3216	2.0710526315790085
8560	0	109	3216	3211	2.017982456140311
8561	0	109	3211	3225	2.522368421052698
8562	0	109	3225	3228	2.98815789473679
8563	0	109	3228	3227	2.176315789473694
8564	0	109	3227	3228	2.17696078431372
8565	0	109	3228	3225	3.1313725490196087
8566	0	109	3225	3211	2.624019607843143
8567	0	109	3211	3216	2.1369565217391395
8568	0	109	3216	3222	2.3742753623188277
8569	0	109	3222	3221	2.8760869565217355
8570	0	109	3221	3226	2.1673913043478295
8571	0	109	3226	3224	2.1666666666666656
8572	0	109	3224	3223	0.8873188405797076
8573	0	109	3223	3214	3.25144927536232
8574	0	109	3214	3213	2.6681159420289906
8575	0	109	3213	3219	13.673913043478262
8576	0	109	3219	3218	1.4822463768116017
8577	0	109	3218	3215	2.0659420289855017
8578	0	109	3215	3217	5.676811594202897
8579	0	109	3217	3212	3.84311594202899
8580	0	109	3212	3220	3.5623188405797053
8581	1	109	0	3211	0
8582	1	109	162	3212	0
8583	1	109	551	3213	0
8584	1	109	295	3214	0
8585	1	109	489	3215	0
8586	1	109	615	3216	0
8587	1	109	907	3217	0
8588	1	109	108	3218	0
8589	1	109	433	3219	0
8590	1	109	468	3220	0
8591	1	109	23	3221	0
8592	1	109	916	3222	0
8593	1	109	951	3223	0
8594	1	109	985	3224	0
8595	1	109	635	3225	0
8596	1	109	348	3226	0
8597	1	109	699	3227	0
8598	1	109	31	3228	0
8599	2	109	3211	0	0
8600	2	109	3212	162	0
8601	2	109	3213	551	0
8602	2	109	3214	295	0
8603	2	109	3215	489	0
8604	2	109	3216	615	0
8605	2	109	3217	907	0
8606	2	109	3218	108	0
8607	2	109	3219	433	0
8608	2	109	3220	468	0
8609	2	109	3221	23	0
8610	2	109	3222	916	0
8611	2	109	3223	951	0
8612	2	109	3224	985	0
8613	2	109	3225	635	0
8614	2	109	3226	348	0
8615	2	109	3227	699	0
8616	2	109	3228	31	0
8617	0	110	3235	3237	3.724074074074082
8618	0	110	3237	3233	4.574691358024686
8619	0	110	3233	3236	8.81141975308642
8620	0	110	3236	3231	3.6163580246913534
8621	0	110	3231	3230	2.1604938271605016
8622	0	110	3230	3229	2.429938271604929
8623	0	110	3229	3232	3.4922839506172743
8624	0	110	3232	3234	3.135185185185198
8625	0	110	3234	3232	4.541666666666654
8626	0	110	3232	3229	4.4541666666666835
8627	0	110	3229	3230	2.90833333333331
8628	0	110	3230	3231	3.0500000000000007
8629	0	110	3231	3236	5.249479166666706
8630	0	110	3236	3233	8.66562499999996
8631	0	110	3233	3237	4.068229166666686
8632	0	110	3237	3235	3.5
8633	1	110	489	3229	0
8634	1	110	108	3230	0
8635	1	110	493	3231	0
8636	1	110	175	3232	0
8637	1	110	564	3233	0
8638	1	110	532	3234	0
8639	1	110	246	3235	0
8640	1	110	794	3236	0
8641	1	110	123	3237	0
8642	2	110	3229	489	0
8643	2	110	3230	108	0
8644	2	110	3231	493	0
8645	2	110	3232	175	0
8646	2	110	3233	564	0
8647	2	110	3234	532	0
8648	2	110	3235	246	0
8649	2	110	3236	794	0
8650	2	110	3237	123	0
8651	0	111	3246	3245	2.6594152046783797
8652	0	111	3245	3247	3.2611774744027016
8653	0	111	3247	3238	2.7297212741751995
8654	0	111	3238	3262	3.0416097838452885
8655	0	111	3262	3243	8.18552332195677
8656	0	111	3243	3260	3.6646757679180872
8657	0	111	3260	3259	3.139448236632532
8658	0	111	3259	3258	3.2336746302616612
8659	0	111	3258	3257	3.178213879408432
8660	0	111	3257	3248	1.8470420932878049
8661	0	111	3248	3253	2.2127701934016
8662	0	111	3253	3244	2.2825085324232335
8663	0	111	3244	3251	2.6624698067632573
8664	0	111	3251	3239	2.41165436654369
8665	0	111	3239	3261	6.539298892988915
8666	0	111	3240	3241	2.955849358974358
8667	0	111	3241	3242	2.8928160919540304
8668	0	111	3242	3256	1.6623922413793055
8669	0	111	3256	3255	1.6645114942528636
8670	0	111	3255	3250	0.6797772988505988
8671	0	111	3250	3246	2.254346264367803
8672	0	111	3258	3259	3.7158075601374483
8673	0	111	3259	3260	2.753665521191311
8674	0	111	3260	3243	4.738688430698729
8675	0	111	3243	3262	7.505756013745708
8676	0	111	3262	3238	2.2210767468499353
8677	0	111	3238	3247	1.9486540664375909
8678	0	111	3247	3245	2.090091638029764
8679	0	111	3245	3246	2.403244047619045
8680	0	111	3246	3250	2.7020238095238107
8681	0	111	3250	3255	0.6945955369595781
8682	0	111	3255	3256	1.158751743375148
8683	0	111	3256	3254	1.2230474198047585
8684	0	111	3254	3252	1.217468619246841
8685	0	111	3252	3249	2.1787308228730877
8686	0	111	3249	3240	1.9873082287308335
8687	0	111	3251	3244	2.8814918851435705
8688	0	111	3244	3253	3.241426858513189
8689	0	111	3253	3257	3.116636690647498
8690	0	111	3257	3258	3.51882494004795
8691	0	111	3261	3239	8.50642493638676
8692	0	111	3239	3251	1.963486005089061
8693	1	111	1	3238	0
8694	1	111	395	3239	0
8695	1	111	13	3240	0
8696	1	111	916	3241	0
8697	1	111	23	3242	0
8698	1	111	794	3243	0
8699	1	111	670	3244	0
8700	1	111	551	3245	0
8701	1	111	295	3246	0
8702	1	111	938	3247	0
8703	1	111	175	3248	0
8704	1	111	950	3249	0
8705	1	111	951	3250	0
8706	1	111	832	3251	0
8707	1	111	459	3252	0
8708	1	111	461	3253	0
8709	1	111	718	3254	0
8710	1	111	985	3255	0
8711	1	111	348	3256	0
8712	1	111	736	3257	0
8713	1	111	489	3258	0
8714	1	111	108	3259	0
8715	1	111	493	3260	0
8716	1	111	237	3261	0
8717	1	111	246	3262	0
8718	2	111	3238	1	0
8719	2	111	3239	395	0
8720	2	111	3240	13	0
8721	2	111	3241	916	0
8722	2	111	3242	23	0
8723	2	111	3243	794	0
8724	2	111	3244	670	0
8725	2	111	3245	551	0
8726	2	111	3246	295	0
8727	2	111	3247	938	0
8728	2	111	3248	175	0
8729	2	111	3249	950	0
8730	2	111	3250	951	0
8731	2	111	3251	832	0
8732	2	111	3252	459	0
8733	2	111	3253	461	0
8734	2	111	3254	718	0
8735	2	111	3255	985	0
8736	2	111	3256	348	0
8737	2	111	3257	736	0
8738	2	111	3258	489	0
8739	2	111	3259	108	0
8740	2	111	3260	493	0
8741	2	111	3261	237	0
8742	2	111	3262	246	0
8743	0	112	3267	3270	2.636746617466182
8744	0	112	3270	3271	2.5780135301352827
8745	0	112	3271	3278	4.502644526445285
8746	0	112	3278	3275	12.569157441574413
8747	0	112	3275	3266	1.5188926940639256
8748	0	112	3266	3263	1.983418949771694
8749	0	112	3263	3279	2.6801084474885677
8750	0	112	3279	3281	3.3704052511415528
8751	0	112	3281	3280	2.8051655251141456
8752	0	112	3276	3272	4.679548472775559
8753	0	112	3272	3264	2.6298804780876655
8754	0	112	3264	3273	1.981208499335981
8755	0	112	3273	3267	3.1657702523240383
8756	0	112	3280	3268	1.89316789215688
8757	0	112	3268	3277	1.5507659313725422
8758	0	112	3277	3265	1.6048406862744937
8759	0	112	3265	3269	3.0712009803921694
8760	0	112	3269	3274	2.1897671568627524
8761	0	112	3280	3281	2.94157863849766
8762	0	112	3281	3279	3.279988262910789
8763	0	112	3279	3263	2.65636737089202
8764	0	112	3263	3266	2.3673122065727714
8765	0	112	3266	3275	1.8887030516432053
8766	0	112	3275	3278	12.845950704225343
8767	0	112	3278	3271	3.7869718309858995
8768	0	112	3271	3270	2.226760563380285
8769	0	112	3270	3267	2.466637323943663
8770	0	112	3267	3273	3.3299002347417828
8771	0	112	3273	3276	4.404342723004699
8772	0	112	3274	3269	3.114517345399699
8773	0	112	3269	3265	3.4070512820512735
8774	0	112	3265	3277	2.270965309200625
8775	0	112	3277	3268	2.2346907993966734
8776	0	112	3268	3280	2.9603695324283565
8777	1	112	0	3263	0
8778	1	112	736	3264	0
8779	1	112	995	3265	0
8780	1	112	615	3266	0
8781	1	112	489	3267	0
8782	1	112	906	3268	0
8783	1	112	797	3269	0
8784	1	112	108	3270	0
8785	1	112	493	3271	0
8786	1	112	461	3272	0
8787	1	112	175	3273	0
8788	1	112	785	3274	0
8789	1	112	916	3275	0
8790	1	112	532	3276	0
8791	1	112	247	3277	0
8792	1	112	794	3278	0
8793	1	112	635	3279	0
8794	1	112	699	3280	0
8795	1	112	31	3281	0
8796	2	112	3263	0	0
8797	2	112	3264	736	0
8798	2	112	3265	995	0
8799	2	112	3266	615	0
8800	2	112	3267	489	0
8801	2	112	3268	906	0
8802	2	112	3269	797	0
8803	2	112	3270	108	0
8804	2	112	3271	493	0
8805	2	112	3272	461	0
8806	2	112	3273	175	0
8807	2	112	3274	785	0
8808	2	112	3275	916	0
8809	2	112	3276	532	0
8810	2	112	3277	247	0
8811	2	112	3278	794	0
8812	2	112	3279	635	0
8813	2	112	3280	699	0
8814	2	112	3281	31	0
8815	0	113	3290	3294	3.1860294117647032
8816	0	113	3294	3292	2.552205882352941
8817	0	113	3292	3291	2.021078431372548
8818	0	113	3291	3282	3.9899509803921602
8819	0	113	3282	3284	4.366176470588234
8820	0	113	3284	3293	14.261519607843141
8821	0	113	3293	3287	3.2460784313725393
8822	0	113	3287	3286	2.7838235294117757
8823	0	113	3286	3285	2.7843137254901973
8824	0	113	3285	3283	2.701470588235308
8825	0	113	3283	3289	1.5715686274509555
8826	0	113	3289	3288	1.878676470588252
8827	0	113	3288	3295	1.068872549019597
8828	0	113	3295	3288	3.0442982456140277
8829	0	113	3288	3283	3.562719298245614
8830	0	113	3283	3285	5.069298245614044
8831	0	113	3285	3286	5.357894736842109
8832	0	113	3286	3287	3.3008771929824516
8833	0	113	3287	3293	5.7416666666666805
8834	0	113	3293	3284	11.489912280701757
8835	0	113	3284	3282	5.039035087719275
8836	0	113	3282	3291	2.160526315789477
8837	0	113	3291	3292	0.8162280701754622
8838	0	113	3292	3294	1.5521929824561467
8839	0	113	3294	3290	2.6548245614034816
8840	1	113	800	3282	0
8841	1	113	736	3283	0
8842	1	113	551	3284	0
8843	1	113	489	3285	0
8844	1	113	108	3286	0
8845	1	113	493	3287	0
8846	1	113	461	3288	0
8847	1	113	175	3289	0
8848	1	113	23	3290	0
8849	1	113	951	3291	0
8850	1	113	985	3292	0
8851	1	113	794	3293	0
8852	1	113	348	3294	0
8853	1	113	670	3295	0
8854	2	113	3282	800	0
8855	2	113	3283	736	0
8856	2	113	3284	551	0
8857	2	113	3285	489	0
8858	2	113	3286	108	0
8859	2	113	3287	493	0
8860	2	113	3288	461	0
8861	2	113	3289	175	0
8862	2	113	3290	23	0
8863	2	113	3291	951	0
8864	2	113	3292	985	0
8865	2	113	3293	794	0
8866	2	113	3294	348	0
8867	2	113	3295	670	0
8868	0	114	3299	3327	2.8039518900343707
8869	0	114	3327	3328	2.9326535750251757
8870	0	114	3328	3313	3.7272155085599246
8871	0	114	3313	3300	3.2388405797101294
8872	0	114	3300	3320	2.2992028985507265
8873	0	114	3320	3307	2.7972705314009687
8874	0	114	3307	3303	2.197657004830915
8875	0	114	3303	3305	3.1646859903381706
8876	0	114	3305	3326	4.1582608695652095
8877	0	114	3326	3325	2.2846376811594165
8878	0	114	3325	3324	2.468526570048315
8879	0	114	3324	3311	3.1088647342995275
8880	0	114	3311	3317	4.1360144927536036
8881	0	114	3317	3319	3.154082125603875
8882	0	114	3319	3298	3.9586473429951696
8883	0	114	3298	3319	2.9948924731182753
8884	0	114	3319	3317	4.01669110459432
8885	0	114	3317	3321	2.3023704789833936
8886	0	114	3321	3324	4.953201368523953
8887	0	114	3324	3325	1.4041055718475026
8888	0	114	3325	3326	3.0054007820136865
8889	0	114	3326	3305	4.221432062561096
8890	0	114	3305	3303	2.459930139720559
8891	0	114	3303	3307	1.9728043912175672
8892	0	114	3307	3320	2.563772455089809
8893	0	114	3320	3300	2.1556636726546965
8894	0	114	3300	3313	3.2614770459081814
8895	0	114	3313	3328	3.570508982035925
8896	0	114	3328	3327	2.8647704590818552
8897	0	114	3327	3299	5.042499999999988
8898	0	114	3327	3297	2.3570540935672484
8899	0	114	3297	3310	1.6495248538011518
8900	0	114	3310	3309	2.534722222222232
8901	0	114	3309	3315	2.9524853801169617
8902	0	114	3315	3304	3.14952485380117
8903	0	114	3304	3306	2.3404605263157823
8904	0	114	3306	3318	2.580007309941529
8905	0	114	3318	3302	2.1437865497076003
8906	0	114	3302	3301	1.5722587719298293
8907	0	114	3301	3322	1.800038759689917
8908	0	114	3322	3296	1.8512403100775203
8909	0	114	3296	3323	2.4989147286821645
8910	0	114	3323	3308	3.1414728682170505
8911	0	114	3308	3314	2.807403100775214
8912	0	114	3314	3312	2.066899224806194
8913	0	114	3312	3316	2.2060650887573963
8914	0	114	3316	3312	2.0724388379204846
8915	0	114	3312	3314	2.187041284403684
8916	0	114	3314	3308	2.2951452599388324
8917	0	114	3308	3323	2.6736620795106973
8918	0	114	3323	3296	2.2608180428134474
8919	0	114	3296	3322	2.0656727828746324
8920	0	114	3322	3301	1.9332951070336377
8921	0	114	3301	3302	1.57978260869565
8922	0	114	3302	3318	2.015398550724649
8923	0	114	3318	3306	2.5655434782608726
8924	0	114	3306	3304	2.0906159420289727
8925	0	114	3304	3315	3.440869565217393
8926	0	114	3315	3309	2.6122826086956445
8927	0	114	3309	3310	2.4543478260869604
8928	0	114	3310	3297	1.865144927536219
8929	0	114	3297	3327	2.957282608695672
8930	1	114	0	3296	0
8931	1	114	1	3297	0
8932	1	114	130	3298	0
8933	1	114	139	3299	0
8934	1	114	17	3300	0
8935	1	114	916	3301	0
8936	1	114	23	3302	0
8937	1	114	664	3303	0
8938	1	114	793	3304	0
8939	1	114	794	3305	0
8940	1	114	159	3306	0
8941	1	114	928	3307	0
8942	1	114	31	3308	0
8943	1	114	551	3309	0
8944	1	114	938	3310	0
8945	1	114	175	3311	0
8946	1	114	176	3312	0
8947	1	114	564	3313	0
8948	1	114	699	3314	0
8949	1	114	65	3315	0
8950	1	114	72	3316	0
8951	1	114	461	3317	0
8952	1	114	718	3318	0
8953	1	114	468	3319	0
8954	1	114	608	3320	0
8955	1	114	736	3321	0
8956	1	114	615	3322	0
8957	1	114	635	3323	0
8958	1	114	489	3324	0
8959	1	114	108	3325	0
8960	1	114	493	3326	0
8961	1	114	246	3327	0
8962	1	114	123	3328	0
8963	2	114	3296	0	0
8964	2	114	3297	1	0
8965	2	114	3298	130	0
8966	2	114	3299	139	0
8967	2	114	3300	17	0
8968	2	114	3301	916	0
8969	2	114	3302	23	0
8970	2	114	3303	664	0
8971	2	114	3304	793	0
8972	2	114	3305	794	0
8973	2	114	3306	159	0
8974	2	114	3307	928	0
8975	2	114	3308	31	0
8976	2	114	3309	551	0
8977	2	114	3310	938	0
8978	2	114	3311	175	0
8979	2	114	3312	176	0
8980	2	114	3313	564	0
8981	2	114	3314	699	0
8982	2	114	3315	65	0
8983	2	114	3316	72	0
8984	2	114	3317	461	0
8985	2	114	3318	718	0
8986	2	114	3319	468	0
8987	2	114	3320	608	0
8988	2	114	3321	736	0
8989	2	114	3322	615	0
8990	2	114	3323	635	0
8991	2	114	3324	489	0
8992	2	114	3325	108	0
8993	2	114	3326	493	0
8994	2	114	3327	246	0
8995	2	114	3328	123	0
8996	0	115	3347	3351	2.8928977272727314
8997	0	115	3351	3348	2.157149621212127
8998	0	115	3348	3344	2.242945075757572
8999	0	115	3344	3331	1.638636363636352
9000	0	115	3331	3334	2.3741477272727263
9001	0	115	3334	3346	3.09848484848484
9002	0	115	3346	3333	3.395928030303045
9003	0	115	3333	3350	3.246212121212109
9004	0	115	3350	3330	3.983191287878792
9005	0	115	3330	3349	3.266003787878799
9006	0	115	3349	3343	2.058996212121205
9007	0	115	3343	3342	2.1951704545454676
9008	0	115	3342	3338	2.7330965909090934
9009	0	115	3338	3337	2.6469696969696765
9010	0	115	3337	3332	1.4236742424242737
9011	0	115	3332	3336	2.257481060606038
9012	0	115	3352	3339	2.8910642570280967
9013	0	115	3339	3345	2.542971887550231
9014	0	115	3345	3340	2.93219696969696
9015	0	115	3340	3329	2.7824810606060604
9016	0	115	3329	3341	1.9447916666666627
9017	0	115	3341	3347	2.7349431818181826
9018	0	115	3336	3335	2.1710385101010043
9019	0	115	3335	3336	2.0416824494949455
9020	0	115	3336	3332	1.2909722222222226
9021	0	115	3332	3337	1.721070075757573
9022	0	115	3337	3338	2.937121212121219
9023	0	115	3338	3342	3.0460700757575805
9024	0	115	3342	3343	2.8497159090909046
9025	0	115	3343	3349	2.4657670454545664
9026	0	115	3349	3330	3.208522727272703
9027	0	115	3330	3350	3.429876893939412
9028	0	115	3350	3333	3.3229640151515056
9029	0	115	3333	3346	3.533516483516478
9030	0	115	3346	3334	2.981135531135534
9031	0	115	3334	3331	2.5163461538461553
9032	0	115	3331	3344	1.5597069597069553
9033	0	115	3344	3348	2.2622710622710636
9034	0	115	3348	3351	1.8778388278388358
9035	0	115	3351	3347	2.6697344322344323
9036	0	115	3347	3341	2.3601744186046387
9037	0	115	3341	3329	2.420009689922496
9038	0	115	3329	3340	3.1019379844961237
9039	0	115	3340	3345	2.64680232558138
9040	0	115	3345	3339	1.9481707317073234
9041	0	115	3339	3352	2.3585365853658558
9042	1	115	640	3329	0
9043	1	115	514	3330	0
9044	1	115	900	3331	0
9045	1	115	517	3332	0
9046	1	115	269	3333	0
9047	1	115	163	3334	0
9048	1	115	551	3335	0
9049	1	115	938	3336	0
9050	1	115	689	3337	0
9051	1	115	819	3338	0
9052	1	115	323	3339	0
9053	1	115	67	3340	0
9054	1	115	326	3341	0
9055	1	115	839	3342	0
9056	1	115	971	3343	0
9057	1	115	83	3344	0
9058	1	115	597	3345	0
9059	1	115	988	3346	0
9060	1	115	605	3347	0
9061	1	115	97	3348	0
9062	1	115	481	3349	0
9063	1	115	743	3350	0
9064	1	115	112	3351	0
9065	1	115	252	3352	0
9066	2	115	3329	640	0
9067	2	115	3330	514	0
9068	2	115	3331	900	0
9069	2	115	3332	517	0
9070	2	115	3333	269	0
9071	2	115	3334	163	0
9072	2	115	3335	551	0
9073	2	115	3336	938	0
9074	2	115	3337	689	0
9075	2	115	3338	819	0
9076	2	115	3339	323	0
9077	2	115	3340	67	0
9078	2	115	3341	326	0
9079	2	115	3342	839	0
9080	2	115	3343	971	0
9081	2	115	3344	83	0
9082	2	115	3345	597	0
9083	2	115	3346	988	0
9084	2	115	3347	605	0
9085	2	115	3348	97	0
9086	2	115	3349	481	0
9087	2	115	3350	743	0
9088	2	115	3351	112	0
9089	2	115	3352	252	0
9090	0	116	3353	3355	2.0785447761193976
9091	0	116	3355	3359	2.588899253731348
9092	0	116	3359	3362	2.840733830845777
9093	0	116	3362	3363	2.2380597014925145
9094	0	116	3363	3354	1.9899564676617156
9095	0	116	3354	3358	2.627300995024856
9096	0	116	3358	3361	3.1094216417910534
9097	0	116	3361	3356	3.2486629353233814
9098	0	116	3356	3360	2.3024046434494205
9099	0	116	3360	3357	2.0089655887230524
9100	0	116	3357	3360	2.1517516583747978
9101	0	116	3360	3356	2.6261949685534667
9102	0	116	3356	3361	3.1644339622641597
9103	0	116	3361	3358	2.5794025157232507
9104	0	116	3358	3354	2.246509433962265
9105	0	116	3354	3363	2.006289308176108
9106	0	116	3363	3362	2.353742138364776
9107	0	116	3362	3359	2.8876100628930588
9108	0	116	3359	3355	2.423742138364806
9109	0	116	3355	3353	2.279999999999996
9110	1	116	549	3353	0
9111	1	116	72	3354	0
9112	1	116	841	3355	0
9113	1	116	906	3356	0
9114	1	116	941	3357	0
9115	1	116	176	3358	0
9116	1	116	50	3359	0
9117	1	116	247	3360	0
9118	1	116	699	3361	0
9119	1	116	509	3362	0
9120	1	116	991	3363	0
9121	2	116	3353	549	0
9122	2	116	3354	72	0
9123	2	116	3355	841	0
9124	2	116	3356	906	0
9125	2	116	3357	941	0
9126	2	116	3358	176	0
9127	2	116	3359	50	0
9128	2	116	3360	247	0
9129	2	116	3361	699	0
9130	2	116	3362	509	0
9131	2	116	3363	991	0
9132	0	117	3373	3365	4.709415584415602
9133	0	117	3365	3370	3.336904761904739
9134	0	117	3370	3379	2.726623376623377
9135	0	117	3379	3369	1.3831168831168854
9136	0	117	3369	3377	2.142965367965375
9137	0	117	3377	3368	2.222510822510824
9138	0	117	3368	3366	1.12056277056277
9139	0	117	3366	3376	1.5875541125541142
9140	0	117	3376	3364	3.315043290043277
9141	0	117	3364	3372	3.6498917748917803
9142	0	117	3372	3374	3.2350649350649228
9143	0	117	3374	3378	3.6686073059360833
9144	0	117	3378	3375	3.453082191780834
9145	0	117	3367	3373	5.494841269841271
9146	0	117	3375	3371	3.8444892473118166
9147	0	117	3371	3375	3.396666666666673
9148	0	117	3375	3378	3.6853494623655823
9149	0	117	3378	3374	4.095026881720432
9150	0	117	3374	3372	2.9488683127572015
9151	0	117	3372	3364	3.839711934156383
9152	0	117	3364	3376	3.868621399176955
9153	0	117	3376	3366	2.1563786008230355
9154	0	117	3366	3368	1.4103909465020616
9155	0	117	3368	3377	2.5615226337448607
9156	0	117	3377	3369	1.7363168724279805
9157	0	117	3369	3379	1.7334362139917716
9158	0	117	3379	3370	3.644753086419752
9159	0	117	3370	3365	4.00308641975309
9160	0	117	3365	3373	2.6066872427983534
9161	0	117	3373	3367	3.9431434599156097
9162	1	117	608	3364	0
9163	1	117	162	3365	0
9164	1	117	451	3366	0
9165	1	117	130	3367	0
9166	1	117	232	3368	0
9167	1	117	267	3369	0
9168	1	117	907	3370	0
9169	1	117	139	3371	0
9170	1	117	17	3372	0
9171	1	117	468	3373	0
9172	1	117	564	3374	0
9173	1	117	246	3375	0
9174	1	117	601	3376	0
9175	1	117	26	3377	0
9176	1	117	123	3378	0
9177	1	117	830	3379	0
9178	2	117	3364	608	0
9179	2	117	3365	162	0
9180	2	117	3366	451	0
9181	2	117	3367	130	0
9182	2	117	3368	232	0
9183	2	117	3369	267	0
9184	2	117	3370	907	0
9185	2	117	3371	139	0
9186	2	117	3372	17	0
9187	2	117	3373	468	0
9188	2	117	3374	564	0
9189	2	117	3375	246	0
9190	2	117	3376	601	0
9191	2	117	3377	26	0
9192	2	117	3378	123	0
9193	2	117	3379	830	0
9194	0	118	3396	3383	2.8277013251783916
9195	0	118	3383	3396	2.6806065239551455
9196	0	118	3396	3402	6.013392857142861
9197	0	118	3402	3401	3.488392857142851
9198	0	118	3401	3400	2.764732142857148
9199	0	118	3400	3387	2.4011904761904757
9200	0	118	3387	3397	2.808779761904767
9201	0	118	3397	3384	2.369345238095225
9202	0	118	3384	3388	3.130208333333344
9203	0	118	3388	3380	3.404166666666669
9204	0	118	3380	3389	2.7567528735632187
9205	0	118	3389	3382	2.0283045977011573
9206	0	118	3382	3403	3.01623563218389
9207	0	118	3403	3394	2.6630747126436742
9208	0	118	3394	3386	2.704741379310346
9209	0	118	3386	3398	2.5317528735632284
9210	0	118	3398	3392	1.5109195402298874
9211	0	118	3392	3390	2.0258620689655014
9212	0	118	3390	3381	0.677011494252889
9213	0	118	3381	3385	0.717816091954017
9214	0	118	3385	3391	2.1752873563218484
9215	0	118	3391	3399	2.9891283524904066
9216	0	118	3399	3395	1.4023467432950378
9217	0	118	3395	3399	2.0638888888888762
9218	0	118	3399	3391	4.907232704402519
9219	0	118	3391	3393	1.298113207547155
9220	0	118	3393	3385	0.6191823899371133
9221	0	118	3385	3381	0.9619496855346
9222	0	118	3381	3390	0.6191823899371015
9223	0	118	3390	3392	1.9487421383647867
9224	0	118	3392	3398	1.2172955974842712
9225	0	118	3398	3386	3.3457547169811415
9226	0	118	3386	3394	3.279402515723253
9227	0	118	3394	3403	3.1141509433962256
9228	0	118	3403	3382	3.119811320754725
9229	0	118	3382	3389	2.249213836477974
9230	0	118	3389	3380	2.474528301886811
9231	0	118	3380	3388	3.619025157232701
9232	0	118	3388	3384	3.3957547169811315
9233	0	118	3384	3397	2.7138364779874204
9234	0	118	3397	3400	4.157075471698111
9235	0	118	3400	3401	1.766509433962279
9236	0	118	3401	3402	2.2724842767295432
9237	0	118	3402	3396	4.753354297693923
9238	1	118	130	3380	0
9239	1	118	644	3381	0
9240	1	118	905	3382	0
9241	1	118	794	3383	0
9242	1	118	162	3384	0
9243	1	118	936	3385	0
9244	1	118	684	3386	0
9245	1	118	175	3387	0
9246	1	118	178	3388	0
9247	1	118	188	3389	0
9248	1	118	958	3390	0
9249	1	118	962	3391	0
9250	1	118	455	3392	0
9251	1	118	330	3393	0
9252	1	118	855	3394	0
9253	1	118	219	3395	0
9254	1	118	731	3396	0
9255	1	118	736	3397	0
9256	1	118	613	3398	0
9257	1	118	617	3399	0
9258	1	118	489	3400	0
9259	1	118	108	3401	0
9260	1	118	493	3402	0
9261	1	118	881	3403	0
9262	2	118	3380	130	0
9263	2	118	3381	644	0
9264	2	118	3382	905	0
9265	2	118	3383	794	0
9266	2	118	3384	162	0
9267	2	118	3385	936	0
9268	2	118	3386	684	0
9269	2	118	3387	175	0
9270	2	118	3388	178	0
9271	2	118	3389	188	0
9272	2	118	3390	958	0
9273	2	118	3391	962	0
9274	2	118	3392	455	0
9275	2	118	3393	330	0
9276	2	118	3394	855	0
9277	2	118	3395	219	0
9278	2	118	3396	731	0
9279	2	118	3397	736	0
9280	2	118	3398	613	0
9281	2	118	3399	617	0
9282	2	118	3400	489	0
9283	2	118	3401	108	0
9284	2	118	3402	493	0
9285	2	118	3403	881	0
9286	0	119	3413	3412	2.395833333333357
9287	0	119	3412	3410	1.0833333333333428
9288	0	119	3410	3409	0.8187499999999872
9289	0	119	3409	3411	1.8499999999999872
9290	0	119	3411	3407	1.67499999999999
9291	0	119	3407	3408	1.3270833333333343
9292	0	119	3408	3404	1.6916666666666416
9293	0	119	3404	3406	1.858333333333377
9294	0	119	3406	3405	2.799999999999983
9295	0	119	3405	3406	3.0416666666666607
9296	0	119	3406	3404	1.5541666666666636
9297	0	119	3404	3408	1.1833333333333371
9298	0	119	3408	3407	1.13333333333334
9299	0	119	3407	3411	1.383333333333347
9300	0	119	3411	3409	1.6614583333333144
9301	0	119	3409	3410	1.2229166666666735
9302	0	119	3410	3412	0.9322916666666643
9303	0	119	3412	3413	2.5124999999999993
9304	1	119	89	3404	0
9305	1	119	226	3405	0
9306	1	119	966	3406	0
9307	1	119	488	3407	0
9308	1	119	206	3408	0
9309	1	119	879	3409	0
9310	1	119	304	3410	0
9311	1	119	20	3411	0
9312	1	119	185	3412	0
9313	1	119	156	3413	0
9314	2	119	3404	89	0
9315	2	119	3405	226	0
9316	2	119	3406	966	0
9317	2	119	3407	488	0
9318	2	119	3408	206	0
9319	2	119	3409	879	0
9320	2	119	3410	304	0
9321	2	119	3411	20	0
9322	2	119	3412	185	0
9323	2	119	3413	156	0
9324	0	120	3415	3418	1.3277777777777733
9325	0	120	3418	3420	3.208333333333352
9326	0	120	3420	3419	5.297222222222207
9327	0	120	3419	3422	5.
9328	0	120	3422	3416	6.583333333333333
9329	0	120	3416	3417	6.583333333333333
9330	0	120	3417	3421	2.7166666666666686
9331	0	120	3421	3414	21.78333333333333
9332	0	120	3414	3421	20.260000000000012
9333	0	120	3421	3417	2.1399999999999864
9334	0	120	3417	3416	7.6
9335	0	120	3416	3422	5.1
9336	0	120	3422	3419	4.5
9337	0	120	3419	3420	4.136666666666679
9338	0	120	3420	3418	2.8833333333332916
9339	0	120	3418	3415	0.9800000000000295
9340	1	120	193	3414	0
9341	1	120	327	3415	0
9342	1	120	522	3416	0
9343	1	120	856	3417	0
9344	1	120	311	3418	0
9345	1	120	536	3419	0
9346	1	120	505	3420	0
9347	1	120	61	3421	0
9348	1	120	30	3422	0
9349	2	120	3414	193	0
9350	2	120	3415	327	0
9351	2	120	3416	522	0
9352	2	120	3417	856	0
9353	2	120	3418	311	0
9354	2	120	3419	536	0
9355	2	120	3420	505	0
9356	2	120	3421	61	0
9357	2	120	3422	30	0
9358	0	121	3425	3424	4.883333333333334
9359	0	121	3424	3427	3.3916666666666515
9360	0	121	3427	3423	4.225000000000015
9361	0	121	3423	3428	1.7083333333333404
9362	0	121	3428	3427	4.6333333333333115
9363	0	121	3427	3424	1.3000000000000231
9364	0	121	3424	3425	1.9027777777777841
9365	0	121	3425	3426	0.8444444444444611
9366	0	121	3426	3425	2.111111111111079
9367	1	121	899	3423	0
9368	1	121	10	3424	0
9369	1	121	460	3425	0
9370	1	121	431	3426	0
9371	1	121	183	3427	0
9372	1	121	634	3428	0
9373	2	121	3423	899	0
9374	2	121	3424	10	0
9375	2	121	3425	460	0
9376	2	121	3426	431	0
9377	2	121	3427	183	0
9378	2	121	3428	634	0
9379	0	122	3429	3434	2.5299019607843234
9380	0	122	3434	3433	2.9818627450980593
9381	0	122	3433	3431	0.9117647058823128
9382	0	122	3431	3430	2.7436274509803846
9383	0	122	3430	3432	6.891666666666685
9384	0	122	3432	3430	4.916666666666672
9385	0	122	3430	3433	5.25
9386	0	122	3433	3429	4.833333333333328
9387	1	122	899	3429	0
9388	1	122	136	3430	0
9389	1	122	10	3431	0
9390	1	122	431	3432	0
9391	1	122	183	3433	0
9392	1	122	634	3434	0
9393	2	122	3429	899	0
9394	2	122	3430	136	0
9395	2	122	3431	10	0
9396	2	122	3432	431	0
9397	2	122	3433	183	0
9398	2	122	3434	634	0
9399	0	123	3439	3438	2.227450980392167
9400	0	123	3438	3435	27.06666666666663
9401	0	123	3435	3436	6.214814814814834
9402	0	123	3436	3441	1.
9403	0	123	3441	3436	3.6875
9404	0	123	3436	3435	3.9645833333333442
9405	0	123	3435	3440	16.262499999999996
9406	0	123	3440	3442	6.08541666666666
9407	0	123	3442	3437	2.32500000000001
9408	0	123	3437	3439	0.6874999999999858
9409	1	123	832	3435	0
9410	1	123	130	3436	0
9411	1	123	899	3437	0
9412	1	123	398	3438	0
9413	1	123	591	3439	0
9414	1	123	431	3440	0
9415	1	123	178	3441	0
9416	1	123	634	3442	0
9417	2	123	3435	832	0
9418	2	123	3436	130	0
9419	2	123	3437	899	0
9420	2	123	3438	398	0
9421	2	123	3439	591	0
9422	2	123	3440	431	0
9423	2	123	3441	178	0
9424	2	123	3442	634	0
9425	0	124	3457	3443	2.1545343137254953
9426	0	124	3443	3445	2.0735294117646927
9427	0	124	3445	3444	2.1302696078431502
9428	0	124	3444	3449	1.600490196078437
9429	0	124	3449	3447	1.856249999999994
9430	0	124	3447	3450	3.3938725490196036
9431	0	124	3450	3453	3.2161764705882248
9432	0	124	3453	3455	2.438970588235296
9433	0	124	3455	3456	2.1049019607843253
9434	0	124	3456	3454	2.6056372549019606
9435	0	124	3454	3448	3.3833333333333266
9436	0	124	3448	3452	2.6062500000000157
9437	0	124	3452	3446	1.7036764705882543
9438	0	124	3446	3452	1.8693627450980086
9439	0	124	3452	3448	4.664166666666656
9440	0	124	3448	3454	3.2416666666666893
9441	0	124	3454	3456	2.3452380952380754
9442	0	124	3456	3455	1.8315476190476319
9443	0	124	3455	3453	2.215595238095242
9444	0	124	3453	3450	3.672261904761889
9445	0	124	3450	3447	3.768928571428585
9446	0	124	3447	3449	1.8844047619047488
9447	0	124	3449	3444	1.3995238095238314
9448	0	124	3444	3445	1.9628571428570967
9449	0	124	3445	3443	2.1553571428571567
9450	0	124	3443	3457	2.671666666666686
9451	0	124	3457	3451	6.464855072463766
9452	0	124	3451	3457	5.353233830845771
9453	1	124	801	3443	0
9454	1	124	869	3444	0
9455	1	124	38	3445	0
9456	1	124	325	3446	0
9457	1	124	776	3447	0
9458	1	124	203	3448	0
9459	1	124	141	3449	0
9460	1	124	430	3450	0
9461	1	124	240	3451	0
9462	1	124	785	3452	0
9463	1	124	18	3453	0
9464	1	124	918	3454	0
9465	1	124	119	3455	0
9466	1	124	151	3456	0
9467	1	124	860	3457	0
9468	2	124	3443	801	0
9469	2	124	3444	869	0
9470	2	124	3445	38	0
9471	2	124	3446	325	0
9472	2	124	3447	776	0
9473	2	124	3448	203	0
9474	2	124	3449	141	0
9475	2	124	3450	430	0
9476	2	124	3451	240	0
9477	2	124	3452	785	0
9478	2	124	3453	18	0
9479	2	124	3454	918	0
9480	2	124	3455	119	0
9481	2	124	3456	151	0
9482	2	124	3457	860	0
9483	0	125	3465	3463	5.174242424242431
9484	0	125	3463	3467	3.4916666666666742
9485	0	125	3467	3469	2.541666666666657
9486	0	125	3469	3468	2.433333333333337
9487	0	125	3468	3459	2.1999999999999886
9488	0	125	3459	3470	3.739393939393931
9489	0	125	3470	3460	4.542424242424238
9490	0	125	3460	3461	2.2628787878787993
9491	0	125	3461	3458	2.7840909090909065
9492	0	125	3458	3471	4.121969696969694
9493	0	125	3471	3458	1.8791666666666629
9494	0	125	3458	3461	2.1999999999999944
9495	0	125	3461	3460	2.1708333333333427
9496	0	125	3460	3470	3.2008333333333296
9497	0	125	3470	3459	2.9825000000000075
9498	0	125	3459	3464	2.2866666666666533
9499	0	125	3464	3466	3.097222222222219
9500	0	125	3466	3463	4.086111111111099
9501	0	125	3463	3465	2.7344444444444536
9502	0	125	3465	3462	1.6794444444444558
9503	0	125	3462	3465	1.117777777777771
9504	0	125	3463	3466	3.7488095238095247
9505	0	125	3466	3464	2.95119047619048
9506	0	125	3464	3459	1.7940476190476196
9507	0	125	3464	3469	2.08214285714288
9508	0	125	3469	3467	2.8202380952380963
9509	0	125	3467	3463	3.3738095238095007
9510	1	125	801	3458	0
9511	1	125	547	3459	0
9512	1	125	869	3460	0
9513	1	125	38	3461	0
9514	1	125	325	3462	0
9515	1	125	203	3463	0
9516	1	125	473	3464	0
9517	1	125	785	3465	0
9518	1	125	722	3466	0
9519	1	125	918	3467	0
9520	1	125	119	3468	0
9521	1	125	151	3469	0
9522	1	125	24	3470	0
9523	1	125	860	3471	0
9524	2	125	3458	801	0
9525	2	125	3459	547	0
9526	2	125	3460	869	0
9527	2	125	3461	38	0
9528	2	125	3462	325	0
9529	2	125	3463	203	0
9530	2	125	3464	473	0
9531	2	125	3465	785	0
9532	2	125	3466	722	0
9533	2	125	3467	918	0
9534	2	125	3468	119	0
9535	2	125	3469	151	0
9536	2	125	3470	24	0
9537	2	125	3471	860	0
9538	0	126	3475	3477	1.5
9539	0	126	3477	3503	1.5
9540	0	126	3503	3489	1.5
9541	0	126	3489	3480	2.
9542	0	126	3480	3504	1.
9543	0	126	3504	3482	1.5
9544	0	126	3482	3474	1.
9545	0	126	3474	3488	1.0333333333333334
9546	0	126	3488	3494	1.4666666666666666
9547	0	126	3494	3481	1.0333333333333334
9548	0	126	3481	3491	3.5
9549	0	126	3491	3486	2.528703703703704
9550	0	126	3486	3473	2.5
9551	0	126	3473	3498	2.537962962962963
9552	0	126	3498	3492	2.536111111111111
9553	0	126	3492	3497	2.6305555555555555
9554	0	126	3497	3476	2.287962962962963
9555	0	126	3476	3472	1.2851851851851852
9556	0	126	3472	3499	1.287962962962963
9557	0	126	3499	3485	1.7277777777777779
9558	0	126	3485	3495	1.2722222222222221
9559	0	126	3495	3479	1.
9560	0	126	3479	3490	1.2277777777777779
9561	0	126	3490	3483	2.5
9562	0	126	3483	3501	3.
9563	0	126	3501	3484	3.
9564	0	126	3484	3502	2.
9565	0	126	3502	3487	2.
9566	0	126	3487	3493	2.
9567	0	126	3493	3500	3.
9568	0	126	3500	3496	2.
9569	0	126	3496	3478	2.5
9570	0	126	3478	3496	2.
9571	0	126	3496	3500	2.5
9572	0	126	3500	3493	2.5
9573	0	126	3493	3487	2.
9574	0	126	3487	3502	2.
9575	0	126	3502	3484	2.5
9576	0	126	3484	3501	2.5
9577	0	126	3501	3483	3.115740740740741
9578	0	126	3483	3490	3.
9579	0	126	3490	3479	0.775
9580	0	126	3479	3495	0.7592592592592593
9581	0	126	3495	3485	0.7407407407407407
9582	0	126	3485	3499	2.5342592592592594
9583	0	126	3499	3472	1.5
9584	0	126	3472	3476	1.2425925925925927
9585	0	126	3476	3497	2.0324074074074074
9586	0	126	3497	3492	2.5
9587	0	126	3492	3498	2.5842592592592593
9588	0	126	3498	3473	3.537962962962963
9589	0	126	3473	3486	2.
9590	0	126	3486	3491	2.0388888888888888
9591	0	126	3491	3481	3.5
9592	0	126	3481	3494	1.5
9593	0	126	3494	3488	1.
9594	0	126	3488	3474	1.5
9595	0	126	3474	3482	1.5
9596	0	126	3482	3504	1.
9597	0	126	3504	3480	1.5
9598	0	126	3480	3489	2.
9599	0	126	3489	3503	2.
9600	0	126	3503	3477	2.
9601	0	126	3477	3475	1.
9602	1	126	515	3472	0
9603	1	126	139	3473	0
9604	1	126	13	3474	0
9605	1	126	785	3475	0
9606	1	126	403	3476	0
9607	1	126	797	3477	0
9608	1	126	798	3478	0
9609	1	126	670	3479	0
9610	1	126	31	3480	0
9611	1	126	159	3481	0
9612	1	126	931	3482	0
9613	1	126	807	3483	0
9614	1	126	301	3484	0
9615	1	126	175	3485	0
9616	1	126	689	3486	0
9617	1	126	51	3487	0
9618	1	126	950	3488	0
9619	1	126	699	3489	0
9620	1	126	832	3490	0
9621	1	126	65	3491	0
9622	1	126	320	3492	0
9623	1	126	327	3493	0
9624	1	126	459	3494	0
9625	1	126	461	3495	0
9626	1	126	79	3496	0
9627	1	126	601	3497	0
9628	1	126	477	3498	0
9629	1	126	489	3499	0
9630	1	126	491	3500	0
9631	1	126	371	3501	0
9632	1	126	499	3502	0
9633	1	126	247	3503	0
9634	1	126	635	3504	0
9635	2	126	3472	515	0
9636	2	126	3473	139	0
9637	2	126	3474	13	0
9638	2	126	3475	785	0
9639	2	126	3476	403	0
9640	2	126	3477	797	0
9641	2	126	3478	798	0
9642	2	126	3479	670	0
9643	2	126	3480	31	0
9644	2	126	3481	159	0
9645	2	126	3482	931	0
9646	2	126	3483	807	0
9647	2	126	3484	301	0
9648	2	126	3485	175	0
9649	2	126	3486	689	0
9650	2	126	3487	51	0
9651	2	126	3488	950	0
9652	2	126	3489	699	0
9653	2	126	3490	832	0
9654	2	126	3491	65	0
9655	2	126	3492	320	0
9656	2	126	3493	327	0
9657	2	126	3494	459	0
9658	2	126	3495	461	0
9659	2	126	3496	79	0
9660	2	126	3497	601	0
9661	2	126	3498	477	0
9662	2	126	3499	489	0
9663	2	126	3500	491	0
9664	2	126	3501	371	0
9665	2	126	3502	499	0
9666	2	126	3503	247	0
9667	2	126	3504	635	0
9668	0	127	3509	3520	3.0913793103448275
9669	0	127	3520	3517	2.25
9670	0	127	3517	3510	1.5
9671	0	127	3510	3515	2.
9672	0	127	3515	3505	2.
9673	0	127	3505	3508	5.613793103448276
9674	0	127	3508	3505	6.113793103448276
9675	0	127	3505	3515	1.5
9676	0	127	3515	3510	2.
9677	0	127	3510	3517	1.5
9678	0	127	3517	3520	2.081034482758621
9679	0	127	3520	3509	3.260344827586207
9680	0	127	3509	3512	5.5
9681	0	127	3512	3506	7.
9682	0	127	3506	3519	1.8290816326530612
9683	0	127	3519	3524	2.1964285714285716
9684	0	127	3524	3511	1.7448979591836735
9685	0	127	3511	3523	3.
9686	0	127	3523	3513	4.122448979591836
9687	0	127	3513	3518	2.0714285714285716
9688	0	127	3518	3507	2.8469387755102042
9689	0	127	3507	3526	1.2040816326530612
9690	0	127	3526	3525	1.7551020408163265
9691	0	127	3525	3516	1.7040816326530612
9692	0	127	3516	3521	2.061224489795918
9693	0	127	3521	3527	0.8163265306122449
9694	0	127	3527	3522	1.5816326530612246
9695	0	127	3522	3514	1.7142857142857142
9696	0	127	3514	3518	3.0510204081632653
9697	0	127	3518	3513	2.306122448979592
9698	0	127	3513	3523	2.63265306122449
9699	0	127	3523	3511	4.816326530612245
9700	0	127	3511	3524	2.
9701	0	127	3524	3519	1.6964285714285714
9702	0	127	3519	3506	2.6964285714285716
9703	0	127	3506	3512	6.5
9704	0	127	3512	3509	6.5
9705	1	127	776	3505	0
9706	1	127	139	3506	0
9707	1	127	907	3507	0
9708	1	127	141	3508	0
9709	1	127	785	3509	0
9710	1	127	18	3510	0
9711	1	127	153	3511	0
9712	1	127	159	3512	0
9713	1	127	544	3513	0
9714	1	127	162	3514	0
9715	1	127	430	3515	0
9716	1	127	175	3516	0
9717	1	127	310	3517	0
9718	1	127	830	3518	0
9719	1	127	705	3519	0
9720	1	127	579	3520	0
9721	1	127	461	3521	0
9722	1	127	468	3522	0
9723	1	127	93	3523	0
9724	1	127	477	3524	0
9725	1	127	736	3525	0
9726	1	127	489	3526	0
9727	1	127	754	3527	0
9728	2	127	3505	776	0
9729	2	127	3506	139	0
9730	2	127	3507	907	0
9731	2	127	3508	141	0
9732	2	127	3509	785	0
9733	2	127	3510	18	0
9734	2	127	3511	153	0
9735	2	127	3512	159	0
9736	2	127	3513	544	0
9737	2	127	3514	162	0
9738	2	127	3515	430	0
9739	2	127	3516	175	0
9740	2	127	3517	310	0
9741	2	127	3518	830	0
9742	2	127	3519	705	0
9743	2	127	3520	579	0
9744	2	127	3521	461	0
9745	2	127	3522	468	0
9746	2	127	3523	93	0
9747	2	127	3524	477	0
9748	2	127	3525	736	0
9749	2	127	3526	489	0
9750	2	127	3527	754	0
9751	0	128	3528	3529	6.5
9752	0	128	3529	3530	4.5
9753	0	128	3530	3529	5.
9754	0	128	3529	3528	7.
9755	1	128	785	3528	0
9756	1	128	364	3529	0
9757	1	128	853	3530	0
9758	2	128	3528	785	0
9759	2	128	3529	364	0
9760	2	128	3530	853	0
9761	0	129	3539	3555	3.5
9762	0	129	3555	3550	2.5
9763	0	129	3550	3560	3.
9764	0	129	3560	3531	2.5
9765	0	129	3531	3545	2.5
9766	0	129	3545	3559	4.
9767	0	129	3559	3541	2.5
9768	0	129	3541	3557	2.5
9769	0	129	3557	3547	1.5
9770	0	129	3547	3543	1.5
9771	0	129	3543	3558	1.623827392120075
9772	0	129	3558	3546	1.622889305816135
9773	0	129	3546	3553	1.4601313320825515
9774	0	129	3553	3532	2.0830206378986866
9775	0	129	3532	3542	2.523452157598499
9776	0	129	3542	3548	1.5
9777	0	129	3548	3554	2.5
9778	0	129	3554	3538	2.023452157598499
9779	0	129	3538	3534	2.
9780	0	129	3534	3540	2.019699812382739
9781	0	129	3540	3561	2.023452157598499
9782	0	129	3561	3544	2.
9783	0	129	3544	3552	1.5
9784	0	129	3552	3535	2.
9785	0	129	3535	3556	2.
9786	0	129	3556	3549	2.5
9787	0	129	3549	3537	4.5
9788	0	129	3537	3551	3.
9789	0	129	3551	3533	2.5
9790	0	129	3533	3536	5.
9791	0	129	3536	3533	5.5
9792	0	129	3533	3551	2.
9793	0	129	3551	3537	3.5
9794	0	129	3537	3549	4.539848197343454
9795	0	129	3549	3556	2.
9796	0	129	3556	3535	2.0337711069418387
9797	0	129	3535	3552	1.5900562851782365
9798	0	129	3552	3544	1.9099437148217635
9799	0	129	3544	3561	2.123827392120075
9800	0	129	3561	3540	2.041275797373358
9801	0	129	3540	3534	2.458724202626642
9802	0	129	3534	3538	2.041275797373358
9803	0	129	3538	3554	2.
9804	0	129	3554	3548	2.120075046904315
9805	0	129	3548	3542	1.9165103189493433
9806	0	129	3542	3532	2.620075046904315
9807	0	129	3532	3553	2.
9808	0	129	3553	3546	1.5
9809	0	129	3546	3558	1.5
9810	0	129	3558	3543	1.
9811	0	129	3543	3547	2.
9812	0	129	3547	3557	2.
9813	0	129	3557	3541	2.
9814	0	129	3541	3559	2.5
9815	0	129	3559	3545	3.5
9816	0	129	3545	3531	2.5
9817	0	129	3531	3560	2.5
9818	0	129	3560	3550	3.5
9819	0	129	3550	3555	1.5
9820	0	129	3555	3539	4.
9821	1	129	258	3531	0
9822	1	129	907	3532	0
9823	1	129	12	3533	0
9824	1	129	915	3534	0
9825	1	129	659	3535	0
9826	1	129	411	3536	0
9827	1	129	160	3537	0
9828	1	129	168	3538	0
9829	1	129	680	3539	0
9830	1	129	820	3540	0
9831	1	129	54	3541	0
9832	1	129	697	3542	0
9833	1	129	188	3543	0
9834	1	129	585	3544	0
9835	1	129	716	3545	0
9836	1	129	461	3546	0
9837	1	129	594	3547	0
9838	1	129	467	3548	0
9839	1	129	979	3549	0
9840	1	129	729	3550	0
9841	1	129	92	3551	0
9842	1	129	988	3552	0
9843	1	129	736	3553	0
9844	1	129	480	3554	0
9845	1	129	609	3555	0
9846	1	129	362	3556	0
9847	1	129	368	3557	0
9848	1	129	754	3558	0
9849	1	129	626	3559	0
9850	1	129	761	3560	0
9851	1	129	763	3561	0
9852	2	129	3531	258	0
9853	2	129	3532	907	0
9854	2	129	3533	12	0
9855	2	129	3534	915	0
9856	2	129	3535	659	0
9857	2	129	3536	411	0
9858	2	129	3537	160	0
9859	2	129	3538	168	0
9860	2	129	3539	680	0
9861	2	129	3540	820	0
9862	2	129	3541	54	0
9863	2	129	3542	697	0
9864	2	129	3543	188	0
9865	2	129	3544	585	0
9866	2	129	3545	716	0
9867	2	129	3546	461	0
9868	2	129	3547	594	0
9869	2	129	3548	467	0
9870	2	129	3549	979	0
9871	2	129	3550	729	0
9872	2	129	3551	92	0
9873	2	129	3552	988	0
9874	2	129	3553	736	0
9875	2	129	3554	480	0
9876	2	129	3555	609	0
9877	2	129	3556	362	0
9878	2	129	3557	368	0
9879	2	129	3558	754	0
9880	2	129	3559	626	0
9881	2	129	3560	761	0
9882	2	129	3561	763	0
9883	0	130	3575	3573	2.
9884	0	130	3573	3572	2.1233333333333335
9885	0	130	3572	3579	1.5
9886	0	130	3579	3581	1.3766666666666667
9887	0	130	3581	3567	1.1233333333333333
9888	0	130	3567	3583	1.5
9889	0	130	3583	3582	1.5
9890	0	130	3582	3570	1.
9891	0	130	3570	3563	2.5
9892	0	130	3563	3577	2.
9893	0	130	3577	3565	4.
9894	0	130	3565	3569	2.5
9895	0	130	3569	3568	1.5
9896	0	130	3568	3562	3.1233333333333335
9897	0	130	3562	3578	1.
9898	0	130	3578	3576	1.5
9899	0	130	3576	3566	1.26
9900	0	130	3566	3571	2.
9901	0	130	3571	3580	0.555
9902	0	130	3580	3574	1.5
9903	0	130	3574	3564	1.5183333333333333
9904	0	130	3564	3568	3.235
9905	0	130	3568	3569	1.
9906	0	130	3569	3565	2.525
9907	0	130	3565	3577	3.
9908	0	130	3577	3563	2.
9909	0	130	3563	3570	2.5
9910	0	130	3570	3582	1.
9911	0	130	3582	3583	1.5
9912	0	130	3583	3567	1.5
9913	0	130	3567	3581	1.
9914	0	130	3581	3579	1.5
9915	0	130	3579	3572	1.5
9916	0	130	3572	3573	2.5
9917	0	130	3573	3575	2.
9918	1	130	907	3562	0
9919	1	130	538	3563	0
9920	1	130	162	3564	0
9921	1	130	37	3565	0
9922	1	130	175	3566	0
9923	1	130	305	3567	0
9924	1	130	178	3568	0
9925	1	130	179	3569	0
9926	1	130	710	3570	0
9927	1	130	461	3571	0
9928	1	130	336	3572	0
9929	1	130	465	3573	0
9930	1	130	468	3574	0
9931	1	130	986	3575	0
9932	1	130	736	3576	0
9933	1	130	613	3577	0
9934	1	130	489	3578	0
9935	1	130	361	3579	0
9936	1	130	754	3580	0
9937	1	130	631	3581	0
9938	1	130	889	3582	0
9939	1	130	125	3583	0
9940	2	130	3562	907	0
9941	2	130	3563	538	0
9942	2	130	3564	162	0
9943	2	130	3565	37	0
9944	2	130	3566	175	0
9945	2	130	3567	305	0
9946	2	130	3568	178	0
9947	2	130	3569	179	0
9948	2	130	3570	710	0
9949	2	130	3571	461	0
9950	2	130	3572	336	0
9951	2	130	3573	465	0
9952	2	130	3574	468	0
9953	2	130	3575	986	0
9954	2	130	3576	736	0
9955	2	130	3577	613	0
9956	2	130	3578	489	0
9957	2	130	3579	361	0
9958	2	130	3580	754	0
9959	2	130	3581	631	0
9960	2	130	3582	889	0
9961	2	130	3583	125	0
9962	0	131	3603	3607	1.5234375
9963	0	131	3607	3586	1.5
9964	0	131	3586	3592	1.5
9965	0	131	3592	3613	1.5
9966	0	131	3613	3590	1.5484375
9967	0	131	3590	3587	1.9515625
9968	0	131	3587	3609	1.571875
9969	0	131	3609	3584	1.5
9970	0	131	3584	3605	2.
9971	0	131	3605	3588	1.15
9972	0	131	3588	3589	3.5
9973	0	131	3589	3594	2.634375
9974	0	131	3594	3593	2.
9975	0	131	3593	3585	2.5
9976	0	131	3585	3611	1.
9977	0	131	3611	3606	1.5
9978	0	131	3606	3591	1.215625
9979	0	131	3591	3599	3.
9980	0	131	3599	3598	3.
9981	0	131	3598	3608	4.
9982	0	131	3608	3595	3.
9983	0	131	3595	3602	2.
9984	0	131	3602	3604	1.5
9985	0	131	3604	3601	1.653125
9986	0	131	3601	3612	2.
9987	0	131	3612	3610	4.
9988	0	131	3610	3597	1.5
9989	0	131	3612	3596	6.5
9990	0	131	3596	3600	2.
9991	0	131	3600	3596	3.5
9992	0	131	3596	3612	6.5
9993	0	131	3612	3601	1.5
9994	0	131	3601	3604	1.5
9995	0	131	3604	3602	1.5
9996	0	131	3602	3595	1.5
9997	0	131	3595	3608	3.
9998	0	131	3608	3598	3.5
9999	0	131	3598	3599	3.5
10000	0	131	3599	3591	3.1921875
10001	0	131	3591	3606	1.0265625
10002	0	131	3606	3611	2.025
10003	0	131	3611	3585	0.6921875
10004	0	131	3585	3593	3.025
10005	0	131	3593	3594	1.5
10006	0	131	3594	3589	1.5
10007	0	131	3589	3588	3.
10008	0	131	3588	3605	1.5
10009	0	131	3605	3584	1.5
10010	0	131	3584	3609	1.5
10011	0	131	3609	3587	3.5
10012	0	131	3587	3590	1.
10013	0	131	3590	3613	1.5
10014	0	131	3613	3592	1.5
10015	0	131	3592	3586	1.
10016	0	131	3586	3607	1.
10017	0	131	3607	3603	1.5
10018	0	131	3597	3610	2.5
10019	0	131	3610	3612	3.5
10020	1	131	770	3584	0
10021	1	131	907	3585	0
10022	1	131	271	3586	0
10023	1	131	657	3587	0
10024	1	131	408	3588	0
10025	1	131	37	3589	0
10026	1	131	424	3590	0
10027	1	131	175	3591	0
10028	1	131	817	3592	0
10029	1	131	178	3593	0
10030	1	131	179	3594	0
10031	1	131	308	3595	0
10032	1	131	180	3596	0
10033	1	131	952	3597	0
10034	1	131	700	3598	0
10035	1	131	832	3599	0
10036	1	131	324	3600	0
10037	1	131	201	3601	0
10038	1	131	84	3602	0
10039	1	131	469	3603	0
10040	1	131	345	3604	0
10041	1	131	347	3605	0
10042	1	131	736	3606	0
10043	1	131	609	3607	0
10044	1	131	483	3608	0
10045	1	131	229	3609	0
10046	1	131	360	3610	0
10047	1	131	489	3611	0
10048	1	131	751	3612	0
10049	1	131	127	3613	0
10050	2	131	3584	770	0
10051	2	131	3585	907	0
10052	2	131	3586	271	0
10053	2	131	3587	657	0
10054	2	131	3588	408	0
10055	2	131	3589	37	0
10056	2	131	3590	424	0
10057	2	131	3591	175	0
10058	2	131	3592	817	0
10059	2	131	3593	178	0
10060	2	131	3594	179	0
10061	2	131	3595	308	0
10062	2	131	3596	180	0
10063	2	131	3597	952	0
10064	2	131	3598	700	0
10065	2	131	3599	832	0
10066	2	131	3600	324	0
10067	2	131	3601	201	0
10068	2	131	3602	84	0
10069	2	131	3603	469	0
10070	2	131	3604	345	0
10071	2	131	3605	347	0
10072	2	131	3606	736	0
10073	2	131	3607	609	0
10074	2	131	3608	483	0
10075	2	131	3609	229	0
10076	2	131	3610	360	0
10077	2	131	3611	489	0
10078	2	131	3612	751	0
10079	2	131	3613	127	0
10080	0	132	3620	3619	3.
10081	0	132	3619	3625	2.
10082	0	132	3625	3618	2.128808864265928
10083	0	132	3618	3621	4.
10084	0	132	3621	3617	2.
10085	0	132	3617	3629	2.096952908587258
10086	0	132	3629	3614	4.5
10087	0	132	3614	3624	3.5554016620498614
10088	0	132	3624	3627	0.5969529085872576
10089	0	132	3627	3628	1.5193905817174516
10090	0	132	3628	3616	1.5526315789473684
10091	0	132	3616	3623	2.5
10092	0	132	3623	3622	1.
10093	0	132	3622	3615	1.5152354570637119
10094	0	132	3615	3626	1.1509695290858726
10095	0	132	3626	3614	3.
10096	0	132	3614	3629	4.549861495844875
10097	0	132	3629	3617	2.
10098	0	132	3617	3621	2.
10099	0	132	3621	3618	4.037396121883656
10100	0	132	3618	3625	2.
10101	0	132	3625	3619	2.155124653739612
10102	0	132	3619	3620	2.5
10103	1	132	832	3614	0
10104	1	132	736	3615	0
10105	1	132	162	3616	0
10106	1	132	835	3617	0
10107	1	132	356	3618	0
10108	1	132	641	3619	0
10109	1	132	226	3620	0
10110	1	132	935	3621	0
10111	1	132	489	3622	0
10112	1	132	907	3623	0
10113	1	132	461	3624	0
10114	1	132	78	3625	0
10115	1	132	175	3626	0
10116	1	132	754	3627	0
10117	1	132	468	3628	0
10118	1	132	478	3629	0
10119	2	132	3614	832	0
10120	2	132	3615	736	0
10121	2	132	3616	162	0
10122	2	132	3617	835	0
10123	2	132	3618	356	0
10124	2	132	3619	641	0
10125	2	132	3620	226	0
10126	2	132	3621	935	0
10127	2	132	3622	489	0
10128	2	132	3623	907	0
10129	2	132	3624	461	0
10130	2	132	3625	78	0
10131	2	132	3626	175	0
10132	2	132	3627	754	0
10133	2	132	3628	468	0
10134	2	132	3629	478	0
10135	0	133	3636	3654	2.
10136	0	133	3654	3643	1.
10137	0	133	3643	3630	1.5
10138	0	133	3630	3652	1.
10139	0	133	3652	3641	1.5
10140	0	133	3641	3655	1.5
10141	0	133	3655	3646	1.
10142	0	133	3646	3644	1.
10143	0	133	3644	3642	2.028235294117647
10144	0	133	3642	3640	1.
10145	0	133	3640	3631	2.541176470588235
10146	0	133	3631	3639	1.5121733966745843
10147	0	133	3639	3649	2.0371140142517814
10148	0	133	3649	3633	1.5558194774346794
10149	0	133	3633	3648	3.5201900237529693
10150	0	133	3648	3634	4.034441805225653
10151	0	133	3634	3638	2.0878859857482186
10152	0	133	3638	3635	2.5
10153	0	133	3635	3647	1.0486935866983373
10154	0	133	3647	3653	1.5
10155	0	133	3653	3645	0.9513064133016627
10156	0	133	3645	3637	1.5421686746987953
10157	0	133	3637	3650	1.01187648456057
10158	0	133	3650	3651	1.8028503562945368
10159	0	133	3651	3632	0.7280285035629454
10160	0	133	3632	3638	2.302850356294537
10161	0	133	3638	3634	2.308788598574822
10162	0	133	3634	3648	2.508313539192399
10163	0	133	3648	3633	4.553444180522566
10164	0	133	3633	3649	2.
10165	0	133	3649	3639	2.0115795724465557
10166	0	133	3639	3631	2.1576603325415675
10167	0	133	3631	3640	2.0576470588235294
10168	0	133	3640	3642	2.
10169	0	133	3642	3644	1.0211764705882354
10170	0	133	3644	3646	1.
10171	0	133	3646	3655	1.5
10172	0	133	3655	3641	1.5
10173	0	133	3641	3652	1.
10174	0	133	3652	3630	1.5
10175	0	133	3630	3643	1.
10176	0	133	3643	3654	1.5
10177	0	133	3654	3636	1.5
10178	1	133	769	3630	0
10179	1	133	139	3631	0
10180	1	133	907	3632	0
10181	1	133	153	3633	0
10182	1	133	544	3634	0
10183	1	133	162	3635	0
10184	1	133	687	3636	0
10185	1	133	175	3637	0
10186	1	133	830	3638	0
10187	1	133	705	3639	0
10188	1	133	450	3640	0
10189	1	133	964	3641	0
10190	1	133	839	3642	0
10191	1	133	842	3643	0
10192	1	133	971	3644	0
10193	1	133	461	3645	0
10194	1	133	339	3646	0
10195	1	133	468	3647	0
10196	1	133	93	3648	0
10197	1	133	477	3649	0
10198	1	133	736	3650	0
10199	1	133	489	3651	0
10200	1	133	495	3652	0
10201	1	133	754	3653	0
10202	1	133	884	3654	0
10203	1	133	249	3655	0
10204	2	133	3630	769	0
10205	2	133	3631	139	0
10206	2	133	3632	907	0
10207	2	133	3633	153	0
10208	2	133	3634	544	0
10209	2	133	3635	162	0
10210	2	133	3636	687	0
10211	2	133	3637	175	0
10212	2	133	3638	830	0
10213	2	133	3639	705	0
10214	2	133	3640	450	0
10215	2	133	3641	964	0
10216	2	133	3642	839	0
10217	2	133	3643	842	0
10218	2	133	3644	971	0
10219	2	133	3645	461	0
10220	2	133	3646	339	0
10221	2	133	3647	468	0
10222	2	133	3648	93	0
10223	2	133	3649	477	0
10224	2	133	3650	736	0
10225	2	133	3651	489	0
10226	2	133	3652	495	0
10227	2	133	3653	754	0
10228	2	133	3654	884	0
10229	2	133	3655	249	0
10230	0	134	3656	3657	2.441666666666663
10231	0	134	3656	3659	12.60262681159423
10232	0	134	3657	3656	1.3624999999999758
10233	0	134	3657	3658	16.51842948717951
10234	0	134	3658	3657	14.960185185185182
10235	0	134	3658	3659	20.97685185185183
10236	0	134	3659	3656	11.63980769230771
10237	0	134	3659	3658	25.120380434782597
10238	1	134	781	3656	0
10239	1	134	645	3657	0
10240	1	134	461	3658	0
10241	1	134	400	3659	0
10242	2	134	3656	781	0
10243	2	134	3657	645	0
10244	2	134	3658	461	0
10245	2	134	3659	400	0
10246	0	135	3656	3658	2.1730791962174902
10247	0	135	3657	3659	6.096625343563915
10248	0	135	3657	3663	11.580807200929165
10249	0	135	3658	3656	2.5404842342342273
10250	0	135	3658	3659	3.4547576832151177
10251	0	135	3659	3657	5.671866067824826
10252	0	135	3659	3658	4.0795608108108095
10253	0	135	3660	3661	25.494773519163758
10254	0	135	3660	3663	2.9112994350282597
10255	0	135	3661	3660	23.875868934293
10256	0	135	3662	3660	9.332090395480229
10257	0	135	3662	3661	14.040621370499416
10258	0	135	3663	3657	10.63861581920903
10259	0	135	3663	3660	2.700871080139357
10260	1	135	35	3656	0
10261	1	135	623	3657	0
10262	1	135	676	3658	0
10263	1	135	399	3659	0
10264	1	135	363	3660	0
10265	1	135	175	3661	0
10266	1	135	299	3662	0
10267	1	135	201	3663	0
10268	2	135	3656	35	0
10269	2	135	3657	623	0
10270	2	135	3658	676	0
10271	2	135	3659	399	0
10272	2	135	3660	363	0
10273	2	135	3661	175	0
10274	2	135	3662	299	0
10275	2	135	3663	201	0
10276	0	136	3656	3657	2.4763354700854703
10277	0	136	3656	3659	1.5933774834436993
10278	0	136	3657	3656	1.9187637969094957
10279	0	136	3657	3658	2.5506410256410326
10280	0	136	3658	3657	2.0002207505518808
10281	0	136	3658	3660	32.080898230066474
10282	0	136	3659	3656	1.6389423076923073
10283	0	136	3660	3658	29.908747845850485
10284	0	136	3660	3663	5.521735905044507
10285	0	136	3661	3662	0.9838131313131329
10286	0	136	3662	3661	2.3194066031232143
10287	0	136	3662	3663	3.7333838383838387
10288	0	136	3663	3660	5.1137626262626386
10289	0	136	3663	3661	5.187759643916923
10290	1	136	669	3656	0
10291	1	136	749	3657	0
10292	1	136	948	3658	0
10293	1	136	511	3659	0
10294	1	136	510	3660	0
10295	1	136	930	3661	0
10296	1	136	773	3662	0
10297	1	136	946	3663	0
10298	2	136	3656	669	0
10299	2	136	3657	749	0
10300	2	136	3658	948	0
10301	2	136	3659	511	0
10302	2	136	3660	510	0
10303	2	136	3661	930	0
10304	2	136	3662	773	0
10305	2	136	3663	946	0
10306	0	137	3656	3657	1.3059027777777783
10307	0	137	3656	3659	2.45801282051282
10308	0	137	3657	3656	1.5955128205128177
10309	0	137	3657	3658	2.0222222222222217
10310	0	137	3658	3657	2.148076923076923
10311	0	137	3659	3656	2.6996527777777755
10312	0	137	3659	3661	12.660576923076926
10313	0	137	3660	3661	9.30833333333333
10314	0	137	3661	3659	13.063541666666671
10315	0	137	3661	3660	9.569230769230769
10316	1	137	625	3656	0
10317	1	137	409	3657	0
10318	1	137	420	3658	0
10319	1	137	285	3659	0
10320	1	137	327	3660	0
10321	1	137	897	3661	0
10322	2	137	3656	625	0
10323	2	137	3657	409	0
10324	2	137	3658	420	0
10325	2	137	3659	285	0
10326	2	137	3660	327	0
10327	2	137	3661	897	0
10328	0	138	3656	3657	5.2149462365591415
10329	0	138	3656	3659	36.19579296078665
10330	0	138	3657	3656	5.3491325898389155
10331	0	138	3658	3656	33.684462365591386
10332	0	138	3658	3659	7.789636247351801
10333	0	138	3659	3658	2.250887096774203
10334	1	138	577	3656	0
10335	1	138	730	3657	0
10336	1	138	670	3658	0
10337	1	138	461	3659	0
10338	2	138	3656	577	0
10339	2	138	3657	730	0
10340	2	138	3658	670	0
10341	2	138	3659	461	0
10342	0	139	3656	3657	2.0166666666666515
10343	0	139	3657	3656	2.647601010100999
10344	0	139	3657	3658	2.1377688172043237
10345	0	139	3658	3657	2.2196969696969733
10346	0	139	3658	3661	15.45269631801888
10347	0	139	3659	3660	13.815492957746489
10348	0	139	3659	3661	13.685915492957754
10349	0	139	3660	3659	16.103043205780434
10350	0	139	3660	3661	2.325340118570301
10351	0	139	3661	3658	12.218868260065452
10352	0	139	3661	3660	3.3213383838383934
10353	1	139	443	3656	0
10354	1	139	987	3657	0
10355	1	139	955	3658	0
10356	1	139	461	3659	0
10357	1	139	613	3660	0
10358	1	139	455	3661	0
10359	2	139	3656	443	0
10360	2	139	3657	987	0
10361	2	139	3658	955	0
10362	2	139	3659	461	0
10363	2	139	3660	613	0
10364	2	139	3661	455	0
10365	0	140	3656	3657	3.4045997610513856
10366	0	140	3656	3661	4.1357536764706255
10367	0	140	3657	3656	4.481219362745079
10368	0	140	3658	3659	10.900925925925938
10369	0	140	3658	3660	44.5314810648791
10370	0	140	3659	3658	10.451348039215691
10371	0	140	3659	3661	2.5630227001194665
10372	0	140	3660	3658	41.714343375957824
10373	0	140	3661	3656	3.5054958183990355
10374	0	140	3661	3659	2.725337009803897
10375	1	140	654	3656	0
10376	1	140	536	3657	0
10377	1	140	589	3658	0
10378	1	140	180	3659	0
10379	1	140	139	3660	0
10380	1	140	505	3661	0
10381	2	140	3656	654	0
10382	2	140	3657	536	0
10383	2	140	3658	589	0
10384	2	140	3659	180	0
10385	2	140	3660	139	0
10386	2	140	3661	505	0
10387	0	141	3656	3657	1.1872807017543712
10388	0	141	3657	3656	0.625
10389	0	141	3657	3658	0.7787280701754655
10390	0	141	3658	3657	1.3662280701754377
10391	0	141	3658	3659	2.342763157894731
10392	0	141	3659	3658	2.005701754385968
10393	0	141	3659	3660	2.2337719298245506
10394	0	141	3660	3659	2.9320175438596423
10395	0	141	3660	3663	21.980918888319223
10396	0	141	3661	3665	13.028739959839363
10397	0	141	3662	3663	2.5632781124498085
10398	0	141	3662	3664	13.020858433734933
10399	0	141	3663	3660	23.032502442622864
10400	0	141	3663	3662	2.4923192771084457
10401	0	141	3664	3662	15.016842369477914
10402	0	141	3664	3665	4.248820281124502
10403	0	141	3665	3661	10.433684738955822
10404	0	141	3665	3664	1.8290160642570263
10405	1	141	873	3656	0
10406	1	141	437	3657	0
10407	1	141	795	3658	0
10408	1	141	266	3659	0
10409	1	141	255	3660	0
10410	1	141	213	3661	0
10411	1	141	359	3662	0
10412	1	141	471	3663	0
10413	1	141	475	3664	0
10414	1	141	538	3665	0
10415	2	141	3656	873	0
10416	2	141	3657	437	0
10417	2	141	3658	795	0
10418	2	141	3659	266	0
10419	2	141	3660	255	0
10420	2	141	3661	213	0
10421	2	141	3662	359	0
10422	2	141	3663	471	0
10423	2	141	3664	475	0
10424	2	141	3665	538	0
10425	0	142	3656	3657	1.7465559655596488
10426	0	142	3657	3656	1.5593673965936967
10427	0	142	3657	3659	15.435443318813242
10428	0	142	3658	3659	14.087791375291385
10429	0	142	3659	3657	15.427706277174337
10430	0	142	3659	3658	13.775000000000013
10431	1	142	655	3656	0
10432	1	142	512	3657	0
10433	1	142	832	3658	0
10434	1	142	603	3659	0
10435	2	142	3656	655	0
10436	2	142	3657	512	0
10437	2	142	3658	832	0
10438	2	142	3659	603	0
10439	0	143	3656	3657	1.4786250000000172
10440	0	143	3656	3659	14.79420449989695
10441	0	143	3657	3656	1.764535768645351
10442	0	143	3657	3659	14.08436117797914
10443	0	143	3658	3659	20.048341423948216
10444	0	143	3659	3656	12.563290157158729
10445	0	143	3659	3657	12.103257718041558
10446	0	143	3659	3658	18.921681415929207
10447	1	143	972	3656	0
10448	1	143	494	3657	0
10449	1	143	175	3658	0
10450	1	143	897	3659	0
10451	2	143	3656	972	0
10452	2	143	3657	494	0
10453	2	143	3658	175	0
10454	2	143	3659	897	0
10455	0	144	3656	3657	1.3438922764227645
10456	0	144	3657	3656	1.4056808943089254
10457	0	144	3657	3659	11.435796867527515
10458	0	144	3658	3659	21.017273462783184
10459	0	144	3659	3657	11.856853112584513
10460	0	144	3659	3658	19.109436274509793
10461	1	144	972	3656	0
10462	1	144	574	3657	0
10463	1	144	201	3658	0
10464	1	144	897	3659	0
10465	2	144	3656	972	0
10466	2	144	3657	574	0
10467	2	144	3658	201	0
10468	2	144	3659	897	0
10469	0	145	3656	3657	1.1604316546762563
10470	0	145	3657	3656	1.0453836930455658
10471	0	145	3657	3658	13.769592531688946
10472	0	145	3658	3657	12.65864940047961
10473	0	145	3658	3659	3.1039333333333254
10474	0	145	3659	3658	2.4498666666666677
10475	1	145	870	3656	0
10476	1	145	825	3657	0
10477	1	145	894	3658	0
10478	1	145	538	3659	0
10479	2	145	3656	870	0
10480	2	145	3657	825	0
10481	2	145	3658	894	0
10482	2	145	3659	538	0
10483	0	146	3656	3657	2.5592239185750576
10484	0	146	3657	3656	2.6760786802030427
10485	0	146	3657	3658	2.9538167938931377
10486	0	146	3658	3657	2.7004864636210097
10487	0	146	3658	3661	12.237199257906745
10488	0	146	3659	3660	1.426061173533077
10489	0	146	3659	3661	13.106690821256045
10490	0	146	3660	3659	1.9059903381642425
10491	0	146	3661	3658	11.589278672846302
10492	0	146	3661	3659	13.92800192122958
10493	1	146	817	3656	0
10494	1	146	270	3657	0
10495	1	146	417	3658	0
10496	1	146	736	3659	0
10497	1	146	175	3660	0
10498	1	146	571	3661	0
10499	2	146	3656	817	0
10500	2	146	3657	270	0
10501	2	146	3658	417	0
10502	2	146	3659	736	0
10503	2	146	3660	175	0
10504	2	146	3661	571	0
10505	0	147	3656	3657	6.725720720720721
10506	0	147	3657	3656	7.007302867383513
10507	0	147	3657	3658	3.0495045045045033
10508	0	147	3658	3657	3.532706093189966
10509	0	147	3658	3661	17.486815957646208
10510	0	147	3659	3660	6.583375420875413
10511	0	147	3659	3661	2.3660321489001683
10512	0	147	3660	3659	5.858333333333329
10513	0	147	3661	3658	19.466305855757508
10514	0	147	3661	3659	1.9885521885521966
10515	1	147	576	3656	0
10516	1	147	725	3657	0
10517	1	147	949	3658	0
10518	1	147	864	3659	0
10519	1	147	475	3660	0
10520	1	147	125	3661	0
10521	2	147	3656	576	0
10522	2	147	3657	725	0
10523	2	147	3658	949	0
10524	2	147	3659	864	0
10525	2	147	3660	475	0
10526	2	147	3661	125	0
10527	0	148	3656	3657	2.0303147574819476
10528	0	148	3656	3658	2.925505050505048
10529	0	148	3657	3656	2.397095959595953
10530	0	148	3657	3660	17.165228914532324
10531	0	148	3658	3656	2.507962962962951
10532	0	148	3659	3661	11.262275449101779
10533	0	148	3660	3657	17.750994979737477
10534	0	148	3660	3661	14.90652281746031
10535	0	148	3661	3659	9.743874007936514
10536	0	148	3661	3660	12.983982035928165
10537	1	148	72	3656	0
10538	1	148	176	3657	0
10539	1	148	941	3658	0
10540	1	148	461	3659	0
10541	1	148	139	3660	0
10542	1	148	601	3661	0
10543	2	148	3656	72	0
10544	2	148	3657	176	0
10545	2	148	3658	941	0
10546	2	148	3659	461	0
10547	2	148	3660	139	0
10548	2	148	3661	601	0
10549	0	149	3656	3657	3.529032258064521
10550	0	149	3657	3656	3.0120967741935374
10551	0	149	3657	3658	5.502956989247293
10552	0	149	3658	3657	5.1188172043010916
10553	0	149	3658	3661	11.15485663082439
10554	0	149	3659	3660	4.507777777777776
10555	0	149	3660	3659	4.021296296296303
10556	0	149	3660	3661	5.896851851851871
10557	0	149	3661	3658	12.143470728793279
10558	0	149	3661	3660	3.0183333333333193
10559	1	149	765	3656	0
10560	1	149	287	3657	0
10561	1	149	250	3658	0
10562	1	149	371	3659	0
10563	1	149	301	3660	0
10564	1	149	499	3661	0
10565	2	149	3656	765	0
10566	2	149	3657	287	0
10567	2	149	3658	250	0
10568	2	149	3659	371	0
10569	2	149	3660	301	0
10570	2	149	3661	499	0
10571	0	150	3656	3658	41.24680851063831
10572	0	150	3656	3659	6.110879629629587
10573	0	150	3657	3659	4.360815602836888
10574	0	150	3658	3656	46.232175925925894
10575	0	150	3659	3656	6.70780141843972
10576	0	150	3659	3657	4.426388888888945
10577	1	150	380	3656	0
10578	1	150	662	3657	0
10579	1	150	175	3658	0
10580	1	150	993	3659	0
10581	2	150	3656	380	0
10582	2	150	3657	662	0
10583	2	150	3658	175	0
10584	2	150	3659	993	0
10585	0	151	3656	3657	9.62379958117765
10586	0	151	3656	3658	41.29430141523636
10587	0	151	3657	3656	5.15
10588	0	151	3658	3659	2.466975308642003
10589	0	151	3659	3656	42.14397884014252
10590	0	151	3659	3657	42.221729169523286
10591	0	151	3659	3658	8.217402659069297
10592	1	151	677	3656	0
10593	1	151	531	3657	0
10594	1	151	175	3658	0
10595	1	151	461	3659	0
10596	2	151	3656	677	0
10597	2	151	3657	531	0
10598	2	151	3658	175	0
10599	2	151	3659	461	0
10600	0	152	3656	3657	3.688865546218521
10601	0	152	3656	3663	8.174857549857544
10602	0	152	3657	3656	3.676282051282059
10603	0	152	3657	3659	4.523739495798313
10604	0	152	3658	3661	24.93918067226891
10605	0	152	3659	3657	6.210719373219371
10606	0	152	3660	3661	2.669230769230782
10607	0	152	3660	3662	4.6075280112045025
10608	0	152	3661	3658	24.338817663817665
10609	0	152	3661	3660	2.945938375350138
10610	0	152	3662	3660	5.143055555555553
10611	0	152	3662	3663	3.513095238095227
10612	0	152	3663	3656	7.039005602240863
10613	0	152	3663	3662	3.584045584045576
10614	1	152	852	3656	0
10615	1	152	838	3657	0
10616	1	152	379	3658	0
10617	1	152	798	3659	0
10618	1	152	483	3660	0
10619	1	152	73	3661	0
10620	1	152	370	3662	0
10621	1	152	15	3663	0
10622	2	152	3656	852	0
10623	2	152	3657	838	0
10624	2	152	3658	379	0
10625	2	152	3659	798	0
10626	2	152	3660	483	0
10627	2	152	3661	73	0
10628	2	152	3662	370	0
10629	2	152	3663	15	0
10630	0	153	3656	3657	4.112337164750966
10631	0	153	3656	3658	1.8151515151515298
10632	0	153	3657	3656	4.2200990799717
10633	0	153	3658	3656	2.1238888888888776
10634	0	153	3658	3661	10.720629370629357
10635	0	153	3659	3660	2.7991100323624645
10636	0	153	3660	3659	3.6067307692307615
10637	0	153	3660	3661	17.375316638139292
10638	0	153	3661	3658	9.756494252873555
10639	0	153	3661	3660	16.759542540792552
10640	1	153	259	3656	0
10641	1	153	843	3657	0
10642	1	153	507	3658	0
10643	1	153	327	3659	0
10644	1	153	57	3660	0
10645	1	153	993	3661	0
10646	2	153	3656	259	0
10647	2	153	3657	843	0
10648	2	153	3658	507	0
10649	2	153	3659	327	0
10650	2	153	3660	57	0
10651	2	153	3661	993	0
10652	0	154	3656	3657	2.6200450450450434
10653	0	154	3656	3658	17.128040004129154
10654	0	154	3657	3656	3.244623655913976
10655	0	154	3658	3656	18.863613967819035
10656	0	154	3658	3659	10.93528911564625
10657	0	154	3659	3658	9.27168367346939
10658	1	154	553	3656	0
10659	1	154	465	3657	0
10660	1	154	888	3658	0
10661	1	154	773	3659	0
10662	2	154	3656	553	0
10663	2	154	3657	465	0
10664	2	154	3658	888	0
10665	2	154	3659	773	0
10666	0	155	3656	3657	2.5453488372092963
10667	0	155	3657	3656	1.8091210613598716
10668	0	155	3657	3658	2.0220930232558114
10669	0	155	3658	3657	2.4058176100628854
10670	0	155	3658	3659	10.99981042536275
10671	0	155	3659	3658	10.503117972174577
10672	0	155	3659	3661	3.8127884615384744
10673	0	155	3660	3661	22.634375000000002
10674	0	155	3661	3659	5.146275252525259
10675	0	155	3661	3660	25.69448717948717
10676	1	155	72	3656	0
10677	1	155	176	3657	0
10678	1	155	699	3658	0
10679	1	155	459	3659	0
10680	1	155	601	3660	0
10681	1	155	65	3661	0
10682	2	155	3656	72	0
10683	2	155	3657	176	0
10684	2	155	3658	699	0
10685	2	155	3659	459	0
10686	2	155	3660	601	0
10687	2	155	3661	65	0
10688	0	156	3656	3657	0.6499999999999827
10689	0	156	3657	3656	1.1666666666666632
10690	0	156	3657	3658	1.847471910112385
10691	0	156	3658	3657	1.2421348314607028
10692	0	156	3658	3659	14.68127340823963
10693	0	156	3659	3658	15.63834269662922
10694	1	156	297	3656	0
10695	1	156	624	3657	0
10696	1	156	693	3658	0
10697	1	156	946	3659	0
10698	2	156	3656	297	0
10699	2	156	3657	624	0
10700	2	156	3658	693	0
10701	2	156	3659	946	0
10702	0	157	3656	3657	7.133566433566433
10703	0	157	3657	3656	7.672319347319339
10704	0	157	3657	3659	2.492561983471075
10705	0	157	3658	3659	10.400619834710746
10706	0	157	3659	3657	2.576033057851251
10707	0	157	3659	3658	9.63188705234159
10708	1	157	765	3656	0
10709	1	157	103	3657	0
10710	1	157	628	3658	0
10711	1	157	977	3659	0
10712	2	157	3656	765	0
10713	2	157	3657	103	0
10714	2	157	3658	628	0
10715	2	157	3659	977	0
10716	0	158	3656	3657	2.7231321839080618
10717	0	158	3657	3656	2.7791425818882622
10718	0	158	3657	3659	11.39607279693486
10719	0	158	3658	3659	18.72235862977601
10720	0	158	3659	3657	10.488198458574175
10721	0	158	3659	3658	20.16434580853174
10722	1	158	672	3656	0
10723	1	158	447	3657	0
10724	1	158	370	3658	0
10725	1	158	78	3659	0
10726	2	158	3656	672	0
10727	2	158	3657	447	0
10728	2	158	3658	370	0
10729	2	158	3659	78	0
10730	0	159	3656	3657	2.9939371980676195
10731	0	159	3657	3656	3.640833333333336
10732	0	159	3657	3660	7.425628019323685
10733	0	159	3658	3659	9.139803921568628
10734	0	159	3659	3658	10.862826086956519
10735	0	159	3659	3662	14.741323529411765
10736	0	159	3660	3657	6.318799019607834
10737	0	159	3660	3661	12.356884057971019
10738	0	159	3661	3660	14.353774509803912
10739	0	159	3661	3663	7.5031400966183615
10740	0	159	3662	3659	14.080748792270533
10741	0	159	3662	3663	5.596225490196089
10742	0	159	3663	3661	6.947475490196084
10743	0	159	3663	3662	5.119951690821248
10744	1	159	522	3656	0
10745	1	159	118	3657	0
10746	1	159	911	3658	0
10747	1	159	514	3659	0
10748	1	159	62	3660	0
10749	1	159	889	3661	0
10750	1	159	157	3662	0
10751	1	159	571	3663	0
10752	2	159	3656	522	0
10753	2	159	3657	118	0
10754	2	159	3658	911	0
10755	2	159	3659	514	0
10756	2	159	3660	62	0
10757	2	159	3661	889	0
10758	2	159	3662	157	0
10759	2	159	3663	571	0
10760	0	160	3656	3657	2.0899484536082404
10761	0	160	3656	3659	3.7901012891344505
10762	0	160	3657	3656	2.0616482504604012
10763	0	160	3658	3659	11.723883161512035
10764	0	160	3658	3660	17.29570446735395
10765	0	160	3659	3656	3.7520189003436517
10766	0	160	3659	3658	12.171048109965628
10767	0	160	3660	3658	20.824656357388307
10768	0	160	3660	3661	1.3933848797250894
10769	0	160	3661	3660	1.890249140893461
10770	0	160	3661	3662	1.479510309278352
10771	0	160	3662	3661	1.5118556701031045
10772	0	160	3662	3663	2.1195017182130576
10773	0	160	3663	3662	2.0504725085910622
10774	1	160	893	3656	0
10775	1	160	386	3657	0
10776	1	160	7	3658	0
10777	1	160	40	3659	0
10778	1	160	455	3660	0
10779	1	160	603	3661	0
10780	1	160	643	3662	0
10781	1	160	894	3663	0
10782	2	160	3656	893	0
10783	2	160	3657	386	0
10784	2	160	3658	7	0
10785	2	160	3659	40	0
10786	2	160	3660	455	0
10787	2	160	3661	603	0
10788	2	160	3662	643	0
10789	2	160	3663	894	0
10790	0	161	3656	3659	2.7195112179487375
10791	0	161	3657	3658	3.4916666666666667
10792	0	161	3658	3656	1.5474358974358906
10793	0	161	3659	3657	1.4223557692307753
10794	0	161	3659	3660	5.419831730769216
10795	0	161	3660	3659	3.0693910256410177
10796	0	161	3660	3661	10.449519230769232
10797	0	161	3661	3660	11.014583333333341
10798	0	161	3661	3662	15.192545720211147
10799	0	161	3662	3661	14.81777667797888
10800	0	161	3662	3663	12.648604826546016
10801	0	161	3663	3662	11.35625942684766
10802	1	161	743	3656	0
10803	1	161	616	3657	0
10804	1	161	514	3658	0
10805	1	161	990	3659	0
10806	1	161	4	3660	0
10807	1	161	556	3661	0
10808	1	161	174	3662	0
10809	1	161	78	3663	0
10810	2	161	3656	743	0
10811	2	161	3657	616	0
10812	2	161	3658	514	0
10813	2	161	3659	990	0
10814	2	161	3660	4	0
10815	2	161	3661	556	0
10816	2	161	3662	174	0
10817	2	161	3663	78	0
10818	0	162	3656	3657	1.5098717948717881
10819	0	162	3657	3656	1.1414615384615288
10820	0	162	3657	3658	2.4929487179487344
10821	0	162	3658	3657	2.1297179487179654
10822	0	162	3658	3659	19.256871794871778
10823	0	162	3659	3658	18.502021075857872
10824	0	162	3659	3660	16.78125473055058
10825	0	162	3660	3659	17.002390536460368
10826	0	162	3660	3661	1.6106495468278148
10827	0	162	3661	3660	1.8661883182275736
10828	1	162	440	3656	0
10829	1	162	464	3657	0
10830	1	162	378	3658	0
10831	1	162	804	3659	0
10832	1	162	361	3660	0
10833	1	162	3	3661	0
10834	2	162	3656	440	0
10835	2	162	3657	464	0
10836	2	162	3658	378	0
10837	2	162	3659	804	0
10838	2	162	3660	361	0
10839	2	162	3661	3	0
10840	0	163	3656	3657	6.710892857142848
10841	0	163	3657	3656	5.201130952380938
10842	0	163	3657	3658	8.326577380952383
10843	0	163	3658	3657	9.07416666666667
10844	0	163	3658	3659	1.9995833333333244
10845	0	163	3659	3658	1.8885714285714292
10846	1	163	97	3656	0
10847	1	163	868	3657	0
10848	1	163	56	3658	0
10849	1	163	373	3659	0
10850	2	163	3656	97	0
10851	2	163	3657	868	0
10852	2	163	3658	56	0
10853	2	163	3659	373	0
10854	0	164	3656	3659	9.915222222222223
10855	0	164	3657	3658	16.88595956184648
10856	0	164	3658	3657	18.75551485896825
10857	0	164	3658	3659	2.558333333333339
10858	0	164	3659	3656	10.498255813953485
10859	0	164	3659	3658	3.082666666666656
10860	1	164	645	3656	0
10861	1	164	672	3657	0
10862	1	164	499	3658	0
10863	1	164	15	3659	0
10864	2	164	3656	645	0
10865	2	164	3657	672	0
10866	2	164	3658	499	0
10867	2	164	3659	15	0
10868	0	165	3656	3657	2.73770053475936
10869	0	165	3656	3658	1.4048717948718026
10870	0	165	3657	3656	3.5249572649572514
10871	0	165	3658	3656	2.013368983957221
10872	0	165	3658	3661	13.056752136752124
10873	0	165	3659	3660	1.390897435897434
10874	0	165	3659	3661	27.26397454690229
10875	0	165	3660	3659	1.5856175972927136
10876	0	165	3661	3658	12.17366310160427
10877	0	165	3661	3659	25.71965811965812
10878	1	165	97	3656	0
10879	1	165	848	3657	0
10880	1	165	83	3658	0
10881	1	165	736	3659	0
10882	1	165	175	3660	0
10883	1	165	4	3661	0
10884	2	165	3656	97	0
10885	2	165	3657	848	0
10886	2	165	3658	83	0
10887	2	165	3659	736	0
10888	2	165	3660	175	0
10889	2	165	3661	4	0
10890	0	166	3656	3657	2.1370967741935565
10891	0	166	3657	3656	2.3987455197132537
10892	0	166	3657	3658	18.661350709054084
10893	0	166	3657	3659	11.299350358422933
10894	0	166	3658	3657	17.808362873685464
10895	0	166	3658	3659	12.708385275119152
10896	0	166	3659	3657	10.625560035842307
10897	0	166	3659	3658	12.887582787907146
10898	1	166	781	3656	0
10899	1	166	634	3657	0
10900	1	166	62	3658	0
10901	1	166	499	3659	0
10902	2	166	3656	781	0
10903	2	166	3657	634	0
10904	2	166	3658	62	0
10905	2	166	3659	499	0
10906	0	167	3656	3658	3.238000000000002
10907	0	167	3657	3658	3.8035573122529636
10908	0	167	3657	3659	6.048473282442746
10909	0	167	3658	3656	3.405769230769233
10910	0	167	3658	3657	2.9830788804071227
10911	0	167	3659	3657	8.097990777338609
10912	0	167	3659	3661	4.469433842239196
10913	0	167	3660	3661	9.211791831357049
10914	0	167	3661	3659	3.829644268774702
10915	0	167	3661	3660	9.871183206106869
10916	1	167	986	3656	0
10917	1	167	553	3657	0
10918	1	167	465	3658	0
10919	1	167	750	3659	0
10920	1	167	475	3660	0
10921	1	167	174	3661	0
10922	2	167	3656	986	0
10923	2	167	3657	553	0
10924	2	167	3658	465	0
10925	2	167	3659	750	0
10926	2	167	3660	475	0
10927	2	167	3661	174	0
10928	0	168	3656	3657	2.376772247360499
10929	0	168	3657	3656	2.7205266955266945
10930	0	168	3657	3663	1.5474358974358764
10931	0	168	3658	3659	2.676262626262626
10932	0	168	3658	3662	18.882145762662535
10933	0	168	3659	3658	2.478242835595759
10934	0	168	3659	3663	1.8645743145743157
10935	0	168	3660	3661	3.373579970104627
10936	0	168	3660	3662	8.632252466407728
10937	0	168	3661	3660	3.388950892857153
10938	0	168	3662	3658	19.42780406101837
10939	0	168	3662	3660	8.807483729127066
10940	0	168	3662	3661	9.826405737392239
10941	0	168	3663	3657	1.6723304473304401
10942	0	168	3663	3659	1.6979260935143459
10943	1	168	181	3656	0
10944	1	168	58	3657	0
10945	1	168	335	3658	0
10946	1	168	777	3659	0
10947	1	168	807	3660	0
10948	1	168	832	3661	0
10949	1	168	888	3662	0
10950	1	168	925	3663	0
10951	2	168	3656	181	0
10952	2	168	3657	58	0
10953	2	168	3658	335	0
10954	2	168	3659	777	0
10955	2	168	3660	807	0
10956	2	168	3661	832	0
10957	2	168	3662	888	0
10958	2	168	3663	925	0
10959	0	169	3656	3657	3.046617466174668
10960	0	169	3657	3656	2.725402298850577
10961	0	169	3657	3658	7.199938158661354
10962	0	169	3658	3657	7.250112205801848
10963	0	169	3658	3659	11.909163778655262
10964	0	169	3659	3658	12.763608436695872
10965	1	169	966	3656	0
10966	1	169	195	3657	0
10967	1	169	555	3658	0
10968	1	169	180	3659	0
10969	2	169	3656	966	0
10970	2	169	3657	195	0
10971	2	169	3658	555	0
10972	2	169	3659	180	0
10973	0	170	3656	3657	2.1564102564102563
10974	0	170	3657	3656	1.6585470085470118
10975	0	170	3657	3658	1.497521367521371
10976	0	170	3658	3657	1.5891025641025553
10977	0	170	3658	3661	16.535795638093568
10978	0	170	3659	3660	0.7995812395309939
10979	0	170	3660	3659	1.0345477386934598
10980	0	170	3660	3661	2.1692900215362307
10981	0	170	3661	3658	17.516073759628892
10982	0	170	3661	3660	2.
10983	1	170	867	3656	0
10984	1	170	307	3657	0
10985	1	170	590	3658	0
10986	1	170	961	3659	0
10987	1	170	131	3660	0
10988	1	170	556	3661	0
10989	2	170	3656	867	0
10990	2	170	3657	307	0
10991	2	170	3658	590	0
10992	2	170	3659	961	0
10993	2	170	3660	131	0
10994	2	170	3661	556	0
10995	0	171	3656	3658	4.127861771058317
10996	0	171	3657	3659	28.039968750584713
10997	0	171	3658	3656	3.1713023088023107
10998	0	171	3658	3660	2.7521598272138226
10999	0	171	3659	3657	27.315811987753378
11000	0	171	3659	3661	2.6216666666666906
11001	0	171	3660	3658	2.5102633477633534
11002	0	171	3660	3661	8.403212844100985
11003	0	171	3661	3659	2.7799285176824684
11004	0	171	3661	3660	7.242397948451419
11005	1	171	245	3656	0
11006	1	171	379	3657	0
11007	1	171	527	3658	0
11008	1	171	131	3659	0
11009	1	171	373	3660	0
11010	1	171	556	3661	0
11011	2	171	3656	245	0
11012	2	171	3657	379	0
11013	2	171	3658	527	0
11014	2	171	3659	131	0
11015	2	171	3660	373	0
11016	2	171	3661	556	0
11017	0	172	3656	3657	2.348404255319145
11018	0	172	3657	3656	3.353808243727589
11019	0	172	3657	3659	15.319276120656085
11020	0	172	3658	3659	2.7729503775620294
11021	0	172	3659	3657	15.639865739217381
11022	0	172	3659	3658	3.0280474649406623
11023	1	172	940	3656	0
11024	1	172	64	3657	0
11025	1	172	505	3658	0
11026	1	172	977	3659	0
11027	2	172	3656	940	0
11028	2	172	3657	64	0
11029	2	172	3658	505	0
11030	2	172	3659	977	0
11031	0	173	3656	3657	2.689937759336111
11032	0	173	3657	3656	2.4246887966804995
11033	0	173	3657	3658	14.30129508606726
11034	0	173	3658	3657	12.7383920893338
11035	0	173	3658	3659	15.283870967741926
11036	0	173	3659	3658	15.750000000000018
11037	1	173	316	3656	0
11038	1	173	647	3657	0
11039	1	173	157	3658	0
11040	1	173	601	3659	0
11041	2	173	3656	316	0
11042	2	173	3657	647	0
11043	2	173	3658	157	0
11044	2	173	3659	601	0
11045	0	174	3656	3657	5.0479166666666595
11046	0	174	3657	3656	4.0144680851063725
11047	0	174	3657	3659	24.78936977632631
11048	0	174	3658	3659	5.861002604166686
11049	0	174	3659	3657	22.616751822916672
11050	0	174	3659	3658	5.992567567567566
11051	1	174	662	3656	0
11052	1	174	494	3657	0
11053	1	174	57	3658	0
11054	1	174	897	3659	0
11055	2	174	3656	662	0
11056	2	174	3657	494	0
11057	2	174	3658	57	0
11058	2	174	3659	897	0
11059	0	175	3656	3657	2.7208567153011742
11060	0	175	3657	3656	1.9918537224092763
11061	0	175	3657	3659	22.970313142526383
11062	0	175	3658	3659	3.3942434210526238
11063	0	175	3659	3657	23.784061081511535
11064	0	175	3659	3658	3.65104166666668
11065	1	175	186	3656	0
11066	1	175	504	3657	0
11067	1	175	904	3658	0
11068	1	175	815	3659	0
11069	2	175	3656	186	0
11070	2	175	3657	504	0
11071	2	175	3658	904	0
11072	2	175	3659	815	0
11073	0	176	3656	3657	4.30255298651254
11074	0	176	3657	3656	3.5810077519379835
11075	0	176	3657	3659	6.029912688891278
11076	0	176	3658	3659	17.400471698113215
11077	0	176	3659	3657	5.375165764711614
11078	0	176	3659	3658	16.675943396226433
11079	1	176	737	3656	0
11080	1	176	865	3657	0
11081	1	176	402	3658	0
11082	1	176	557	3659	0
11083	2	176	3656	737	0
11084	2	176	3657	865	0
11085	2	176	3658	402	0
11086	2	176	3659	557	0
11087	0	177	3656	3657	2.1557017543859724
11088	0	177	3657	3656	1.82462406015039
11089	0	177	3657	3658	14.741760334286461
11090	0	177	3658	3657	15.049148514669017
11091	0	177	3658	3659	6.2214154411764575
11092	0	177	3659	3658	6.853124999999988
11093	1	177	867	3656	0
11094	1	177	307	3657	0
11095	1	177	332	3658	0
11096	1	177	4	3659	0
11097	2	177	3656	867	0
11098	2	177	3657	307	0
11099	2	177	3658	332	0
11100	2	177	3659	4	0
11101	0	178	3656	3657	2.342028985507253
11102	0	178	3657	3656	1.8070972886762344
11103	0	178	3657	3658	20.769363929146536
11104	0	178	3658	3657	20.39976076555024
11105	0	178	3658	3659	17.021923676012456
11106	0	178	3659	3658	17.309774143302185
11107	1	178	137	3656	0
11108	1	178	878	3657	0
11109	1	178	763	3658	0
11110	1	178	705	3659	0
11111	2	178	3656	137	0
11112	2	178	3657	878	0
11113	2	178	3658	763	0
11114	2	178	3659	705	0
11115	0	179	3656	3657	1.9821100917431207
11116	0	179	3657	3656	2.142595459236327
11117	0	179	3657	3658	38.4465759681579
11118	0	179	3658	3657	38.03705469708039
11119	0	179	3658	3659	3.599145299145316
11120	0	179	3659	3658	3.6125530110262827
11121	1	179	252	3656	0
11122	1	179	323	3657	0
11123	1	179	450	3658	0
11124	1	179	139	3659	0
11125	2	179	3656	252	0
11126	2	179	3657	323	0
11127	2	179	3658	450	0
11128	2	179	3659	139	0
11129	0	180	3656	3657	2.1073504273504318
11130	0	180	3656	3658	2.118717948717936
11131	0	180	3657	3656	2.172222222222241
11132	0	180	3657	3659	34.41705738705739
11133	0	180	3658	3656	4.093675213675214
11134	0	180	3659	3660	1.6811355311355234
11135	0	180	3659	3661	2.237316849816841
11136	0	180	3660	3657	34.66849501073639
11137	0	180	3660	3659	3.415842490842522
11138	0	180	3661	3659	8.999175824175817
11139	1	180	28	3656	0
11140	1	180	690	3657	0
11141	1	180	238	3658	0
11142	1	180	159	3659	0
11143	1	180	459	3660	0
11144	1	180	951	3661	0
11145	2	180	3656	28	0
11146	2	180	3657	690	0
11147	2	180	3658	238	0
11148	2	180	3659	159	0
11149	2	180	3660	459	0
11150	2	180	3661	951	0
11151	0	181	3656	3657	4.562835820895516
11152	0	181	3657	3656	3.876417910447765
11153	0	181	3657	3658	18.796593688477692
11154	0	181	3658	3657	16.633319063596737
11155	0	181	3658	3659	9.798480962550478
11156	0	181	3659	3658	8.88708879944346
11157	1	181	940	3656	0
11158	1	181	61	3657	0
11159	1	181	418	3658	0
11160	1	181	491	3659	0
11161	2	181	3656	940	0
11162	2	181	3657	61	0
11163	2	181	3658	418	0
11164	2	181	3659	491	0
11165	0	182	3656	3657	3.36783783783785
11166	0	182	3657	3656	3.4607207207207353
11167	0	182	3657	3659	39.049715529346216
11168	0	182	3658	3659	3.775817610062912
11169	0	182	3659	3657	39.215950767530934
11170	0	182	3659	3658	3.0087735849056587
11171	1	182	682	3656	0
11172	1	182	149	3657	0
11173	1	182	551	3658	0
11174	1	182	65	3659	0
11175	2	182	3656	682	0
11176	2	182	3657	149	0
11177	2	182	3658	551	0
11178	2	182	3659	65	0
11179	0	183	3656	3657	1.8133435582822068
11180	0	183	3656	3658	11.752650356778803
11181	0	183	3657	3656	2.0299949031600293
11182	0	183	3658	3656	10.256237218813908
11183	0	183	3658	3659	12.606625891947001
11184	0	183	3659	3658	14.00526584867076
11185	1	183	809	3656	0
11186	1	183	198	3657	0
11187	1	183	884	3658	0
11188	1	183	718	3659	0
11189	2	183	3656	809	0
11190	2	183	3657	198	0
11191	2	183	3658	884	0
11192	2	183	3659	718	0
11193	0	184	3656	3657	4.337163561076609
11194	0	184	3657	3656	4.035610766045554
11195	0	184	3657	3658	1.6968476903870142
11196	0	184	3658	3657	1.5864856429463028
11197	0	184	3658	3659	41.21729848320098
11198	0	184	3659	3658	43.13476720330654
11199	0	184	3659	3660	2.9518787878787953
11200	0	184	3660	3659	2.6462355212355178
11201	0	184	3660	3661	2.9069958847736603
11202	0	184	3661	3660	2.3886363636363552
11203	1	184	720	3656	0
11204	1	184	549	3657	0
11205	1	184	799	3658	0
11206	1	184	859	3659	0
11207	1	184	631	3660	0
11208	1	184	750	3661	0
11209	2	184	3656	720	0
11210	2	184	3657	549	0
11211	2	184	3658	799	0
11212	2	184	3659	859	0
11213	2	184	3660	631	0
11214	2	184	3661	750	0
11215	0	185	3656	3657	1.7095657276995215
11216	0	185	3657	3656	1.2511737089201815
11217	0	185	3657	3659	9.977758215962442
11218	0	185	3658	3659	7.204284037558693
11219	0	185	3659	3657	9.287676056338025
11220	0	185	3659	3658	6.047065727699543
11221	1	185	792	3656	0
11222	1	185	766	3657	0
11223	1	185	783	3658	0
11224	1	185	21	3659	0
11225	2	185	3656	792	0
11226	2	185	3657	766	0
11227	2	185	3658	783	0
11228	2	185	3659	21	0
11229	0	186	3656	3658	2.5988687782805475
11230	0	186	3656	3659	3.5897812971342384
11231	0	186	3657	3659	21.203636768895585
11232	0	186	3657	3661	2.321017402945111
11233	0	186	3658	3656	2.4004901960784353
11234	0	186	3659	3656	3.1896304675716616
11235	0	186	3659	3657	22.442804400104194
11236	0	186	3660	3662	2.138636363636371
11237	0	186	3660	3663	8.15
11238	0	186	3661	3657	2.5441666666666736
11239	0	186	3661	3663	12.675
11240	0	186	3662	3660	1.4750000000000003
11241	0	186	3663	3660	8.059090909090884
11242	0	186	3663	3661	13.23680555555555
11243	1	186	121	3656	0
11244	1	186	625	3657	0
11245	1	186	813	3658	0
11246	1	186	448	3659	0
11247	1	186	582	3660	0
11248	1	186	285	3661	0
11249	1	186	327	3662	0
11250	1	186	897	3663	0
11251	2	186	3656	121	0
11252	2	186	3657	625	0
11253	2	186	3658	813	0
11254	2	186	3659	448	0
11255	2	186	3660	582	0
11256	2	186	3661	285	0
11257	2	186	3662	327	0
11258	2	186	3663	897	0
11259	0	187	3656	3657	1.2811702127659679
11260	0	187	3657	3656	1.0442553191489308
11261	0	187	3657	3659	30.318014184397157
11262	0	187	3658	3659	2.672695035460989
11263	0	187	3659	3657	28.297092198581566
11264	0	187	3659	3658	1.98734042553192
11265	1	187	989	3656	0
11266	1	187	850	3657	0
11267	1	187	449	3658	0
11268	1	187	127	3659	0
11269	2	187	3656	989	0
11270	2	187	3657	850	0
11271	2	187	3658	449	0
11272	2	187	3659	127	0
11273	0	188	3656	3657	3.2055397727272688
11274	0	188	3657	3656	3.0535511363636414
11275	0	188	3657	3658	0.903787878787891
11276	0	188	3658	3657	1.1831912878787714
11277	0	188	3658	3659	18.411673929645996
11278	0	188	3659	3658	16.922106575307232
11279	0	188	3659	3660	2.7417989417989483
11280	0	188	3660	3659	3.536650743099784
11281	0	188	3660	3661	22.308558558558552
11282	0	188	3661	3660	18.213119369369366
11283	1	188	302	3656	0
11284	1	188	410	3657	0
11285	1	188	667	3658	0
11286	1	188	533	3659	0
11287	1	188	79	3660	0
11288	1	188	285	3661	0
11289	2	188	3656	302	0
11290	2	188	3657	410	0
11291	2	188	3658	667	0
11292	2	188	3659	533	0
11293	2	188	3660	79	0
11294	2	188	3661	285	0
11295	0	189	3656	3657	3.6790123456790096
11296	0	189	3657	3656	2.909156378600803
11297	0	189	3657	3658	18.890814226925354
11298	0	189	3658	3657	18.558950617283955
11299	0	189	3658	3659	7.055447906112796
11300	0	189	3659	3658	5.308876192977847
11301	1	189	24	3656	0
11302	1	189	547	3657	0
11303	1	189	74	3658	0
11304	1	189	884	3659	0
11305	2	189	3656	24	0
11306	2	189	3657	547	0
11307	2	189	3658	74	0
11308	2	189	3659	884	0
11309	0	190	3656	3658	6.1054404145077665
11310	0	190	3657	3658	1.802720207253889
11311	0	190	3657	3659	22.533981001727106
11312	0	190	3658	3656	4.46083765112262
11313	0	190	3658	3657	1.670293609671858
11314	0	190	3658	3659	23.153713298791004
11315	0	190	3659	3657	24.694775474956828
11316	0	190	3659	3658	25.446934369602765
11317	0	190	3659	3660	2.0080310880829013
11318	0	190	3660	3659	1.9343696027633788
11319	0	190	3660	3661	14.513082901554416
11320	0	190	3661	3660	13.747020725388602
11321	1	190	140	3656	0
11322	1	190	695	3657	0
11323	1	190	118	3658	0
11324	1	190	534	3659	0
11325	1	190	125	3660	0
11326	1	190	556	3661	0
11327	2	190	3656	140	0
11328	2	190	3657	695	0
11329	2	190	3658	118	0
11330	2	190	3659	534	0
11331	2	190	3660	125	0
11332	2	190	3661	556	0
11333	0	191	3656	3657	1.7591365461847406
11334	0	191	3656	3658	14.689046537025284
11335	0	191	3657	3656	1.4236947791164671
11336	0	191	3658	3656	14.981510955062863
11337	0	191	3658	3659	1.7860136452241846
11338	0	191	3659	3658	1.7700690335305604
11339	1	191	222	3656	0
11340	1	191	236	3657	0
11341	1	191	694	3658	0
11342	1	191	798	3659	0
11343	2	191	3656	222	0
11344	2	191	3657	236	0
11345	2	191	3658	694	0
11346	2	191	3659	798	0
11347	0	192	3656	3657	2.16759259259261
11348	0	192	3656	3658	1.3069672131147505
11349	0	192	3657	3656	2.617896174863384
11350	0	192	3658	3656	1.161342592592586
11351	0	192	3658	3659	12.860051927663573
11352	0	192	3659	3658	14.364310986964618
11353	0	192	3659	3660	12.719578380489976
11354	0	192	3659	3661	1.7910144927536416
11355	0	192	3660	3659	13.334962756052136
11356	0	192	3660	3661	12.95329608938546
11357	0	192	3661	3659	1.676811594202889
11358	0	192	3661	3660	13.445357914965165
11359	1	192	443	3656	0
11360	1	192	817	3657	0
11361	1	192	212	3658	0
11362	1	192	54	3659	0
11363	1	192	461	3660	0
11364	1	192	455	3661	0
11365	2	192	3656	443	0
11366	2	192	3657	817	0
11367	2	192	3658	212	0
11368	2	192	3659	54	0
11369	2	192	3660	461	0
11370	2	192	3661	455	0
11371	0	193	3656	3657	2.17696078431372
11372	0	193	3657	3656	2.176315789473694
11373	0	193	3657	3659	13.989087809036654
11374	0	193	3658	3659	24.8929824561404
11375	0	193	3659	3657	12.458333333333314
11376	0	193	3659	3658	20.64166666666668
11377	1	193	699	3656	0
11378	1	193	31	3657	0
11379	1	193	489	3658	0
11380	1	193	951	3659	0
11381	2	193	3656	699	0
11382	2	193	3657	31	0
11383	2	193	3658	489	0
11384	2	193	3659	951	0
11385	0	194	3656	3657	1.9486540664375909
11386	0	194	3657	3656	2.7297212741751995
11387	0	194	3657	3658	5.945359495172619
11388	0	194	3658	3657	6.924938943448884
11389	0	194	3658	3659	1.8263947001394847
11390	0	194	3659	3658	10.863854156261919
11391	1	194	1	3656	0
11392	1	194	938	3657	0
11393	1	194	951	3658	0
11394	1	194	718	3659	0
11395	2	194	3656	1	0
11396	2	194	3657	938	0
11397	2	194	3658	951	0
11398	2	194	3659	718	0
11399	0	195	3656	3657	2.530606617647036
11400	0	195	3656	3658	34.500539720221774
11401	0	195	3657	3656	3.8806561085972984
11402	0	195	3658	3656	33.45349112768197
11403	0	195	3658	3659	8.458891195780257
11404	0	195	3659	3658	3.9860889774236465
11405	1	195	906	3656	0
11406	1	195	995	3657	0
11407	1	195	175	3658	0
11408	1	195	461	3659	0
11409	2	195	3656	906	0
11410	2	195	3657	995	0
11411	2	195	3658	175	0
11412	2	195	3659	461	0
11413	0	196	3656	3657	2.0724388379204846
11414	0	196	3657	3656	2.2060650887573963
11415	0	196	3657	3658	2.187041284403684
11416	0	196	3658	3657	2.066899224806194
11417	0	196	3658	3661	11.073774431591547
11418	0	196	3659	3660	9.797738439741964
11419	0	196	3660	3659	12.431557971014483
11420	0	196	3660	3661	6.819992690058481
11421	0	196	3661	3658	12.065115089079296
11422	0	196	3661	3660	6.847028985507238
11423	1	196	72	3656	0
11424	1	196	176	3657	0
11425	1	196	699	3658	0
11426	1	196	139	3659	0
11427	1	196	65	3660	0
11428	1	196	718	3661	0
11429	2	196	3656	72	0
11430	2	196	3657	176	0
11431	2	196	3658	699	0
11432	2	196	3659	139	0
11433	2	196	3660	65	0
11434	2	196	3661	718	0
11435	0	197	3656	3657	2.8910642570280967
11436	0	197	3657	3656	2.3585365853658558
11437	0	197	3657	3659	39.61721431179264
11438	0	197	3658	3659	3.8037247474747407
11439	0	197	3659	3657	39.88768247964931
11440	0	197	3659	3658	4.602193813131316
11441	1	197	252	3656	0
11442	1	197	323	3657	0
11443	1	197	551	3658	0
11444	1	197	689	3659	0
11445	2	197	3656	252	0
11446	2	197	3657	323	0
11447	2	197	3658	551	0
11448	2	197	3659	689	0
11449	0	198	3656	3657	2.8277013251783916
11450	0	198	3656	3658	33.95607040229886
11451	0	198	3657	3656	2.6806065239551455
11452	0	198	3658	3656	32.76090146750524
11453	0	198	3658	3659	1.5109195402298874
11454	0	198	3659	3658	1.2172955974842712
11455	1	198	731	3656	0
11456	1	198	794	3657	0
11457	1	198	613	3658	0
11458	1	198	455	3659	0
11459	2	198	3656	731	0
11460	2	198	3657	794	0
11461	2	198	3658	613	0
11462	2	198	3659	455	0
11463	3	-1	27	17	7.908599049261483
11464	3	-1	17	27	7.908599049261483
11465	3	-1	55	37	13.908857829096778
11466	3	-1	37	55	13.908857829096778
11467	3	-1	55	54	11.668463680769849
11468	3	-1	54	55	11.668463680769849
11469	3	-1	60	9	16.44146805460392
11470	3	-1	9	60	16.44146805460392
11471	3	-1	60	27	9.538965820445943
11472	3	-1	27	60	9.538965820445943
11473	3	-1	63	6	8.12484573415599
11474	3	-1	6	63	8.12484573415599
11475	3	-1	67	28	16.01836133585318
11476	3	-1	28	67	16.01836133585318
11477	3	-1	71	37	10.815684455928439
11478	3	-1	37	71	10.815684455928439
11479	3	-1	71	55	9.384399284945099
11480	3	-1	55	71	9.384399284945099
11481	3	-1	75	52	5.35954250437267
11482	3	-1	52	75	5.35954250437267
11483	3	-1	77	8	6.544242414923362
11484	3	-1	8	77	6.544242414923362
11485	3	-1	78	29	13.921040139100864
11486	3	-1	29	78	13.921040139100864
11487	3	-1	84	81	10.117252930735766
11488	3	-1	81	84	10.117252930735766
11489	3	-1	85	11	11.10161139423185
11490	3	-1	11	85	11.10161139423185
11491	3	-1	86	53	7.851282583040813
11492	3	-1	53	86	7.851282583040813
11493	3	-1	90	80	14.568322116264508
11494	3	-1	80	90	14.568322116264508
11495	3	-1	93	27	14.910738989660054
11496	3	-1	27	93	14.910738989660054
11497	3	-1	94	5	10.296998395867465
11498	3	-1	5	94	10.296998395867465
11499	3	-1	97	83	11.248881745746749
11500	3	-1	83	97	11.248881745746749
11501	3	-1	98	74	7.001707228438197
11502	3	-1	74	98	7.001707228438197
11503	3	-1	99	7	10.251320192368619
11504	3	-1	7	99	10.251320192368619
11505	3	-1	102	52	7.3453662502195165
11506	3	-1	52	102	7.3453662502195165
11507	3	-1	102	75	10.404610395357334
11508	3	-1	75	102	10.404610395357334
11509	3	-1	102	87	8.16707118939702
11510	3	-1	87	102	8.16707118939702
11511	3	-1	103	14	15.106771192559043
11512	3	-1	14	103	15.106771192559043
11513	3	-1	109	107	6.708013551905335
11514	3	-1	107	109	6.708013551905335
11515	3	-1	110	27	11.972035625073575
11516	3	-1	27	110	11.972035625073575
11517	3	-1	110	60	4.601242168678071
11518	3	-1	60	110	4.601242168678071
11519	3	-1	112	97	11.891528359640137
11520	3	-1	97	112	11.891528359640137
11521	3	-1	113	64	16.308520193359353
11522	3	-1	64	113	16.308520193359353
11523	3	-1	116	3	14.554571315605726
11524	3	-1	3	116	14.554571315605726
11525	3	-1	116	33	5.741926656547
11526	3	-1	33	116	5.741926656547
11527	3	-1	117	73	13.206782853157266
11528	3	-1	73	117	13.206782853157266
11529	3	-1	118	96	13.552696827214929
11530	3	-1	96	118	13.552696827214929
11531	3	-1	119	18	11.328601984423866
11532	3	-1	18	119	11.328601984423866
11533	3	-1	122	4	14.726427178821105
11534	3	-1	4	122	14.726427178821105
11535	3	-1	123	9	9.041269158099722
11536	3	-1	9	123	9.041269158099722
11537	3	-1	128	34	14.568927678842403
11538	3	-1	34	128	14.568927678842403
11539	3	-1	135	47	13.230484080538165
11540	3	-1	47	135	13.230484080538165
11541	3	-1	136	10	13.358461409324716
11542	3	-1	10	136	13.358461409324716
11543	3	-1	136	100	13.598794935232702
11544	3	-1	100	136	13.598794935232702
11545	3	-1	137	39	11.52396298970044
11546	3	-1	39	137	11.52396298970044
11547	3	-1	140	14	11.44773968353265
11548	3	-1	14	140	11.44773968353265
11549	3	-1	143	68	8.1004238967662
11550	3	-1	68	143	8.1004238967662
11551	3	-1	143	76	10.302125981958826
11552	3	-1	76	143	10.302125981958826
11553	3	-1	151	119	8.455782261923755
11554	3	-1	119	151	8.455782261923755
11555	3	-1	152	93	15.512283445867874
11556	3	-1	93	152	15.512283445867874
11557	3	-1	152	110	11.371513604537103
11558	3	-1	110	152	11.371513604537103
11559	3	-1	153	27	12.794144636632833
11560	3	-1	27	153	12.794144636632833
11561	3	-1	153	110	9.823792648621634
11562	3	-1	110	153	9.823792648621634
11563	3	-1	153	152	11.077773350058232
11564	3	-1	152	153	11.077773350058232
11565	3	-1	158	70	9.592760336476294
11566	3	-1	70	158	9.592760336476294
11567	3	-1	158	114	11.573798044470264
11568	3	-1	114	158	11.573798044470264
11569	3	-1	160	155	11.172600655739515
11570	3	-1	155	160	11.172600655739515
11571	3	-1	161	48	11.868059141738483
11572	3	-1	48	161	11.868059141738483
11573	3	-1	161	157	14.000072477253044
11574	3	-1	157	161	14.000072477253044
11575	3	-1	162	130	13.988954332932586
11576	3	-1	130	162	13.988954332932586
11577	3	-1	163	6	14.886999296781546
11578	3	-1	6	163	14.886999296781546
11579	3	-1	163	63	7.390666542945626
11580	3	-1	63	163	7.390666542945626
11581	3	-1	164	61	8.224986638389371
11582	3	-1	61	164	8.224986638389371
11583	3	-1	165	9	13.87324708711613
11584	3	-1	9	165	13.87324708711613
11585	3	-1	165	60	10.323127693115717
11586	3	-1	60	165	10.323127693115717
11587	3	-1	165	110	7.890374307277774
11588	3	-1	110	165	7.890374307277774
11589	3	-1	167	93	12.073965727939472
11590	3	-1	93	167	12.073965727939472
11591	3	-1	168	2	15.353235799085134
11592	3	-1	2	168	15.353235799085134
11593	3	-1	168	22	10.595140557409824
11594	3	-1	22	168	10.595140557409824
11595	3	-1	170	57	12.666632197471603
11596	3	-1	57	170	12.666632197471603
11597	3	-1	170	88	12.45460652692627
11598	3	-1	88	170	12.45460652692627
11599	3	-1	173	170	11.370596147540393
11600	3	-1	170	173	11.370596147540393
11601	3	-1	173	171	11.727563453838375
11602	3	-1	171	173	11.727563453838375
11603	3	-1	175	108	14.14710674999453
11604	3	-1	108	175	14.14710674999453
11605	3	-1	176	31	14.697347613384586
11606	3	-1	31	176	14.697347613384586
11607	3	-1	176	72	8.729825317059182
11608	3	-1	72	176	8.729825317059182
11609	3	-1	177	15	12.18904934535897
11610	3	-1	15	177	12.18904934535897
11611	3	-1	177	51	15.489017249211043
11612	3	-1	51	177	15.489017249211043
11613	3	-1	177	91	14.690819738320405
11614	3	-1	91	177	14.690819738320405
11615	3	-1	178	130	9.139482260612022
11616	3	-1	130	178	9.139482260612022
11617	3	-1	178	154	7.912752543273699
11618	3	-1	154	178	7.912752543273699
11619	3	-1	178	162	8.889476314426865
11620	3	-1	162	178	8.889476314426865
11621	3	-1	179	154	9.076776781269377
11622	3	-1	154	179	9.076776781269377
11623	3	-1	179	178	12.754410298156039
11624	3	-1	178	179	12.754410298156039
11625	3	-1	183	10	8.504953469336211
11626	3	-1	10	183	8.504953469336211
11627	3	-1	183	136	14.9430607011182
11628	3	-1	136	183	14.9430607011182
11629	3	-1	185	156	10.237653634622346
11630	3	-1	156	185	10.237653634622346
11631	3	-1	186	41	12.530098109752078
11632	3	-1	41	186	12.530098109752078
11633	3	-1	186	101	12.449176623877527
11634	3	-1	101	186	12.449176623877527
11635	3	-1	188	130	5.8818817969527055
11636	3	-1	130	188	5.8818817969527055
11637	3	-1	188	178	14.366259564631951
11638	3	-1	178	188	14.366259564631951
11639	3	-1	190	2	13.007948271685141
11640	3	-1	2	190	13.007948271685141
11641	3	-1	190	161	12.241234234988607
11642	3	-1	161	190	12.241234234988607
11643	3	-1	190	168	6.208234983336261
11644	3	-1	168	190	6.208234983336261
11645	3	-1	192	40	11.479523579824095
11646	3	-1	40	192	11.479523579824095
11647	3	-1	194	3	7.1383131525906265
11648	3	-1	3	194	7.1383131525906265
11649	3	-1	194	116	13.591772703170546
11650	3	-1	116	194	13.591772703170546
11651	3	-1	197	86	7.42201255206129
11652	3	-1	86	197	7.42201255206129
11653	3	-1	200	122	11.696315603620192
11654	3	-1	122	200	11.696315603620192
11655	3	-1	202	2	0.20017700057652535
11656	3	-1	2	202	0.20017700057652535
11657	3	-1	202	22	9.29480799004434
11658	3	-1	22	202	9.29480799004434
11659	3	-1	202	168	15.483473931101578
11660	3	-1	168	202	15.483473931101578
11661	3	-1	202	190	13.138193667790643
11662	3	-1	190	202	13.138193667790643
11663	3	-1	204	56	5.718974205958767
11664	3	-1	56	204	5.718974205958767
11665	3	-1	205	85	12.479740905158044
11666	3	-1	85	205	12.479740905158044
11667	3	-1	206	89	10.847226041902589
11668	3	-1	89	206	10.847226041902589
11669	3	-1	208	4	14.560331315859731
11670	3	-1	4	208	14.560331315859731
11671	3	-1	212	211	7.066833158672144
11672	3	-1	211	212	7.066833158672144
11673	3	-1	213	48	11.553166223803768
11674	3	-1	48	213	11.553166223803768
11675	3	-1	214	56	12.178499260598734
11676	3	-1	56	214	12.178499260598734
11677	3	-1	214	204	10.270620689011835
11678	3	-1	204	214	10.270620689011835
11679	3	-1	214	209	12.171495363623816
11680	3	-1	209	214	12.171495363623816
11681	3	-1	216	25	7.574249592190089
11682	3	-1	25	216	7.574249592190089
11683	3	-1	217	51	8.71940569020767
11684	3	-1	51	217	8.71940569020767
11685	3	-1	217	77	16.32583452656741
11686	3	-1	77	217	16.32583452656741
11687	3	-1	217	91	6.238907802524032
11688	3	-1	91	217	6.238907802524032
11689	3	-1	217	177	10.716930731818287
11690	3	-1	177	217	10.716930731818287
11691	3	-1	218	86	10.78223482312853
11692	3	-1	86	218	10.78223482312853
11693	3	-1	218	197	7.9588880785963605
11694	3	-1	197	218	7.9588880785963605
11695	3	-1	219	125	10.741130275976548
11696	3	-1	125	219	10.741130275976548
11697	3	-1	221	130	9.63261924839368
11698	3	-1	130	221	9.63261924839368
11699	3	-1	221	154	12.272856420402091
11700	3	-1	154	221	12.272856420402091
11701	3	-1	221	178	15.950404723873676
11702	3	-1	178	221	15.950404723873676
11703	3	-1	221	179	11.032994012686961
11704	3	-1	179	221	11.032994012686961
11705	3	-1	221	188	14.859370556722329
11706	3	-1	188	221	14.859370556722329
11707	3	-1	223	171	6.611764948094181
11708	3	-1	171	223	6.611764948094181
11709	3	-1	223	173	11.409717804027629
11710	3	-1	173	223	11.409717804027629
11711	3	-1	224	104	5.135080149445639
11712	3	-1	104	224	5.135080149445639
11713	3	-1	225	4	11.219213920492068
11714	3	-1	4	225	11.219213920492068
11715	3	-1	227	22	11.581524798736575
11716	3	-1	22	227	11.581524798736575
11717	3	-1	227	168	5.635236486215759
11718	3	-1	168	227	5.635236486215759
11719	3	-1	228	169	15.338318218805549
11720	3	-1	169	228	15.338318218805549
11721	3	-1	230	73	11.200966204826443
11722	3	-1	73	230	11.200966204826443
11723	3	-1	231	25	7.438266725698442
11724	3	-1	25	231	7.438266725698442
11725	3	-1	231	182	15.900456471352795
11726	3	-1	182	231	15.900456471352795
11727	3	-1	232	26	5.539310145836479
11728	3	-1	26	232	5.539310145836479
11729	3	-1	236	222	11.649847475637822
11730	3	-1	222	236	11.649847475637822
11731	3	-1	238	28	8.161252779019737
11732	3	-1	28	238	8.161252779019737
11733	3	-1	238	149	13.434854639642015
11734	3	-1	149	238	13.434854639642015
11735	3	-1	239	200	11.732787795077979
11736	3	-1	200	239	11.732787795077979
11737	3	-1	241	74	15.332144332385518
11738	3	-1	74	241	15.332144332385518
11739	3	-1	241	75	10.561422753941441
11740	3	-1	75	241	10.561422753941441
11741	3	-1	241	98	9.471267189965378
11742	3	-1	98	241	9.471267189965378
11743	3	-1	242	91	12.478645377028652
11744	3	-1	91	242	12.478645377028652
11745	3	-1	242	217	16.45305193976485
11746	3	-1	217	242	16.45305193976485
11747	3	-1	244	144	12.177287078954421
11748	3	-1	144	244	12.177287078954421
11749	3	-1	244	229	10.331135419881283
11750	3	-1	229	244	10.331135419881283
11751	3	-1	246	1	9.180537832434009
11752	3	-1	1	246	9.180537832434009
11753	3	-1	246	9	13.695623656692248
11754	3	-1	9	246	13.695623656692248
11755	3	-1	246	123	10.30295684392966
11756	3	-1	123	246	10.30295684392966
11757	3	-1	246	139	11.443364846165784
11758	3	-1	139	246	11.443364846165784
11759	3	-1	248	199	15.999482609068007
11760	3	-1	199	248	15.999482609068007
11761	3	-1	249	82	4.646968505201867
11762	3	-1	82	249	4.646968505201867
11763	3	-1	255	69	8.44458499827329
11764	3	-1	69	255	8.44458499827329
11765	3	-1	258	144	15.841685676575233
11766	3	-1	144	258	15.841685676575233
11767	3	-1	258	244	9.897508484400268
11768	3	-1	244	258	9.897508484400268
11769	3	-1	260	4	15.724154388755558
11770	3	-1	4	260	15.724154388755558
11771	3	-1	260	122	6.398990298206698
11772	3	-1	122	260	6.398990298206698
11773	3	-1	260	200	14.316724059206718
11774	3	-1	200	260	14.316724059206718
11775	3	-1	261	69	8.469905623927204
11776	3	-1	69	261	8.469905623927204
11777	3	-1	262	40	8.469652576177298
11778	3	-1	40	262	8.469652576177298
11779	3	-1	262	74	16.221321446055775
11780	3	-1	74	262	16.221321446055775
11781	3	-1	263	59	15.754972236980233
11782	3	-1	59	263	15.754972236980233
11783	3	-1	264	124	11.219066757106296
11784	3	-1	124	264	11.219066757106296
11785	3	-1	265	126	10.497176506834945
11786	3	-1	126	265	10.497176506834945
11787	3	-1	266	69	10.521013660557728
11788	3	-1	69	266	10.521013660557728
11789	3	-1	266	255	11.286834772052092
11790	3	-1	255	266	11.286834772052092
11791	3	-1	267	26	6.1939906871461865
11792	3	-1	26	267	6.1939906871461865
11793	3	-1	267	232	10.256510523819848
11794	3	-1	232	267	10.256510523819848
11795	3	-1	268	77	16.272693769452047
11796	3	-1	77	268	16.272693769452047
11797	3	-1	270	127	15.120494906022149
11798	3	-1	127	270	15.120494906022149
11799	3	-1	270	211	13.233857647125491
11800	3	-1	211	270	13.233857647125491
11801	3	-1	270	212	14.575459940136671
11802	3	-1	212	270	14.575459940136671
11803	3	-1	271	245	16.03540020083498
11804	3	-1	245	271	16.03540020083498
11805	3	-1	273	111	11.253999627237478
11806	3	-1	111	273	11.253999627237478
11807	3	-1	274	56	13.050884747770471
11808	3	-1	56	274	13.050884747770471
11809	3	-1	274	204	11.136635446444783
11810	3	-1	204	274	11.136635446444783
11811	3	-1	274	209	11.791293225545541
11812	3	-1	209	274	11.791293225545541
11813	3	-1	274	251	13.958573144163712
11814	3	-1	251	274	13.958573144163712
11815	3	-1	275	48	11.26044801580029
11816	3	-1	48	275	11.26044801580029
11817	3	-1	275	131	11.52232074939806
11818	3	-1	131	275	11.52232074939806
11819	3	-1	275	157	10.006499314285996
11820	3	-1	157	275	10.006499314285996
11821	3	-1	277	115	13.2363777394348
11822	3	-1	115	277	13.2363777394348
11823	3	-1	277	229	11.529139230843391
11824	3	-1	229	277	11.529139230843391
11825	3	-1	277	244	10.24448027687426
11826	3	-1	244	277	10.24448027687426
11827	3	-1	278	125	13.271227036400244
11828	3	-1	125	278	13.271227036400244
11829	3	-1	278	174	11.726932954998773
11830	3	-1	174	278	11.726932954998773
11831	3	-1	278	182	9.983504531777012
11832	3	-1	182	278	9.983504531777012
11833	3	-1	279	96	12.670784866846066
11834	3	-1	96	279	12.670784866846066
11835	3	-1	279	140	15.190044211784718
11836	3	-1	140	279	15.190044211784718
11837	3	-1	280	114	7.413992105693065
11838	3	-1	114	280	7.413992105693065
11839	3	-1	280	214	15.766879081051798
11840	3	-1	214	280	15.766879081051798
11841	3	-1	283	7	12.956264995837342
11842	3	-1	7	283	12.956264995837342
11843	3	-1	285	191	15.677938470975088
11844	3	-1	191	285	15.677938470975088
11845	3	-1	286	282	11.612714524788995
11846	3	-1	282	286	11.612714524788995
11847	3	-1	288	199	12.621646344495547
11848	3	-1	199	288	12.621646344495547
11849	3	-1	289	216	6.294800367674404
11850	3	-1	216	289	6.294800367674404
11851	3	-1	292	84	6.836529984835181
11852	3	-1	84	292	6.836529984835181
11853	3	-1	292	196	15.522938460133675
11854	3	-1	196	292	15.522938460133675
11855	3	-1	296	47	8.284049362874985
11856	3	-1	47	296	8.284049362874985
11857	3	-1	297	216	9.149540091385095
11858	3	-1	216	297	9.149540091385095
11859	3	-1	298	144	14.705939248673438
11860	3	-1	144	298	14.705939248673438
11861	3	-1	298	218	13.733226006328218
11862	3	-1	218	298	13.733226006328218
11863	3	-1	298	296	12.126350002201999
11864	3	-1	296	298	12.126350002201999
11865	3	-1	299	73	7.917928286727309
11866	3	-1	73	299	7.917928286727309
11867	3	-1	299	76	14.353305795579466
11868	3	-1	76	299	14.353305795579466
11869	3	-1	301	81	16.49414141274448
11870	3	-1	81	301	16.49414141274448
11871	3	-1	301	210	10.469152058541965
11872	3	-1	210	301	10.469152058541965
11873	3	-1	303	129	11.542555808582994
11874	3	-1	129	303	11.542555808582994
11875	3	-1	304	185	11.123480408830476
11876	3	-1	185	304	11.123480408830476
11877	3	-1	305	125	11.663242486139058
11878	3	-1	125	305	11.663242486139058
11879	3	-1	305	174	11.967498043949611
11880	3	-1	174	305	11.967498043949611
11881	3	-1	306	85	13.553187045228613
11882	3	-1	85	306	13.553187045228613
11883	3	-1	308	81	14.627766840796195
11884	3	-1	81	308	14.627766840796195
11885	3	-1	308	84	11.758514739348264
11886	3	-1	84	308	11.758514739348264
11887	3	-1	309	286	11.026178478950538
11888	3	-1	286	309	11.026178478950538
11889	3	-1	310	18	12.338987182413256
11890	3	-1	18	310	12.338987182413256
11891	3	-1	310	119	14.637150054734095
11892	3	-1	119	310	14.637150054734095
11893	3	-1	310	151	9.76332306263542
11894	3	-1	151	310	9.76332306263542
11895	3	-1	311	8	6.040623867634105
11896	3	-1	8	311	6.040623867634105
11897	3	-1	313	41	10.445850574126533
11898	3	-1	41	313	10.445850574126533
11899	3	-1	313	137	8.016789524646137
11900	3	-1	137	313	8.016789524646137
11901	3	-1	314	144	15.832005289963847
11902	3	-1	144	314	15.832005289963847
11903	3	-1	314	229	16.493039508410114
11904	3	-1	229	314	16.493039508410114
11905	3	-1	314	244	9.887681540489755
11906	3	-1	244	314	9.887681540489755
11907	3	-1	314	258	9.170094053149494
11908	3	-1	258	314	9.170094053149494
11909	3	-1	314	277	7.676948517273137
11910	3	-1	277	314	7.676948517273137
11911	3	-1	316	158	12.456548310968161
11912	3	-1	158	316	12.456548310968161
11913	3	-1	316	245	12.555558509795338
11914	3	-1	245	316	12.555558509795338
11915	3	-1	317	189	12.122239993078303
11916	3	-1	189	317	12.122239993078303
11917	3	-1	319	47	13.936098117786884
11918	3	-1	47	319	13.936098117786884
11919	3	-1	319	197	12.121342565565017
11920	3	-1	197	319	12.121342565565017
11921	3	-1	319	219	10.800263679401347
11922	3	-1	219	319	10.800263679401347
11923	3	-1	320	93	11.274797487486001
11924	3	-1	93	320	11.274797487486001
11925	3	-1	320	152	6.681275010540787
11926	3	-1	152	320	6.681275010540787
11927	3	-1	320	153	16.003789544329987
11928	3	-1	153	320	16.003789544329987
11929	3	-1	320	272	13.741043273632009
11930	3	-1	272	320	13.741043273632009
11931	3	-1	323	252	11.37800277708327
11932	3	-1	252	323	11.37800277708327
11933	3	-1	324	169	7.508992706446708
11934	3	-1	169	324	7.508992706446708
11935	3	-1	327	8	9.622095756364644
11936	3	-1	8	327	9.622095756364644
11937	3	-1	327	77	3.8102918809807638
11938	3	-1	77	327	3.8102918809807638
11939	3	-1	327	311	5.739487174282767
11940	3	-1	311	327	5.739487174282767
11941	3	-1	328	148	15.58115198511786
11942	3	-1	148	328	15.58115198511786
11943	3	-1	329	322	11.502447995424554
11944	3	-1	322	329	11.502447995424554
11945	3	-1	330	47	16.435765575033503
11946	3	-1	47	330	16.435765575033503
11947	3	-1	330	135	8.597924981267653
11948	3	-1	135	330	8.597924981267653
11949	3	-1	330	319	14.963202419959163
11950	3	-1	319	330	14.963202419959163
11951	3	-1	331	124	4.7593519271666045
11952	3	-1	124	331	4.7593519271666045
11953	3	-1	331	228	15.998461360706434
11954	3	-1	228	331	15.998461360706434
11955	3	-1	331	264	7.459311901453204
11956	3	-1	264	331	7.459311901453204
11957	3	-1	332	122	14.594787218678475
11958	3	-1	122	332	14.594787218678475
11959	3	-1	332	260	11.237400986607794
11960	3	-1	260	332	11.237400986607794
11961	3	-1	332	303	7.817118116352148
11962	3	-1	303	332	7.817118116352148
11963	3	-1	334	70	11.819642530706968
11964	3	-1	70	334	11.819642530706968
11965	3	-1	336	116	10.145109635103701
11966	3	-1	116	336	10.145109635103701
11967	3	-1	336	133	13.596470114258924
11968	3	-1	133	336	13.596470114258924
11969	3	-1	336	146	15.987689268707745
11970	3	-1	146	336	15.987689268707745
11971	3	-1	336	194	12.108534839177702
11972	3	-1	194	336	12.108534839177702
11973	3	-1	337	77	13.707857698521808
11974	3	-1	77	337	13.707857698521808
11975	3	-1	337	268	7.788145151476639
11976	3	-1	268	337	7.788145151476639
11977	3	-1	337	284	12.556669359605355
11978	3	-1	284	337	12.556669359605355
11979	3	-1	339	249	15.352354948842025
11980	3	-1	249	339	15.352354948842025
11981	3	-1	340	229	11.671908274547642
11982	3	-1	229	340	11.671908274547642
11983	3	-1	340	321	7.952087061475048
11984	3	-1	321	340	7.952087061475048
11985	3	-1	341	113	7.057877499661731
11986	3	-1	113	341	7.057877499661731
11987	3	-1	341	318	9.636400799966516
11988	3	-1	318	341	9.636400799966516
11989	3	-1	342	74	7.9068884005047355
11990	3	-1	74	342	7.9068884005047355
11991	3	-1	342	98	13.241645360189624
11992	3	-1	98	342	13.241645360189624
11993	3	-1	342	262	8.83997346014398
11994	3	-1	262	342	8.83997346014398
11995	3	-1	344	8	8.908435912555362
11996	3	-1	8	344	8.908435912555362
11997	3	-1	344	77	4.618484866336848
11998	3	-1	77	344	4.618484866336848
11999	3	-1	344	217	11.909075809591252
12000	3	-1	217	344	11.909075809591252
12001	3	-1	344	242	16.13691809493423
12002	3	-1	242	344	16.13691809493423
12003	3	-1	344	327	8.227021987055279
12004	3	-1	327	344	8.227021987055279
12005	3	-1	345	84	13.7032733931714
12006	3	-1	84	345	13.7032733931714
12007	3	-1	345	201	14.535416291941043
12008	3	-1	201	345	14.535416291941043
12009	3	-1	345	301	14.294067196786067
12010	3	-1	301	345	14.294067196786067
12011	3	-1	346	105	6.97862451423013
12012	3	-1	105	346	6.97862451423013
12013	3	-1	347	144	16.347240174611507
12014	3	-1	144	347	16.347240174611507
12015	3	-1	347	298	8.784719093614036
12016	3	-1	298	347	8.784719093614036
12017	3	-1	348	23	7.617851865810468
12018	3	-1	23	348	7.617851865810468
12019	3	-1	349	37	7.484822221661382
12020	3	-1	37	349	7.484822221661382
12021	3	-1	349	55	8.179819197203752
12022	3	-1	55	349	8.179819197203752
12023	3	-1	349	71	5.293395012762354
12024	3	-1	71	349	5.293395012762354
12025	3	-1	350	11	13.96354399432148
12026	3	-1	11	350	13.96354399432148
12027	3	-1	350	306	12.313492174254415
12028	3	-1	306	350	12.313492174254415
12029	3	-1	351	39	11.296480919155762
12030	3	-1	39	351	11.296480919155762
12031	3	-1	351	323	15.40311891686647
12032	3	-1	323	351	15.40311891686647
12033	3	-1	353	82	4.917832653349366
12034	3	-1	82	353	4.917832653349366
12035	3	-1	354	34	12.774853893303215
12036	3	-1	34	354	12.774853893303215
12037	3	-1	355	87	15.17171776347698
12038	3	-1	87	355	15.17171776347698
12039	3	-1	355	102	8.327743395633917
12040	3	-1	102	355	8.327743395633917
12041	3	-1	356	11	15.716901051389137
12042	3	-1	11	356	15.716901051389137
12043	3	-1	356	306	6.3813621743908815
12044	3	-1	306	356	6.3813621743908815
12045	3	-1	356	350	6.607739454465628
12046	3	-1	350	356	6.607739454465628
12047	3	-1	358	187	15.153379123706886
12048	3	-1	187	358	15.153379123706886
12049	3	-1	358	250	11.160521622630883
12050	3	-1	250	358	11.160521622630883
12051	3	-1	359	11	11.243596796445434
12052	3	-1	11	359	11.243596796445434
12053	3	-1	360	91	9.266332952297645
12054	3	-1	91	360	9.266332952297645
12055	3	-1	360	217	13.240756691388068
12056	3	-1	217	360	13.240756691388068
12057	3	-1	360	242	6.177455143890413
12058	3	-1	242	360	6.177455143890413
12059	3	-1	361	3	5.971251110811925
12060	3	-1	3	361	5.971251110811925
12061	3	-1	361	33	9.644331402069952
12062	3	-1	33	361	9.644331402069952
12063	3	-1	361	116	8.998637246359543
12064	3	-1	116	361	8.998637246359543
12065	3	-1	361	194	9.68977995991375
12066	3	-1	194	361	9.68977995991375
12067	3	-1	361	336	13.690486613497232
12068	3	-1	336	361	13.690486613497232
12069	3	-1	362	109	11.443068599436808
12070	3	-1	109	362	11.443068599436808
12071	3	-1	363	84	13.973186771243629
12072	3	-1	84	363	13.973186771243629
12073	3	-1	363	201	12.84760023738294
12074	3	-1	201	363	12.84760023738294
12075	3	-1	363	292	15.89322042185871
12076	3	-1	292	363	15.89322042185871
12077	3	-1	363	345	4.823164189666207
12078	3	-1	345	363	4.823164189666207
12079	3	-1	364	233	11.321486783897484
12080	3	-1	233	364	11.321486783897484
12081	3	-1	364	338	12.416814239157107
12082	3	-1	338	364	12.416814239157107
12083	3	-1	365	99	10.848346606895587
12084	3	-1	99	365	10.848346606895587
12085	3	-1	366	234	11.104174980873273
12086	3	-1	234	366	11.104174980873273
12087	3	-1	366	235	9.291097787753799
12088	3	-1	235	366	9.291097787753799
12089	3	-1	367	80	7.415391904618165
12090	3	-1	80	367	7.415391904618165
12091	3	-1	368	55	11.150811842065165
12092	3	-1	55	368	11.150811842065165
12093	3	-1	368	71	14.243230946859263
12094	3	-1	71	368	14.243230946859263
12095	3	-1	368	221	15.227218619085006
12096	3	-1	221	368	15.227218619085006
12097	3	-1	369	131	10.53793339870757
12098	3	-1	131	369	10.53793339870757
12099	3	-1	369	157	9.393965358525612
12100	3	-1	157	369	9.393965358525612
12101	3	-1	370	81	11.729237324332356
12102	3	-1	81	370	11.729237324332356
12103	3	-1	370	210	15.234776314784124
12104	3	-1	210	370	15.234776314784124
12105	3	-1	370	301	7.885999759628978
12106	3	-1	301	370	7.885999759628978
12107	3	-1	370	345	8.144060523030674
12108	3	-1	345	370	8.144060523030674
12109	3	-1	370	363	12.585321669269346
12110	3	-1	363	370	12.585321669269346
12111	3	-1	371	43	11.845248210463616
12112	3	-1	43	371	11.845248210463616
12113	3	-1	371	145	12.702733420537559
12114	3	-1	145	371	12.702733420537559
12115	3	-1	371	230	12.936718001344095
12116	3	-1	230	371	12.936718001344095
12117	3	-1	372	350	13.286232378361149
12118	3	-1	350	372	13.286232378361149
12119	3	-1	373	56	11.594515379654222
12120	3	-1	56	373	11.594515379654222
12121	3	-1	373	204	13.593604347574043
12122	3	-1	204	373	13.593604347574043
12123	3	-1	373	294	12.015853489351798
12124	3	-1	294	373	12.015853489351798
12125	3	-1	374	28	15.734413252954052
12126	3	-1	28	374	15.734413252954052
12127	3	-1	374	238	11.26346517774537
12128	3	-1	238	374	11.26346517774537
12129	3	-1	375	205	9.221457431085007
12130	3	-1	205	375	9.221457431085007
12131	3	-1	376	170	10.524346010426395
12132	3	-1	170	376	10.524346010426395
12133	3	-1	376	171	11.094788780729106
12134	3	-1	171	376	11.094788780729106
12135	3	-1	376	223	16.132828734323105
12136	3	-1	223	376	16.132828734323105
12137	3	-1	377	166	13.795042189892886
12138	3	-1	166	377	13.795042189892886
12139	3	-1	377	334	11.78465737812446
12140	3	-1	334	377	11.78465737812446
12141	3	-1	381	6	5.830076623893422
12142	3	-1	6	381	5.830076623893422
12143	3	-1	381	63	5.812512535387441
12144	3	-1	63	381	5.812512535387441
12145	3	-1	383	131	5.243607810052855
12146	3	-1	131	383	5.243607810052855
12147	3	-1	383	275	16.13541859778366
12148	3	-1	275	383	16.13541859778366
12149	3	-1	384	142	14.043921144445239
12150	3	-1	142	384	14.043921144445239
12151	3	-1	384	215	14.462471701881103
12152	3	-1	215	384	14.462471701881103
12153	3	-1	385	97	12.468608558791228
12154	3	-1	97	385	12.468608558791228
12155	3	-1	385	362	12.049618449506191
12156	3	-1	362	385	12.049618449506191
12157	3	-1	386	192	13.341351746844818
12158	3	-1	192	386	13.341351746844818
12159	3	-1	387	126	16.11294410572506
12160	3	-1	126	387	16.11294410572506
12161	3	-1	387	317	14.268386539958998
12162	3	-1	317	387	14.268386539958998
12163	3	-1	388	195	12.549996233614229
12164	3	-1	195	388	12.549996233614229
12165	3	-1	388	226	8.998020643720878
12166	3	-1	226	388	8.998020643720878
12167	3	-1	389	260	12.054097338792921
12168	3	-1	260	389	12.054097338792921
12169	3	-1	390	96	15.693350126264255
12170	3	-1	96	390	15.693350126264255
12171	3	-1	390	118	15.657421720120059
12172	3	-1	118	390	15.657421720120059
12173	3	-1	390	248	10.558341070726684
12174	3	-1	248	390	10.558341070726684
12175	3	-1	392	57	6.270237777186811
12176	3	-1	57	392	6.270237777186811
12177	3	-1	392	170	13.441117374109147
12178	3	-1	170	392	13.441117374109147
12179	3	-1	392	268	13.64218540270844
12180	3	-1	268	392	13.64218540270844
12181	3	-1	392	337	14.988701062195883
12182	3	-1	337	392	14.988701062195883
12183	3	-1	393	387	11.197095016198965
12184	3	-1	387	393	11.197095016198965
12185	3	-1	394	7	13.608801555801463
12186	3	-1	7	394	13.608801555801463
12187	3	-1	394	208	12.17256981140778
12188	3	-1	208	394	12.17256981140778
12189	3	-1	394	225	12.822031495276395
12190	3	-1	225	394	12.822031495276395
12191	3	-1	394	365	12.360821824564022
12192	3	-1	365	394	12.360821824564022
12193	3	-1	395	68	13.01787336005555
12194	3	-1	68	395	13.01787336005555
12195	3	-1	395	143	11.557947184791068
12196	3	-1	143	395	11.557947184791068
12197	3	-1	395	237	15.568989541938343
12198	3	-1	237	395	15.568989541938343
12199	3	-1	398	10	14.320339860277386
12200	3	-1	10	398	14.320339860277386
12201	3	-1	398	183	9.479183084255695
12202	3	-1	183	398	9.479183084255695
12203	3	-1	399	79	11.99378025736956
12204	3	-1	79	399	11.99378025736956
12205	3	-1	400	136	12.760606864163616
12206	3	-1	136	400	12.760606864163616
12207	3	-1	400	201	12.59357081523482
12208	3	-1	201	400	12.59357081523482
12209	3	-1	400	398	12.143466033960314
12210	3	-1	398	400	12.143466033960314
12211	3	-1	401	6	13.18405271062343
12212	3	-1	6	401	13.18405271062343
12213	3	-1	401	332	11.208801074610246
12214	3	-1	332	401	11.208801074610246
12215	3	-1	401	389	10.778422136419836
12216	3	-1	389	401	10.778422136419836
12217	3	-1	402	153	10.649479265705635
12218	3	-1	153	402	10.649479265705635
12219	3	-1	402	272	10.740168706722331
12220	3	-1	272	402	10.740168706722331
12221	3	-1	403	26	7.1528484061625
12222	3	-1	26	403	7.1528484061625
12223	3	-1	403	232	7.485315593084449
12224	3	-1	232	403	7.485315593084449
12225	3	-1	403	267	9.556371971006541
12226	3	-1	267	403	9.556371971006541
12227	3	-1	404	197	12.410790241764467
12228	3	-1	197	404	12.410790241764467
12229	3	-1	404	219	12.080778340284894
12230	3	-1	219	404	12.080778340284894
12231	3	-1	404	305	10.322452272535646
12232	3	-1	305	404	10.322452272535646
12233	3	-1	405	399	12.421852044527723
12234	3	-1	399	405	12.421852044527723
12235	3	-1	406	86	13.369165742103332
12236	3	-1	86	406	13.369165742103332
12237	3	-1	406	144	9.306950462270736
12238	3	-1	144	406	9.306950462270736
12239	3	-1	406	218	12.389663800098917
12240	3	-1	218	406	12.389663800098917
12241	3	-1	406	298	12.046847967220888
12242	3	-1	298	406	12.046847967220888
12243	3	-1	406	347	13.6884691613646
12244	3	-1	347	406	13.6884691613646
12245	3	-1	407	20	11.293348995740157
12246	3	-1	20	407	11.293348995740157
12247	3	-1	407	304	13.301125950226197
12248	3	-1	304	407	13.301125950226197
12249	3	-1	408	296	9.843224633078055
12250	3	-1	296	408	9.843224633078055
12251	3	-1	408	347	15.342940350541461
12252	3	-1	347	408	15.342940350541461
12253	3	-1	410	80	14.651495231224063
12254	3	-1	80	410	14.651495231224063
12255	3	-1	410	302	7.717202060492325
12256	3	-1	302	410	7.717202060492325
12257	3	-1	412	37	9.020001560936807
12258	3	-1	37	412	9.020001560936807
12259	3	-1	412	213	8.654518007231617
12260	3	-1	213	412	8.654518007231617
12261	3	-1	412	349	15.746302094295821
12262	3	-1	349	412	15.746302094295821
12263	3	-1	413	224	13.141567533285908
12264	3	-1	224	413	13.141567533285908
12265	3	-1	414	311	14.266905278044149
12266	3	-1	311	414	14.266905278044149
12267	3	-1	414	327	10.685102848709679
12268	3	-1	327	414	10.685102848709679
12269	3	-1	414	337	11.015714770336384
12270	3	-1	337	414	11.015714770336384
12271	3	-1	415	43	10.877968811462459
12272	3	-1	43	415	10.877968811462459
12273	3	-1	415	81	9.16557522202019
12274	3	-1	81	415	9.16557522202019
12275	3	-1	415	301	11.718055316213508
12276	3	-1	301	415	11.718055316213508
12277	3	-1	417	211	5.085335985559917
12278	3	-1	211	417	5.085335985559917
12279	3	-1	417	212	8.893277650269114
12280	3	-1	212	417	8.893277650269114
12281	3	-1	419	108	12.568303359468898
12282	3	-1	108	419	12.568303359468898
12283	3	-1	419	175	13.393430994563587
12284	3	-1	175	419	13.393430994563587
12285	3	-1	421	126	6.157954845806086
12286	3	-1	126	421	6.157954845806086
12287	3	-1	421	317	7.2602117585090715
12288	3	-1	317	421	7.2602117585090715
12289	3	-1	421	387	10.924938461902048
12290	3	-1	387	421	10.924938461902048
12291	3	-1	423	17	6.551330852330976
12292	3	-1	17	423	6.551330852330976
12293	3	-1	423	27	6.49935304935041
12294	3	-1	27	423	6.49935304935041
12295	3	-1	423	93	9.907957738747047
12296	3	-1	93	423	9.907957738747047
12297	3	-1	423	152	14.500484349703742
12298	3	-1	152	423	14.500484349703742
12299	3	-1	424	127	14.03469366354204
12300	3	-1	127	424	14.03469366354204
12301	3	-1	424	147	14.80091568724253
12302	3	-1	147	424	14.80091568724253
12303	3	-1	424	211	10.738544507144526
12304	3	-1	211	424	10.738544507144526
12305	3	-1	424	212	15.256925693987823
12306	3	-1	212	424	15.256925693987823
12307	3	-1	424	294	11.478153389853437
12308	3	-1	294	424	11.478153389853437
12309	3	-1	424	417	12.872153535546623
12310	3	-1	417	424	12.872153535546623
12311	3	-1	426	48	11.62033060338455
12312	3	-1	48	426	11.62033060338455
12313	3	-1	426	275	14.749202201109625
12314	3	-1	275	426	14.749202201109625
12315	3	-1	427	254	11.483576096546136
12316	3	-1	254	427	11.483576096546136
12317	3	-1	427	281	13.99248860824034
12318	3	-1	281	427	13.99248860824034
12319	3	-1	428	339	12.678535609654341
12320	3	-1	339	428	12.678535609654341
12321	3	-1	430	18	13.306836608543717
12322	3	-1	18	430	13.306836608543717
12323	3	-1	431	100	12.09147665977647
12324	3	-1	100	431	12.09147665977647
12325	3	-1	431	136	11.858292594239135
12326	3	-1	136	431	11.858292594239135
12327	3	-1	432	346	14.003239630103723
12328	3	-1	346	432	14.003239630103723
12329	3	-1	433	108	6.440947916716312
12330	3	-1	108	433	6.440947916716312
12331	3	-1	433	379	11.82756610301999
12332	3	-1	379	433	11.82756610301999
12333	3	-1	433	419	9.373390129436173
12334	3	-1	419	433	9.373390129436173
12335	3	-1	434	172	9.085014997493888
12336	3	-1	172	434	9.085014997493888
12337	3	-1	435	8	6.1016027362845575
12338	3	-1	8	435	6.1016027362845575
12339	3	-1	435	51	8.079103494957302
12340	3	-1	51	435	8.079103494957302
12341	3	-1	435	344	8.027027053869666
12342	3	-1	344	435	8.027027053869666
12343	3	-1	436	362	14.702712181810444
12344	3	-1	362	436	14.702712181810444
12345	3	-1	437	207	16.49296840572311
12346	3	-1	207	437	16.49296840572311
12347	3	-1	438	148	9.7893477173305
12348	3	-1	148	438	9.7893477173305
12349	3	-1	438	276	14.982509074174391
12350	3	-1	276	438	14.982509074174391
12351	3	-1	439	343	7.5870238581915865
12352	3	-1	343	439	7.5870238581915865
12353	3	-1	440	5	11.178641073286336
12354	3	-1	5	440	11.178641073286336
12355	3	-1	441	62	13.856731924105025
12356	3	-1	62	441	13.856731924105025
12357	3	-1	441	205	11.689125932370832
12358	3	-1	205	441	11.689125932370832
12359	3	-1	441	306	11.524928547804015
12360	3	-1	306	441	11.524928547804015
12361	3	-1	441	343	14.062782347897363
12362	3	-1	343	441	14.062782347897363
12363	3	-1	441	356	16.430572048178625
12364	3	-1	356	441	16.430572048178625
12365	3	-1	442	105	9.095387108309906
12366	3	-1	105	442	9.095387108309906
12367	3	-1	442	432	6.9944927378509645
12368	3	-1	432	442	6.9944927378509645
12369	3	-1	443	212	12.066313621274015
12370	3	-1	212	443	12.066313621274015
12371	3	-1	443	270	10.814440336847861
12372	3	-1	270	443	10.814440336847861
12373	3	-1	444	306	11.197110895961337
12374	3	-1	306	444	11.197110895961337
12375	3	-1	444	343	11.290767239905003
12376	3	-1	343	444	11.290767239905003
12377	3	-1	445	17	14.649109540928972
12378	3	-1	17	445	14.649109540928972
12379	3	-1	445	27	7.492670579708384
12380	3	-1	27	445	7.492670579708384
12381	3	-1	445	60	9.123840147797239
12382	3	-1	60	445	9.123840147797239
12383	3	-1	445	110	6.572005744085183
12384	3	-1	110	445	6.572005744085183
12385	3	-1	445	152	6.402425672130632
12386	3	-1	152	445	6.402425672130632
12387	3	-1	445	153	6.278307179983823
12388	3	-1	153	445	6.278307179983823
12389	3	-1	445	402	15.951058816214704
12390	3	-1	402	445	15.951058816214704
12391	3	-1	445	423	11.899788842237545
12392	3	-1	423	445	11.899788842237545
12393	3	-1	446	169	11.073129584707498
12394	3	-1	169	446	11.073129584707498
12395	3	-1	446	228	7.790041719047901
12396	3	-1	228	446	7.790041719047901
12397	3	-1	448	69	14.118873064544202
12398	3	-1	69	448	14.118873064544202
12399	3	-1	448	121	14.04922384759387
12400	3	-1	121	448	14.04922384759387
12401	3	-1	448	255	11.348324127153193
12402	3	-1	255	448	11.348324127153193
12403	3	-1	448	266	16.41358027326552
12404	3	-1	266	448	16.41358027326552
12405	3	-1	449	127	6.97509296903977
12406	3	-1	127	449	6.97509296903977
12407	3	-1	449	211	14.847564210121286
12408	3	-1	211	449	14.847564210121286
12409	3	-1	449	270	8.817246837761466
12410	3	-1	270	449	8.817246837761466
12411	3	-1	449	424	15.154199517506132
12412	3	-1	424	449	15.154199517506132
12413	3	-1	450	139	13.335307665440764
12414	3	-1	139	450	13.335307665440764
12415	3	-1	451	167	14.20314231102475
12416	3	-1	167	451	14.20314231102475
12417	3	-1	451	232	7.264804593623905
12418	3	-1	232	451	7.264804593623905
12419	3	-1	451	267	15.207754028395957
12420	3	-1	267	451	15.207754028395957
12421	3	-1	451	403	10.07360567308042
12422	3	-1	403	451	10.07360567308042
12423	3	-1	452	21	9.32913191296303
12424	3	-1	21	452	9.32913191296303
12425	3	-1	452	241	13.248534483745074
12426	3	-1	241	452	13.248534483745074
12427	3	-1	453	6	3.87237525512521
12428	3	-1	6	453	3.87237525512521
12429	3	-1	453	63	11.974593122030903
12430	3	-1	63	453	11.974593122030903
12431	3	-1	453	381	9.67982353984628
12432	3	-1	381	453	9.67982353984628
12433	3	-1	453	401	9.33453614572483
12434	3	-1	401	453	9.33453614572483
12435	3	-1	454	284	9.599011862607986
12436	3	-1	284	454	9.599011862607986
12437	3	-1	454	414	11.288984122813002
12438	3	-1	414	454	11.288984122813002
12439	3	-1	455	54	6.196636921797191
12440	3	-1	54	455	6.196636921797191
12441	3	-1	455	135	10.844811768758884
12442	3	-1	135	455	10.844811768758884
12443	3	-1	457	84	13.103735562745777
12444	3	-1	84	457	13.103735562745777
12445	3	-1	457	196	14.194658949713938
12446	3	-1	196	457	14.194658949713938
12447	3	-1	457	308	8.592354543489149
12448	3	-1	308	457	8.592354543489149
12449	3	-1	458	78	11.688283844396318
12450	3	-1	78	458	11.688283844396318
12451	3	-1	458	132	12.207602775789598
12452	3	-1	132	458	12.207602775789598
12453	3	-1	458	289	11.57180608579395
12454	3	-1	289	458	11.57180608579395
12455	3	-1	459	13	15.104803815159448
12456	3	-1	13	459	15.104803815159448
12457	3	-1	459	159	8.007637997834788
12458	3	-1	159	459	8.007637997834788
12459	3	-1	460	10	11.321207025643291
12460	3	-1	10	460	11.321207025643291
12461	3	-1	460	431	8.975317599293563
12462	3	-1	431	460	8.975317599293563
12463	3	-1	461	130	13.680075963266098
12464	3	-1	130	461	13.680075963266098
12465	3	-1	461	175	7.384852712500124
12466	3	-1	175	461	7.384852712500124
12467	3	-1	462	124	8.829749148829025
12468	3	-1	124	462	8.829749148829025
12469	3	-1	462	331	12.589091076794839
12470	3	-1	331	462	12.589091076794839
12471	3	-1	462	375	5.844238580412951
12472	3	-1	375	462	5.844238580412951
12473	3	-1	463	145	7.47117084885775
12474	3	-1	145	463	7.47117084885775
12475	3	-1	464	378	14.257652376926387
12476	3	-1	378	464	14.257652376926387
12477	3	-1	464	440	9.136475141979393
12478	3	-1	440	464	9.136475141979393
12479	3	-1	465	133	8.954004391708807
12480	3	-1	133	465	8.954004391708807
12481	3	-1	466	319	9.516953026554738
12482	3	-1	319	466	9.516953026554738
12483	3	-1	466	330	9.305506117381881
12484	3	-1	330	466	9.305506117381881
12485	3	-1	467	213	12.352314312994137
12486	3	-1	213	467	12.352314312994137
12487	3	-1	468	130	8.004779570625816
12488	3	-1	130	468	8.004779570625816
12489	3	-1	468	162	6.212796716309337
12490	3	-1	162	468	6.212796716309337
12491	3	-1	468	175	13.059809809705738
12492	3	-1	175	468	13.059809809705738
12493	3	-1	468	461	7.353001643753254
12494	3	-1	461	468	7.353001643753254
12495	3	-1	471	85	10.854794483166037
12496	3	-1	85	471	10.854794483166037
12497	3	-1	471	264	12.187144216734563
12498	3	-1	264	471	12.187144216734563
12499	3	-1	471	331	16.09106718731543
12500	3	-1	331	471	16.09106718731543
12501	3	-1	471	359	11.880080973671769
12502	3	-1	359	471	11.880080973671769
12503	3	-1	471	375	13.704312165637587
12504	3	-1	375	471	13.704312165637587
12505	3	-1	471	462	12.345439713445824
12506	3	-1	462	471	12.345439713445824
12507	3	-1	472	378	14.16594116548226
12508	3	-1	378	472	14.16594116548226
12509	3	-1	473	151	13.825597261603587
12510	3	-1	151	473	13.825597261603587
12511	3	-1	474	73	11.828838299983252
12512	3	-1	73	474	11.828838299983252
12513	3	-1	474	117	7.356675001857575
12514	3	-1	117	474	7.356675001857575
12515	3	-1	475	346	14.871996589378877
12516	3	-1	346	475	14.871996589378877
12517	3	-1	475	432	9.819824939814493
12518	3	-1	432	475	9.819824939814493
12519	3	-1	475	442	12.474670891609387
12520	3	-1	442	475	12.474670891609387
12521	3	-1	477	60	13.131961524647792
12522	3	-1	60	477	13.131961524647792
12523	3	-1	477	110	10.699121320199923
12524	3	-1	110	477	10.699121320199923
12525	3	-1	477	153	10.993372395886949
12526	3	-1	153	477	10.993372395886949
12527	3	-1	477	165	7.609252629484868
12528	3	-1	165	477	7.609252629484868
12529	3	-1	479	120	12.88782003148926
12530	3	-1	120	479	12.88782003148926
12531	3	-1	480	161	11.320261614006204
12532	3	-1	161	480	11.320261614006204
12533	3	-1	480	190	15.175330772958375
12534	3	-1	190	480	15.175330772958375
12535	3	-1	480	213	11.636378074844473
12536	3	-1	213	480	11.636378074844473
12537	3	-1	481	428	7.510549137073857
12538	3	-1	428	481	7.510549137073857
12539	3	-1	483	43	15.2053729791194
12540	3	-1	43	483	15.2053729791194
12541	3	-1	483	73	16.077095388671367
12542	3	-1	73	483	16.077095388671367
12543	3	-1	483	371	7.496422177111066
12544	3	-1	371	483	7.496422177111066
12545	3	-1	484	124	4.278433325202511
12546	3	-1	124	484	4.278433325202511
12547	3	-1	484	228	7.960452137481688
12548	3	-1	228	484	7.960452137481688
12549	3	-1	484	331	8.232189465744394
12550	3	-1	331	484	8.232189465744394
12551	3	-1	484	446	12.713800574282136
12552	3	-1	446	484	12.713800574282136
12553	3	-1	484	462	11.978666175065099
12554	3	-1	462	484	11.978666175065099
12555	3	-1	486	99	11.225596380482292
12556	3	-1	99	486	11.225596380482292
12557	3	-1	486	283	11.980867013474375
12558	3	-1	283	486	11.980867013474375
12559	3	-1	486	450	11.380942505531175
12560	3	-1	450	486	11.380942505531175
12561	3	-1	487	174	11.396788907258394
12562	3	-1	174	487	11.396788907258394
12563	3	-1	487	182	13.66978659831472
12564	3	-1	182	487	13.66978659831472
12565	3	-1	487	396	11.844692992199073
12566	3	-1	396	487	11.844692992199073
12567	3	-1	488	20	11.317539309298317
12568	3	-1	20	488	11.317539309298317
12569	3	-1	488	206	11.26062036833114
12570	3	-1	206	488	11.26062036833114
12571	3	-1	489	108	8.270461246355886
12572	3	-1	108	489	8.270461246355886
12573	3	-1	489	175	8.843798111469303
12574	3	-1	175	489	8.843798111469303
12575	3	-1	489	419	10.99532492376984
12576	3	-1	419	489	10.99532492376984
12577	3	-1	489	461	13.26118049534179
12578	3	-1	461	489	13.26118049534179
12579	3	-1	490	126	13.25002411741615
12580	3	-1	126	490	13.25002411741615
12581	3	-1	491	234	12.758489441627122
12582	3	-1	234	491	12.758489441627122
12583	3	-1	491	358	10.213576181719937
12584	3	-1	358	491	10.213576181719937
12585	3	-1	493	26	13.025351797694082
12586	3	-1	26	493	13.025351797694082
12587	3	-1	493	108	7.004317232821801
12588	3	-1	108	493	7.004317232821801
12589	3	-1	493	267	11.502597512925856
12590	3	-1	267	493	11.502597512925856
12591	3	-1	493	379	13.950713806589478
12592	3	-1	379	493	13.950713806589478
12593	3	-1	493	403	9.60227807597988
12594	3	-1	403	493	9.60227807597988
12595	3	-1	493	433	8.015428512680202
12596	3	-1	433	493	8.015428512680202
12597	3	-1	495	353	15.329660840277803
12598	3	-1	353	495	15.329660840277803
12599	3	-1	496	73	9.638122943450384
12600	3	-1	73	496	9.638122943450384
12601	3	-1	496	230	13.308840214235886
12602	3	-1	230	496	13.308840214235886
12603	3	-1	496	371	9.798682677185354
12604	3	-1	371	496	9.798682677185354
12605	3	-1	496	483	7.123731500209063
12606	3	-1	483	496	7.123731500209063
12607	3	-1	497	2	11.875172336456304
12608	3	-1	2	497	11.875172336456304
12609	3	-1	497	168	11.017185188484492
12610	3	-1	168	497	11.017185188484492
12611	3	-1	497	190	8.67154127557997
12612	3	-1	190	497	8.67154127557997
12613	3	-1	497	227	16.411115719858383
12614	3	-1	227	497	16.411115719858383
12615	3	-1	497	272	7.779307983701891
12616	3	-1	272	497	7.779307983701891
12617	3	-1	497	480	10.607365907947365
12618	3	-1	480	497	10.607365907947365
12619	3	-1	498	222	8.452319652632973
12620	3	-1	222	498	8.452319652632973
12621	3	-1	499	15	7.685193856425657
12622	3	-1	15	499	7.685193856425657
12623	3	-1	499	210	12.746043999162145
12624	3	-1	210	499	12.746043999162145
12625	3	-1	500	275	8.727539244646362
12626	3	-1	275	500	8.727539244646362
12627	3	-1	500	426	8.35577901571088
12628	3	-1	426	500	8.35577901571088
12629	3	-1	501	165	15.505171790416405
12630	3	-1	165	501	15.505171790416405
12631	3	-1	501	283	13.28019063329261
12632	3	-1	283	501	13.28019063329261
12633	3	-1	501	477	12.69673382574135
12634	3	-1	477	501	12.69673382574135
12635	3	-1	502	54	9.832303920120854
12636	3	-1	54	502	9.832303920120854
12637	3	-1	502	71	16.41585763502187
12638	3	-1	71	502	16.41585763502187
12639	3	-1	502	349	11.329014445555055
12640	3	-1	349	502	11.329014445555055
12641	3	-1	502	455	15.422864367855
12642	3	-1	455	502	15.422864367855
12643	3	-1	503	22	5.769265659753667
12644	3	-1	22	503	5.769265659753667
12645	3	-1	503	168	15.145799869297376
12646	3	-1	168	503	15.145799869297376
12647	3	-1	505	180	14.696484047817787
12648	3	-1	180	505	14.696484047817787
12649	3	-1	506	11	15.825416235915766
12650	3	-1	11	506	15.825416235915766
12651	3	-1	506	85	7.308367994017072
12652	3	-1	85	506	7.308367994017072
12653	3	-1	506	306	6.273444168590858
12654	3	-1	306	506	6.273444168590858
12655	3	-1	506	356	11.150189414197373
12656	3	-1	356	506	11.150189414197373
12657	3	-1	506	441	14.699742904061848
12658	3	-1	441	506	14.699742904061848
12659	3	-1	507	259	10.576413602988676
12660	3	-1	259	507	10.576413602988676
12661	3	-1	508	318	10.820779778644722
12662	3	-1	318	508	10.820779778644722
12663	3	-1	509	21	12.049517171026698
12664	3	-1	21	509	12.049517171026698
12665	3	-1	509	50	10.721875747027463
12666	3	-1	50	509	10.721875747027463
12667	3	-1	510	292	16.33085905305507
12668	3	-1	292	510	16.33085905305507
12669	3	-1	510	345	16.248132154737288
12670	3	-1	345	510	16.248132154737288
12671	3	-1	510	363	11.806947201401286
12672	3	-1	363	510	11.806947201401286
12673	3	-1	510	400	12.062305147640796
12674	3	-1	400	510	12.062305147640796
12675	3	-1	511	456	16.47277835216497
12676	3	-1	456	511	16.47277835216497
12677	3	-1	513	37	12.059483375580513
12678	3	-1	37	513	12.059483375580513
12679	3	-1	513	48	16.16341958529112
12680	3	-1	48	513	16.16341958529112
12681	3	-1	513	54	16.29260228647374
12682	3	-1	54	513	16.29260228647374
12683	3	-1	513	426	10.841176548825047
12684	3	-1	426	513	10.841176548825047
12685	3	-1	513	502	8.064793970569383
12686	3	-1	502	513	8.064793970569383
12687	3	-1	514	365	14.002242465924427
12688	3	-1	365	514	14.002242465924427
12689	3	-1	514	391	13.750034614682479
12690	3	-1	391	514	13.750034614682479
12691	3	-1	514	481	12.367338278099533
12692	3	-1	481	514	12.367338278099533
12693	3	-1	515	108	7.112310961778018
12694	3	-1	108	515	7.112310961778018
12695	3	-1	515	267	4.540296080710819
12696	3	-1	267	515	4.540296080710819
12697	3	-1	515	403	7.311158475130406
12698	3	-1	403	515	7.311158475130406
12699	3	-1	515	433	10.307073781360556
12700	3	-1	433	515	10.307073781360556
12701	3	-1	515	489	8.685849212580635
12702	3	-1	489	515	8.685849212580635
12703	3	-1	515	493	8.771668618198873
12704	3	-1	493	515	8.771668618198873
12705	3	-1	516	264	12.338431913826431
12706	3	-1	264	516	12.338431913826431
12707	3	-1	516	359	9.43086825400054
12708	3	-1	359	516	9.43086825400054
12709	3	-1	517	1	6.876879260893277
12710	3	-1	1	517	6.876879260893277
12711	3	-1	517	139	12.05366163635629
12712	3	-1	139	517	12.05366163635629
12713	3	-1	518	142	12.291609106078187
12714	3	-1	142	518	12.291609106078187
12715	3	-1	518	291	14.796163874601689
12716	3	-1	291	518	14.796163874601689
12717	3	-1	519	20	13.058919404369076
12718	3	-1	20	519	13.058919404369076
12719	3	-1	519	206	10.78596713311066
12720	3	-1	206	519	10.78596713311066
12721	3	-1	519	488	6.034948429336204
12722	3	-1	488	519	6.034948429336204
12723	3	-1	520	103	16.104538370225267
12724	3	-1	103	520	16.104538370225267
12725	3	-1	520	505	7.885737699160461
12726	3	-1	505	520	7.885737699160461
12727	3	-1	521	354	9.962025074322094
12728	3	-1	354	521	9.962025074322094
12729	3	-1	523	46	11.211935791757996
12730	3	-1	46	523	11.211935791757996
12731	3	-1	523	198	16.065601613707685
12732	3	-1	198	523	16.065601613707685
12733	3	-1	523	387	16.100129600457244
12734	3	-1	387	523	16.100129600457244
12735	3	-1	523	393	12.402355728460186
12736	3	-1	393	523	12.402355728460186
12737	3	-1	524	89	12.209973124413127
12738	3	-1	89	524	12.209973124413127
12739	3	-1	524	195	8.705122033758617
12740	3	-1	195	524	8.705122033758617
12741	3	-1	524	206	16.406435332557933
12742	3	-1	206	524	16.406435332557933
12743	3	-1	524	226	13.152881944413808
12744	3	-1	226	524	13.152881944413808
12745	3	-1	525	98	6.975199216104128
12746	3	-1	98	525	6.975199216104128
12747	3	-1	525	241	7.044399640984398
12748	3	-1	241	525	7.044399640984398
12749	3	-1	525	342	15.66807782969402
12750	3	-1	342	525	15.66807782969402
12751	3	-1	525	452	10.906165307334408
12752	3	-1	452	525	10.906165307334408
12753	3	-1	527	294	6.75481318072789
12754	3	-1	294	527	6.75481318072789
12755	3	-1	527	373	15.773573052103666
12756	3	-1	373	527	15.773573052103666
12757	3	-1	528	429	7.6187423150244875
12758	3	-1	429	528	7.6187423150244875
12759	3	-1	529	200	11.743901598323712
12760	3	-1	200	529	11.743901598323712
12761	3	-1	529	239	16.2279083277252
12762	3	-1	239	529	16.2279083277252
12763	3	-1	530	51	12.363143390170073
12764	3	-1	51	530	12.363143390170073
12765	3	-1	530	177	7.327655626699761
12766	3	-1	177	530	7.327655626699761
12767	3	-1	530	499	12.517567308535687
12768	3	-1	499	530	12.517567308535687
12769	3	-1	532	175	12.462855709428503
12770	3	-1	175	532	12.462855709428503
12771	3	-1	532	395	10.328258079694647
12772	3	-1	395	532	10.328258079694647
12773	3	-1	532	461	11.501058621290284
12774	3	-1	461	532	11.501058621290284
12775	3	-1	533	79	10.939464558047762
12776	3	-1	79	533	10.939464558047762
12777	3	-1	533	250	13.912369405884833
12778	3	-1	250	533	13.912369405884833
12779	3	-1	533	287	14.063743541845843
12780	3	-1	287	533	14.063743541845843
12781	3	-1	534	125	7.0135069051061905
12782	3	-1	125	534	7.0135069051061905
12783	3	-1	534	182	16.241162052780783
12784	3	-1	182	534	16.241162052780783
12785	3	-1	534	278	6.845990045265374
12786	3	-1	278	534	6.845990045265374
12787	3	-1	535	369	15.039561302692967
12788	3	-1	369	535	15.039561302692967
12789	3	-1	536	358	12.561455367183298
12790	3	-1	358	536	12.561455367183298
12791	3	-1	536	418	15.004399965135567
12792	3	-1	418	536	15.004399965135567
12793	3	-1	537	70	12.013047228349356
12794	3	-1	70	537	12.013047228349356
12795	3	-1	537	482	16.116748559454443
12796	3	-1	482	537	16.116748559454443
12797	3	-1	538	346	6.4279858312346185
12798	3	-1	346	538	6.4279858312346185
12799	3	-1	538	475	10.612154042402786
12800	3	-1	475	538	10.612154042402786
12801	3	-1	539	124	11.061389988368244
12802	3	-1	124	539	11.061389988368244
12803	3	-1	539	484	14.710684936248981
12804	3	-1	484	539	14.710684936248981
12805	3	-1	539	499	16.261101625220142
12806	3	-1	499	539	16.261101625220142
12807	3	-1	540	172	7.431543520060987
12808	3	-1	172	540	7.431543520060987
12809	3	-1	540	191	8.70360421448272
12810	3	-1	191	540	8.70360421448272
12811	3	-1	540	434	7.816099193943132
12812	3	-1	434	540	7.816099193943132
12813	3	-1	541	16	13.47856253260733
12814	3	-1	16	541	13.47856253260733
12815	3	-1	541	498	6.456434906601515
12816	3	-1	498	541	6.456434906601515
12817	3	-1	542	393	11.489952916474044
12818	3	-1	393	542	11.489952916474044
12819	3	-1	544	26	8.784137792759761
12820	3	-1	26	544	8.784137792759761
12821	3	-1	544	167	12.070829710706882
12822	3	-1	167	544	12.070829710706882
12823	3	-1	544	232	6.297517128222094
12824	3	-1	232	544	6.297517128222094
12825	3	-1	544	403	12.206882877148841
12826	3	-1	403	544	12.206882877148841
12827	3	-1	545	257	11.830121488428993
12828	3	-1	257	545	11.830121488428993
12829	3	-1	546	32	12.714904174172213
12830	3	-1	32	546	12.714904174172213
12831	3	-1	546	343	14.530886169278117
12832	3	-1	343	546	14.530886169278117
12833	3	-1	546	439	8.208990594985693
12834	3	-1	439	546	8.208990594985693
12835	3	-1	547	24	15.675345951353368
12836	3	-1	24	547	15.675345951353368
12837	3	-1	547	119	11.329949489328477
12838	3	-1	119	547	11.329949489328477
12839	3	-1	547	473	9.71816756252213
12840	3	-1	473	547	9.71816756252213
12841	3	-1	548	429	16.445974556196017
12842	3	-1	429	548	16.445974556196017
12843	3	-1	548	508	12.417996088109772
12844	3	-1	508	548	12.417996088109772
12845	3	-1	548	528	9.073924557850031
12846	3	-1	528	548	9.073924557850031
12847	3	-1	549	50	13.183372651627177
12848	3	-1	50	549	13.183372651627177
12849	3	-1	549	52	14.019931297323321
12850	3	-1	52	549	14.019931297323321
12851	3	-1	550	48	14.658568084864516
12852	3	-1	48	550	14.658568084864516
12853	3	-1	550	157	8.055229957948983
12854	3	-1	157	550	8.055229957948983
12855	3	-1	550	161	7.026721665588629
12856	3	-1	161	550	7.026721665588629
12857	3	-1	550	168	15.839554852553713
12858	3	-1	168	550	15.839554852553713
12859	3	-1	550	227	13.39143436453374
12860	3	-1	227	550	13.39143436453374
12861	3	-1	551	65	7.523592033370554
12862	3	-1	65	551	7.523592033370554
12863	3	-1	551	295	11.968003433377588
12864	3	-1	295	551	11.968003433377588
12865	3	-1	551	517	13.684104985521108
12866	3	-1	517	551	13.684104985521108
12867	3	-1	552	62	15.821853547429555
12868	3	-1	62	552	15.821853547429555
12869	3	-1	552	343	15.613968543245182
12870	3	-1	343	552	15.613968543245182
12871	3	-1	552	439	12.707005582732075
12872	3	-1	439	552	12.707005582732075
12873	3	-1	552	546	12.623330035510502
12874	3	-1	546	552	12.623330035510502
12875	3	-1	554	138	11.920917224824633
12876	3	-1	138	554	11.920917224824633
12877	3	-1	554	315	7.487277496591566
12878	3	-1	315	554	7.487277496591566
12879	3	-1	554	437	15.193844531869402
12880	3	-1	437	554	15.193844531869402
12881	3	-1	555	199	13.177149914064046
12882	3	-1	199	555	13.177149914064046
12883	3	-1	555	248	9.842938475739981
12884	3	-1	248	555	9.842938475739981
12885	3	-1	555	552	15.274709020123924
12886	3	-1	552	555	15.274709020123924
12887	3	-1	556	131	11.388840541932737
12888	3	-1	131	556	11.388840541932737
12889	3	-1	556	383	6.775796271714801
12890	3	-1	383	556	6.775796271714801
12891	3	-1	556	535	10.256431856661886
12892	3	-1	535	556	10.256431856661886
12893	3	-1	557	129	7.311081140944269
12894	3	-1	129	557	7.311081140944269
12895	3	-1	557	200	11.284684274636604
12896	3	-1	200	557	11.284684274636604
12897	3	-1	557	332	11.22903497234759
12898	3	-1	332	557	11.22903497234759
12899	3	-1	558	47	11.65833591467463
12900	3	-1	47	558	11.65833591467463
12901	3	-1	558	197	10.657511515109867
12902	3	-1	197	558	10.657511515109867
12903	3	-1	558	218	14.153743712944497
12904	3	-1	218	558	14.153743712944497
12905	3	-1	558	219	12.344216986343474
12906	3	-1	219	558	12.344216986343474
12907	3	-1	558	319	5.925931743410272
12908	3	-1	319	558	5.925931743410272
12909	3	-1	558	330	14.77460003827278
12910	3	-1	330	558	14.77460003827278
12911	3	-1	559	432	9.737913412562618
12912	3	-1	432	559	9.737913412562618
12913	3	-1	559	442	9.354541068302733
12914	3	-1	442	559	9.354541068302733
12915	3	-1	561	120	10.535934997207365
12916	3	-1	120	561	10.535934997207365
12917	3	-1	561	276	15.331328517481706
12918	3	-1	276	561	15.331328517481706
12919	3	-1	561	438	8.304928517477313
12920	3	-1	438	561	8.304928517477313
12921	3	-1	562	13	10.312156001411292
12922	3	-1	13	562	10.312156001411292
12923	3	-1	562	192	3.682162827843606
12924	3	-1	192	562	3.682162827843606
12925	3	-1	563	57	13.10300896148758
12926	3	-1	57	563	13.10300896148758
12927	3	-1	563	268	10.244500018993188
12928	3	-1	268	563	10.244500018993188
12929	3	-1	563	284	9.809254170213261
12930	3	-1	284	563	9.809254170213261
12931	3	-1	563	337	8.156410326377173
12932	3	-1	337	563	8.156410326377173
12933	3	-1	563	414	8.559905926086412
12934	3	-1	414	563	8.559905926086412
12935	3	-1	564	9	16.090632691309953
12936	3	-1	9	564	16.090632691309953
12937	3	-1	564	17	14.2635271346137
12938	3	-1	17	564	14.2635271346137
12939	3	-1	564	27	14.120383960100412
12940	3	-1	27	564	14.120383960100412
12941	3	-1	564	60	12.488654987911028
12942	3	-1	60	564	12.488654987911028
12943	3	-1	564	123	13.629572187327383
12944	3	-1	123	564	13.629572187327383
12945	3	-1	564	165	13.506038781471005
12946	3	-1	165	564	13.506038781471005
12947	3	-1	564	423	13.515688469982996
12948	3	-1	423	564	13.515688469982996
12949	3	-1	565	478	12.325512838676923
12950	3	-1	478	565	12.325512838676923
12951	3	-1	566	94	11.740021219515665
12952	3	-1	94	566	11.740021219515665
12953	3	-1	566	329	8.402275685730269
12954	3	-1	329	566	8.402275685730269
12955	3	-1	567	273	11.722831477633259
12956	3	-1	273	567	11.722831477633259
12957	3	-1	567	537	13.059532694288054
12958	3	-1	537	567	13.059532694288054
12959	3	-1	568	48	16.052046650946664
12960	3	-1	48	568	16.052046650946664
12961	3	-1	568	161	7.505944059771539
12962	3	-1	161	568	7.505944059771539
12963	3	-1	568	168	6.344111692839322
12964	3	-1	168	568	6.344111692839322
12965	3	-1	568	190	8.057049566067613
12966	3	-1	190	568	8.057049566067613
12967	3	-1	568	480	15.039999516135317
12968	3	-1	480	568	15.039999516135317
12969	3	-1	568	550	10.128532021567768
12970	3	-1	550	568	10.128532021567768
12971	3	-1	569	148	12.686565026829255
12972	3	-1	148	569	12.686565026829255
12973	3	-1	569	425	10.704307903411339
12974	3	-1	425	569	10.704307903411339
12975	3	-1	570	311	9.283145111965236
12976	3	-1	311	570	9.283145111965236
12977	3	-1	570	327	9.027218390451907
12978	3	-1	327	570	9.027218390451907
12979	3	-1	570	414	10.307138169045933
12980	3	-1	414	570	10.307138169045933
12981	3	-1	570	454	16.273241764697524
12982	3	-1	454	570	16.273241764697524
12983	3	-1	571	135	14.745443649075062
12984	3	-1	135	571	14.745443649075062
12985	3	-1	571	296	14.77943156920771
12986	3	-1	296	571	14.77943156920771
12987	3	-1	571	500	13.15903397352026
12988	3	-1	500	571	13.15903397352026
12989	3	-1	571	502	10.166254879088521
12990	3	-1	502	571	10.166254879088521
12991	3	-1	572	63	15.403424029534513
12992	3	-1	63	572	15.403424029534513
12993	3	-1	572	303	12.156741731011255
12994	3	-1	303	572	12.156741731011255
12995	3	-1	572	381	12.525263784648558
12996	3	-1	381	572	12.525263784648558
12997	3	-1	572	401	6.670188877161046
12998	3	-1	401	572	6.670188877161046
12999	3	-1	572	453	4.427259833739527
13000	3	-1	453	572	4.427259833739527
13001	3	-1	573	328	8.576016216937662
13002	3	-1	328	573	8.576016216937662
13003	3	-1	573	422	15.053598306205306
13004	3	-1	422	573	15.053598306205306
13005	3	-1	573	518	11.318709968491753
13006	3	-1	518	573	11.318709968491753
13007	3	-1	574	494	13.31313923203322
13008	3	-1	494	574	13.31313923203322
13009	3	-1	575	388	10.908176266782098
13010	3	-1	388	575	10.908176266782098
13011	3	-1	578	271	15.910208168646253
13012	3	-1	271	578	15.910208168646253
13013	3	-1	578	316	14.123252277781825
13014	3	-1	316	578	14.123252277781825
13015	3	-1	580	88	11.097998747613744
13016	3	-1	88	580	11.097998747613744
13017	3	-1	580	235	7.018956295501565
13018	3	-1	235	580	7.018956295501565
13019	3	-1	580	476	10.941061240577813
13020	3	-1	476	580	10.941061240577813
13021	3	-1	581	65	11.000625960858626
13022	3	-1	65	581	11.000625960858626
13023	3	-1	581	339	10.849504423665211
13024	3	-1	339	581	10.849504423665211
13025	3	-1	582	77	8.232739676282328
13026	3	-1	77	582	8.232739676282328
13027	3	-1	582	327	6.774878242536184
13028	3	-1	327	582	6.774878242536184
13029	3	-1	582	337	5.520339017061236
13030	3	-1	337	582	5.520339017061236
13031	3	-1	582	414	5.53000239548531
13032	3	-1	414	582	5.53000239548531
13033	3	-1	582	563	13.631677138359736
13034	3	-1	563	582	13.631677138359736
13035	3	-1	583	195	10.555648082455555
13036	3	-1	195	583	10.555648082455555
13037	3	-1	583	288	13.862444340975546
13038	3	-1	288	583	13.862444340975546
13039	3	-1	583	575	12.196439897847348
13040	3	-1	575	583	12.196439897847348
13041	3	-1	584	117	12.673636438451732
13042	3	-1	117	584	12.673636438451732
13043	3	-1	584	308	14.321603997464466
13044	3	-1	308	584	14.321603997464466
13045	3	-1	584	371	11.641438589432491
13046	3	-1	371	584	11.641438589432491
13047	3	-1	584	457	16.190969045434866
13048	3	-1	457	584	16.190969045434866
13049	3	-1	584	483	7.876615658374759
13050	3	-1	483	584	7.876615658374759
13051	3	-1	585	269	11.91221673000179
13052	3	-1	269	585	11.91221673000179
13053	3	-1	585	389	11.88279911111909
13054	3	-1	389	585	11.88279911111909
13055	3	-1	586	32	14.329490995469433
13056	3	-1	32	586	14.329490995469433
13057	3	-1	586	546	8.022668200549042
13058	3	-1	546	586	8.022668200549042
13059	3	-1	586	552	7.6156476606654415
13060	3	-1	552	586	7.6156476606654415
13061	3	-1	587	274	13.875603556100092
13062	3	-1	274	587	13.875603556100092
13063	3	-1	587	321	11.931689491948223
13064	3	-1	321	587	11.931689491948223
13065	3	-1	587	340	14.86039488758255
13066	3	-1	340	587	14.86039488758255
13067	3	-1	587	373	13.364538226413456
13068	3	-1	373	587	13.364538226413456
13069	3	-1	588	6	9.38964435248535
13070	3	-1	6	588	9.38964435248535
13071	3	-1	588	63	12.610830478318762
13072	3	-1	63	588	12.610830478318762
13073	3	-1	588	381	10.316350755072893
13074	3	-1	381	588	10.316350755072893
13075	3	-1	588	389	16.045963163323634
13076	3	-1	389	588	16.045963163323634
13077	3	-1	588	401	11.019706235039926
13078	3	-1	401	588	11.019706235039926
13079	3	-1	588	585	11.640644009326095
13080	3	-1	585	588	11.640644009326095
13081	3	-1	589	463	15.607891596654762
13082	3	-1	463	589	15.607891596654762
13083	3	-1	590	166	13.979941281668141
13084	3	-1	166	590	13.979941281668141
13085	3	-1	590	307	7.54416385587131
13086	3	-1	307	590	7.54416385587131
13087	3	-1	590	334	15.935142900697413
13088	3	-1	334	590	15.935142900697413
13089	3	-1	590	377	5.04348596415202
13090	3	-1	377	590	5.04348596415202
13091	3	-1	591	398	12.471539409061954
13092	3	-1	398	591	12.471539409061954
13093	3	-1	592	250	11.01269871464864
13094	3	-1	250	592	11.01269871464864
13095	3	-1	592	287	13.290236201256262
13096	3	-1	287	592	13.290236201256262
13097	3	-1	592	536	10.549894369176336
13098	3	-1	536	592	10.549894369176336
13099	3	-1	593	59	13.70149993352912
13100	3	-1	59	593	13.70149993352912
13101	3	-1	593	507	9.790633530570767
13102	3	-1	507	593	9.790633530570767
13103	3	-1	594	188	9.054246867978568
13104	3	-1	188	594	9.054246867978568
13105	3	-1	594	221	6.141848724706721
13106	3	-1	221	594	6.141848724706721
13107	3	-1	594	368	12.969142180306111
13108	3	-1	368	594	12.969142180306111
13109	3	-1	595	254	9.462614262193988
13110	3	-1	254	595	9.462614262193988
13111	3	-1	595	427	9.532395235609572
13112	3	-1	427	595	9.532395235609572
13113	3	-1	596	156	13.249001783944964
13114	3	-1	156	596	13.249001783944964
13115	3	-1	597	39	14.77234443355808
13116	3	-1	39	597	14.77234443355808
13117	3	-1	597	67	13.591523140352393
13118	3	-1	67	597	13.591523140352393
13119	3	-1	597	238	13.959451546190373
13120	3	-1	238	597	13.959451546190373
13121	3	-1	598	91	11.204009989075503
13122	3	-1	91	598	11.204009989075503
13123	3	-1	598	177	15.91097244373434
13124	3	-1	177	598	15.91097244373434
13125	3	-1	598	242	13.216145940592023
13126	3	-1	242	598	13.216145940592023
13127	3	-1	598	360	8.045670632765736
13128	3	-1	360	598	8.045670632765736
13129	3	-1	598	591	12.832251592812435
13130	3	-1	591	598	12.832251592812435
13131	3	-1	599	184	13.900677198499835
13132	3	-1	184	599	13.900677198499835
13133	3	-1	599	220	14.971716936192696
13134	3	-1	220	599	14.971716936192696
13135	3	-1	599	476	12.38093113053807
13136	3	-1	476	599	12.38093113053807
13137	3	-1	600	40	15.372621903729732
13138	3	-1	40	600	15.372621903729732
13139	3	-1	600	192	15.586999527487533
13140	3	-1	192	600	15.586999527487533
13141	3	-1	600	249	11.853798367745384
13142	3	-1	249	600	11.853798367745384
13143	3	-1	601	167	8.356216107549884
13144	3	-1	167	601	8.356216107549884
13145	3	-1	601	232	10.693471453602111
13146	3	-1	232	601	10.693471453602111
13147	3	-1	601	451	7.637813692720303
13148	3	-1	451	601	7.637813692720303
13149	3	-1	602	407	10.377585730047587
13150	3	-1	407	602	10.377585730047587
13151	3	-1	603	455	7.780347861655219
13152	3	-1	455	603	7.780347861655219
13153	3	-1	604	529	8.776248324168861
13154	3	-1	529	604	8.776248324168861
13155	3	-1	604	535	9.902368423006015
13156	3	-1	535	604	9.902368423006015
13157	3	-1	605	36	11.283160490035897
13158	3	-1	36	605	11.283160490035897
13159	3	-1	605	112	16.228543417643266
13160	3	-1	112	605	16.228543417643266
13161	3	-1	605	326	15.201623159680809
13162	3	-1	326	605	15.201623159680809
13163	3	-1	606	172	13.71620644068674
13164	3	-1	172	606	13.71620644068674
13165	3	-1	606	281	10.007719551788941
13166	3	-1	281	606	10.007719551788941
13167	3	-1	606	427	7.748246212008092
13168	3	-1	427	606	7.748246212008092
13169	3	-1	606	595	13.517629900588686
13170	3	-1	595	606	13.517629900588686
13171	3	-1	607	298	15.655033953137245
13172	3	-1	298	607	15.655033953137245
13173	3	-1	607	347	13.236491605089071
13174	3	-1	347	607	13.236491605089071
13175	3	-1	607	556	10.78970359299544
13176	3	-1	556	607	10.78970359299544
13177	3	-1	608	17	14.270907540023424
13178	3	-1	17	608	14.270907540023424
13179	3	-1	608	93	8.30832731240604
13180	3	-1	93	608	8.30832731240604
13181	3	-1	608	423	15.680355030981023
13182	3	-1	423	608	15.680355030981023
13183	3	-1	608	601	11.368700027773981
13184	3	-1	601	608	11.368700027773981
13185	3	-1	610	134	7.188192701715086
13186	3	-1	134	610	7.188192701715086
13187	3	-1	610	326	11.073717270724666
13188	3	-1	326	610	11.073717270724666
13189	3	-1	611	171	12.878736363635472
13190	3	-1	171	611	12.878736363635472
13191	3	-1	612	432	7.343092801914471
13192	3	-1	432	612	7.343092801914471
13193	3	-1	612	442	11.465994446534287
13194	3	-1	442	612	11.465994446534287
13195	3	-1	612	559	5.678321850589748
13196	3	-1	559	612	5.678321850589748
13197	3	-1	613	54	14.278116262285753
13198	3	-1	54	613	14.278116262285753
13199	3	-1	613	455	8.687934103032312
13200	3	-1	455	613	8.687934103032312
13201	3	-1	613	603	10.832875818518623
13202	3	-1	603	613	10.832875818518623
13203	3	-1	614	173	14.166269928557906
13204	3	-1	173	614	14.166269928557906
13205	3	-1	614	268	9.44446569596484
13206	3	-1	268	614	9.44446569596484
13207	3	-1	614	392	11.451918870081903
13208	3	-1	392	614	11.451918870081903
13209	3	-1	615	0	6.578304597845296
13210	3	-1	0	615	6.578304597845296
13211	3	-1	615	13	10.07780005226168
13212	3	-1	13	615	10.07780005226168
13213	3	-1	616	225	15.687834147102727
13214	3	-1	225	616	15.687834147102727
13215	3	-1	616	365	9.493648799678674
13216	3	-1	365	616	9.493648799678674
13217	3	-1	616	394	15.721303213250794
13218	3	-1	394	616	15.721303213250794
13219	3	-1	616	514	15.934720895383915
13220	3	-1	514	616	15.934720895383915
13221	3	-1	617	219	6.95189465359682
13222	3	-1	219	617	6.95189465359682
13223	3	-1	617	319	7.320298862347436
13224	3	-1	319	617	7.320298862347436
13225	3	-1	617	466	9.506891531131773
13226	3	-1	466	617	9.506891531131773
13227	3	-1	618	321	14.491906375461626
13228	3	-1	321	618	14.491906375461626
13229	3	-1	618	383	14.554122339700363
13230	3	-1	383	618	14.554122339700363
13231	3	-1	618	556	8.466501908256628
13232	3	-1	556	618	8.466501908256628
13233	3	-1	618	607	16.234986656388667
13234	3	-1	607	618	16.234986656388667
13235	3	-1	619	62	12.01537863076523
13236	3	-1	62	619	12.01537863076523
13237	3	-1	619	96	15.943830083161469
13238	3	-1	96	619	15.943830083161469
13239	3	-1	621	173	15.713821005592594
13240	3	-1	173	621	15.713821005592594
13241	3	-1	622	51	6.650120838291333
13242	3	-1	51	622	6.650120838291333
13243	3	-1	622	180	9.857926916775446
13244	3	-1	180	622	9.857926916775446
13245	3	-1	622	435	13.476582325436642
13246	3	-1	435	622	13.476582325436642
13247	3	-1	622	530	14.810846468210055
13248	3	-1	530	622	14.810846468210055
13249	3	-1	623	234	13.845949820470008
13250	3	-1	234	623	13.845949820470008
13251	3	-1	623	284	6.947272537196721
13252	3	-1	284	623	6.947272537196721
13253	3	-1	623	454	8.161215662022185
13254	3	-1	454	623	8.161215662022185
13255	3	-1	623	563	13.725436149572868
13256	3	-1	563	623	13.725436149572868
13257	3	-1	624	216	10.581468155521861
13258	3	-1	216	624	10.581468155521861
13259	3	-1	624	289	7.4686573383926795
13260	3	-1	289	624	7.4686573383926795
13261	3	-1	624	297	2.788564739294891
13262	3	-1	297	624	2.788564739294891
13263	3	-1	625	409	7.585982667571876
13264	3	-1	409	625	7.585982667571876
13265	3	-1	626	47	7.956186328971555
13266	3	-1	47	626	7.956186328971555
13267	3	-1	626	135	5.29518901125828
13268	3	-1	135	626	5.29518901125828
13269	3	-1	626	296	16.21874588936981
13270	3	-1	296	626	16.21874588936981
13271	3	-1	626	330	8.500470790875942
13272	3	-1	330	626	8.500470790875942
13273	3	-1	626	466	15.516752505010423
13274	3	-1	466	626	15.516752505010423
13275	3	-1	628	301	14.62791974340696
13276	3	-1	301	628	14.62791974340696
13277	3	-1	629	73	15.958504190464364
13278	3	-1	73	629	15.958504190464364
13279	3	-1	629	230	12.665786812335027
13280	3	-1	230	629	12.665786812335027
13281	3	-1	629	299	9.291768334604619
13282	3	-1	299	629	9.291768334604619
13283	3	-1	629	565	13.106327870277529
13284	3	-1	565	629	13.106327870277529
13285	3	-1	630	278	12.35285252286754
13286	3	-1	278	630	12.35285252286754
13287	3	-1	630	559	11.593099009940518
13288	3	-1	559	630	11.593099009940518
13289	3	-1	630	612	13.988283236819676
13290	3	-1	612	630	13.988283236819676
13291	3	-1	631	305	10.564943391968795
13292	3	-1	305	631	10.564943391968795
13293	3	-1	631	361	15.038620966516103
13294	3	-1	361	631	15.038620966516103
13295	3	-1	632	37	15.977106282439168
13296	3	-1	37	632	15.977106282439168
13297	3	-1	632	71	6.201344198382907
13298	3	-1	71	632	6.201344198382907
13299	3	-1	632	179	8.675782361743492
13300	3	-1	179	632	8.675782361743492
13301	3	-1	632	221	16.236455158445086
13302	3	-1	221	632	16.236455158445086
13303	3	-1	632	368	9.746594333765003
13304	3	-1	368	632	9.746594333765003
13305	3	-1	633	599	10.21922932090937
13306	3	-1	599	633	10.21922932090937
13307	3	-1	634	10	14.53330313237317
13308	3	-1	10	634	14.53330313237317
13309	3	-1	634	621	13.294646681935149
13310	3	-1	621	634	13.294646681935149
13311	3	-1	635	0	12.660047201213715
13312	3	-1	0	635	12.660047201213715
13313	3	-1	635	31	7.842886753139217
13314	3	-1	31	635	7.842886753139217
13315	3	-1	636	105	7.949172761340083
13316	3	-1	105	636	7.949172761340083
13317	3	-1	636	219	15.763380377016942
13318	3	-1	219	636	15.763380377016942
13319	3	-1	636	346	14.64624379135558
13320	3	-1	346	636	14.64624379135558
13321	3	-1	636	466	12.663624140722934
13322	3	-1	466	636	12.663624140722934
13323	3	-1	636	617	14.860698898890263
13324	3	-1	617	636	14.860698898890263
13325	3	-1	637	182	15.461110520295216
13326	3	-1	182	637	15.461110520295216
13327	3	-1	637	231	8.402184394563069
13328	3	-1	231	637	8.402184394563069
13329	3	-1	637	413	7.331584297401333
13330	3	-1	413	637	7.331584297401333
13331	3	-1	638	100	13.684989988296298
13332	3	-1	100	638	13.684989988296298
13333	3	-1	638	136	13.919363542984295
13334	3	-1	136	638	13.919363542984295
13335	3	-1	638	510	9.72830575383682
13336	3	-1	510	638	9.72830575383682
13337	3	-1	639	120	9.719356805051698
13338	3	-1	120	639	9.719356805051698
13339	3	-1	639	276	11.882754124733015
13340	3	-1	276	639	11.882754124733015
13341	3	-1	639	456	11.355394722175022
13342	3	-1	456	639	11.355394722175022
13343	3	-1	639	479	6.413488496734777
13344	3	-1	479	639	6.413488496734777
13345	3	-1	640	67	14.4811388395246
13346	3	-1	67	640	14.4811388395246
13347	3	-1	640	326	15.69576748215671
13348	3	-1	326	640	15.69576748215671
13349	3	-1	640	610	6.261191407548116
13350	3	-1	610	640	6.261191407548116
13351	3	-1	642	285	12.776051686601742
13352	3	-1	285	642	12.776051686601742
13353	3	-1	643	105	12.302404140235712
13354	3	-1	105	643	12.302404140235712
13355	3	-1	643	466	13.413300918991837
13356	3	-1	466	643	13.413300918991837
13357	3	-1	643	603	6.235718572842053
13358	3	-1	603	643	6.235718572842053
13359	3	-1	644	135	11.295819048858933
13360	3	-1	135	644	11.295819048858933
13361	3	-1	644	330	8.090956622719835
13362	3	-1	330	644	8.090956622719835
13363	3	-1	644	603	6.9032414781266125
13364	3	-1	603	644	6.9032414781266125
13365	3	-1	644	643	12.337578949096278
13366	3	-1	643	644	12.337578949096278
13367	3	-1	645	10	12.675174211782684
13368	3	-1	10	645	12.675174211782684
13369	3	-1	645	431	14.174473553055625
13370	3	-1	431	645	14.174473553055625
13371	3	-1	645	460	6.830281183491416
13372	3	-1	460	645	6.830281183491416
13373	3	-1	647	114	12.66792316117278
13374	3	-1	114	647	12.66792316117278
13375	3	-1	647	280	15.533713018984109
13376	3	-1	280	647	15.533713018984109
13377	3	-1	647	316	12.00998583169627
13378	3	-1	316	647	12.00998583169627
13379	3	-1	649	264	14.360657895123678
13380	3	-1	264	649	14.360657895123678
13381	3	-1	649	359	15.716689286600383
13382	3	-1	359	649	15.716689286600383
13383	3	-1	649	516	6.918685956358668
13384	3	-1	516	649	6.918685956358668
13385	3	-1	649	628	9.694748845244987
13386	3	-1	628	649	9.694748845244987
13387	3	-1	650	412	9.670279708347056
13388	3	-1	412	650	9.670279708347056
13389	3	-1	650	467	10.320349221477638
13390	3	-1	467	650	10.320349221477638
13391	3	-1	650	632	15.32595019114171
13392	3	-1	632	650	15.32595019114171
13393	3	-1	651	228	10.237765874332737
13394	3	-1	228	651	10.237765874332737
13395	3	-1	651	324	13.333166906413046
13396	3	-1	324	651	13.333166906413046
13397	3	-1	651	375	12.18441831433257
13398	3	-1	375	651	12.18441831433257
13399	3	-1	651	462	12.921439607267189
13400	3	-1	462	651	12.921439607267189
13401	3	-1	652	45	8.403049543007173
13402	3	-1	45	652	8.403049543007173
13403	3	-1	653	416	7.156718442095541
13404	3	-1	416	653	7.156718442095541
13405	3	-1	654	103	12.053149921028208
13406	3	-1	103	654	12.053149921028208
13407	3	-1	654	187	8.650719366650332
13408	3	-1	187	654	8.650719366650332
13409	3	-1	654	520	9.743888264314883
13410	3	-1	520	654	9.743888264314883
13411	3	-1	654	536	13.113619771445554
13412	3	-1	536	654	13.113619771445554
13413	3	-1	655	443	13.43929344567498
13414	3	-1	443	655	13.43929344567498
13415	3	-1	655	512	9.466045879523538
13416	3	-1	512	655	9.466045879523538
13417	3	-1	656	158	10.061827322470164
13418	3	-1	158	656	10.061827322470164
13419	3	-1	656	334	11.325954544607802
13420	3	-1	334	656	11.325954544607802
13421	3	-1	656	504	11.533623196767326
13422	3	-1	504	656	11.533623196767326
13423	3	-1	656	578	14.003903969653937
13424	3	-1	578	656	14.003903969653937
13425	3	-1	657	147	6.029835894502683
13426	3	-1	147	657	6.029835894502683
13427	3	-1	657	373	12.055812059078958
13428	3	-1	373	657	12.055812059078958
13429	3	-1	657	424	13.426401756211098
13430	3	-1	424	657	13.426401756211098
13431	3	-1	658	256	12.453988703693009
13432	3	-1	256	658	12.453988703693009
13433	3	-1	659	163	11.454683900296319
13434	3	-1	163	659	11.454683900296319
13435	3	-1	659	436	12.234144193806468
13436	3	-1	436	659	12.234144193806468
13437	3	-1	660	659	11.748677680138453
13438	3	-1	659	660	11.748677680138453
13439	3	-1	661	57	15.535285944236843
13440	3	-1	57	661	15.535285944236843
13441	3	-1	661	284	6.832281246943666
13442	3	-1	284	661	6.832281246943666
13443	3	-1	661	337	6.466272076747277
13444	3	-1	337	661	6.466272076747277
13445	3	-1	661	414	5.669972088994473
13446	3	-1	414	661	5.669972088994473
13447	3	-1	661	454	15.397726785563567
13448	3	-1	454	661	15.397726785563567
13449	3	-1	661	563	4.010185922176609
13450	3	-1	563	661	4.010185922176609
13451	3	-1	661	570	14.856943197303881
13452	3	-1	570	661	14.856943197303881
13453	3	-1	662	494	13.039943056604947
13454	3	-1	494	662	13.039943056604947
13455	3	-1	663	111	16.06273954584678
13456	3	-1	111	663	16.06273954584678
13457	3	-1	663	204	16.14607101543343
13458	3	-1	204	663	16.14607101543343
13459	3	-1	663	209	15.489982325041698
13460	3	-1	209	663	15.489982325041698
13461	3	-1	663	214	7.845086002756212
13462	3	-1	214	663	7.845086002756212
13463	3	-1	664	451	11.824145762824168
13464	3	-1	451	664	11.824145762824168
13465	3	-1	664	601	8.395336937640767
13466	3	-1	601	664	8.395336937640767
13467	3	-1	665	256	10.204494119155838
13468	3	-1	256	665	10.204494119155838
13469	3	-1	665	475	9.795448855002764
13470	3	-1	475	665	9.795448855002764
13471	3	-1	665	538	13.7018209462636
13472	3	-1	538	665	13.7018209462636
13473	3	-1	666	439	6.801985258933081
13474	3	-1	439	666	6.801985258933081
13475	3	-1	666	546	6.885957705071427
13476	3	-1	546	666	6.885957705071427
13477	3	-1	666	586	11.929447467902548
13478	3	-1	586	666	11.929447467902548
13479	3	-1	667	80	8.407039906819502
13480	3	-1	80	667	8.407039906819502
13481	3	-1	667	367	12.719641325278026
13482	3	-1	367	667	12.719641325278026
13483	3	-1	667	410	6.421660079016762
13484	3	-1	410	667	6.421660079016762
13485	3	-1	668	88	9.568081241818458
13486	3	-1	88	668	9.568081241818458
13487	3	-1	668	220	7.631652153934889
13488	3	-1	220	668	7.631652153934889
13489	3	-1	668	376	10.70580910611784
13490	3	-1	376	668	10.70580910611784
13491	3	-1	668	476	9.981265613899332
13492	3	-1	476	668	9.981265613899332
13493	3	-1	669	511	9.90139082273363
13494	3	-1	511	669	9.90139082273363
13495	3	-1	670	175	14.123225145812269
13496	3	-1	175	670	14.123225145812269
13497	3	-1	670	188	15.698141692027207
13498	3	-1	188	670	15.698141692027207
13499	3	-1	670	461	7.60763373656485
13500	3	-1	461	670	7.60763373656485
13501	3	-1	670	532	6.182822260941703
13502	3	-1	532	670	6.182822260941703
13503	3	-1	671	69	14.120639411196088
13504	3	-1	69	671	14.120639411196088
13505	3	-1	671	138	12.15845858964085
13506	3	-1	138	671	12.15845858964085
13507	3	-1	671	261	10.144251659156993
13508	3	-1	261	671	10.144251659156993
13509	3	-1	671	266	11.279150088952946
13510	3	-1	266	671	11.279150088952946
13511	3	-1	671	437	16.00788869102061
13512	3	-1	437	671	16.00788869102061
13513	3	-1	672	226	12.290048527552845
13514	3	-1	226	672	12.290048527552845
13515	3	-1	672	447	13.174172319305423
13516	3	-1	447	672	13.174172319305423
13517	3	-1	673	66	11.781848233947478
13518	3	-1	66	673	11.781848233947478
13519	3	-1	673	104	12.970991969126791
13520	3	-1	104	673	12.970991969126791
13521	3	-1	673	463	15.692743332165563
13522	3	-1	463	673	15.692743332165563
13523	3	-1	675	54	6.887718475064432
13524	3	-1	54	675	6.887718475064432
13525	3	-1	675	135	6.8994863063890595
13526	3	-1	135	675	6.8994863063890595
13527	3	-1	675	455	9.481156499236736
13528	3	-1	455	675	9.481156499236736
13529	3	-1	675	502	11.919452820000783
13530	3	-1	502	675	11.919452820000783
13531	3	-1	675	571	16.108441305129883
13532	3	-1	571	675	16.108441305129883
13533	3	-1	675	626	10.656580786558514
13534	3	-1	626	675	10.656580786558514
13535	3	-1	675	644	10.446877819585913
13536	3	-1	644	675	10.446877819585913
13537	3	-1	676	35	10.423941198495623
13538	3	-1	35	676	10.423941198495623
13539	3	-1	677	574	13.665480079703862
13540	3	-1	574	677	13.665480079703862
13541	3	-1	678	98	9.15104219548968
13542	3	-1	98	678	9.15104219548968
13543	3	-1	678	342	8.246351671226451
13544	3	-1	342	678	8.246351671226451
13545	3	-1	678	452	8.730921219306804
13546	3	-1	452	678	8.730921219306804
13547	3	-1	678	525	11.44504096856781
13548	3	-1	525	678	11.44504096856781
13549	3	-1	679	180	11.052167059997863
13550	3	-1	180	679	11.052167059997863
13551	3	-1	679	530	13.615571582370608
13552	3	-1	530	679	13.615571582370608
13553	3	-1	679	539	11.402673426685622
13554	3	-1	539	679	11.402673426685622
13555	3	-1	681	113	15.459550107633827
13556	3	-1	113	681	15.459550107633827
13557	3	-1	681	367	8.374768272115086
13558	3	-1	367	681	8.374768272115086
13559	3	-1	682	149	15.119255427768664
13560	3	-1	149	682	15.119255427768664
13561	3	-1	683	14	15.214987983346324
13562	3	-1	14	683	15.214987983346324
13563	3	-1	683	279	11.42118921679712
13564	3	-1	279	683	11.42118921679712
13565	3	-1	684	55	15.21224859614077
13566	3	-1	55	684	15.21224859614077
13567	3	-1	684	290	12.65818091797207
13568	3	-1	290	684	12.65818091797207
13569	3	-1	684	603	11.946834684622267
13570	3	-1	603	684	11.946834684622267
13571	3	-1	684	613	10.611998425368094
13572	3	-1	613	684	10.611998425368094
13573	3	-1	685	56	14.241403899453326
13574	3	-1	56	685	14.241403899453326
13575	3	-1	685	204	14.186455152945891
13576	3	-1	204	685	14.186455152945891
13577	3	-1	685	214	15.3959868698415
13578	3	-1	214	685	15.3959868698415
13579	3	-1	685	280	11.851754615854897
13580	3	-1	280	685	11.851754615854897
13581	3	-1	685	647	15.343645620213625
13582	3	-1	647	685	15.343645620213625
13583	3	-1	686	161	15.947285454469515
13584	3	-1	161	686	15.947285454469515
13585	3	-1	686	213	15.337987073454098
13586	3	-1	213	686	15.337987073454098
13587	3	-1	686	272	13.671936914529624
13588	3	-1	272	686	13.671936914529624
13589	3	-1	686	467	14.581335450900735
13590	3	-1	467	686	14.581335450900735
13591	3	-1	686	480	8.41254589190939
13592	3	-1	480	686	8.41254589190939
13593	3	-1	687	472	13.527324078732374
13594	3	-1	472	687	13.527324078732374
13595	3	-1	687	543	11.795635647563863
13596	3	-1	543	687	11.795635647563863
13597	3	-1	688	318	11.995690233137372
13598	3	-1	318	688	11.995690233137372
13599	3	-1	688	522	13.98000777153136
13600	3	-1	522	688	13.98000777153136
13601	3	-1	689	65	13.862083933003222
13602	3	-1	65	689	13.862083933003222
13603	3	-1	689	139	11.961169156839267
13604	3	-1	139	689	11.961169156839267
13605	3	-1	689	517	7.346105271305681
13606	3	-1	517	689	7.346105271305681
13607	3	-1	689	551	14.004022122086067
13608	3	-1	551	689	14.004022122086067
13609	3	-1	690	28	10.913838193705114
13610	3	-1	28	690	10.913838193705114
13611	3	-1	690	134	15.936149992913784
13612	3	-1	134	690	15.936149992913784
13613	3	-1	691	127	10.770714309555062
13614	3	-1	127	691	10.770714309555062
13615	3	-1	691	245	13.166621970992832
13616	3	-1	245	691	13.166621970992832
13617	3	-1	691	527	7.687583260988388
13618	3	-1	527	691	7.687583260988388
13619	3	-1	691	647	11.348470124560858
13620	3	-1	647	691	11.348470124560858
13621	3	-1	692	199	8.936052332576176
13622	3	-1	199	692	8.936052332576176
13623	3	-1	692	288	15.05476772892516
13624	3	-1	288	692	15.05476772892516
13625	3	-1	692	546	12.807325019717421
13626	3	-1	546	692	12.807325019717421
13627	3	-1	692	552	11.190335317387152
13628	3	-1	552	692	11.190335317387152
13629	3	-1	692	555	15.091671087002613
13630	3	-1	555	692	15.091671087002613
13631	3	-1	692	586	7.799275654580422
13632	3	-1	586	692	7.799275654580422
13633	3	-1	693	25	8.1758842662282
13634	3	-1	25	693	8.1758842662282
13635	3	-1	693	216	8.19259500810135
13636	3	-1	216	693	8.19259500810135
13637	3	-1	693	231	14.826881714381628
13638	3	-1	231	693	14.826881714381628
13639	3	-1	693	289	6.480792919621772
13640	3	-1	289	693	6.480792919621772
13641	3	-1	693	297	13.156743008853619
13642	3	-1	297	693	13.156743008853619
13643	3	-1	693	624	10.767701845029787
13644	3	-1	624	693	10.767701845029787
13645	3	-1	694	45	10.55613018793465
13646	3	-1	45	694	10.55613018793465
13647	3	-1	694	676	12.904814543355766
13648	3	-1	676	694	12.904814543355766
13649	3	-1	695	118	14.691591605885264
13650	3	-1	118	695	14.691591605885264
13651	3	-1	695	248	16.240810362687476
13652	3	-1	248	695	16.240810362687476
13653	3	-1	695	390	7.440642413681403
13654	3	-1	390	695	7.440642413681403
13655	3	-1	695	674	9.914617051001638
13656	3	-1	674	695	9.914617051001638
13657	3	-1	696	21	13.389389013723932
13658	3	-1	21	696	13.389389013723932
13659	3	-1	696	50	14.715623433530153
13660	3	-1	50	696	14.715623433530153
13661	3	-1	696	52	9.88619737608756
13662	3	-1	52	696	9.88619737608756
13663	3	-1	696	75	5.946604468599914
13664	3	-1	75	696	5.946604468599914
13665	3	-1	696	102	15.091186003980187
13666	3	-1	102	696	15.091186003980187
13667	3	-1	696	241	6.0346703197549685
13668	3	-1	241	696	6.0346703197549685
13669	3	-1	697	154	10.766968194839555
13670	3	-1	154	697	10.766968194839555
13671	3	-1	697	650	13.870370516686297
13672	3	-1	650	697	13.870370516686297
13673	3	-1	698	134	11.142142037204307
13674	3	-1	134	698	11.142142037204307
13675	3	-1	698	317	14.328222914566501
13676	3	-1	317	698	14.328222914566501
13677	3	-1	698	542	12.635661446737405
13678	3	-1	542	698	12.635661446737405
13679	3	-1	698	690	15.692279462691058
13680	3	-1	690	698	15.692279462691058
13681	3	-1	699	31	9.687579048356604
13682	3	-1	31	699	9.687579048356604
13683	3	-1	699	72	13.739002943673086
13684	3	-1	72	699	13.739002943673086
13685	3	-1	699	176	12.838460785419985
13686	3	-1	176	699	12.838460785419985
13687	3	-1	700	68	14.403678185994174
13688	3	-1	68	700	14.403678185994174
13689	3	-1	700	76	3.923147631365663
13690	3	-1	76	700	3.923147631365663
13691	3	-1	700	143	13.909781106486498
13692	3	-1	143	700	13.909781106486498
13693	3	-1	702	159	15.16567940612638
13694	3	-1	159	702	15.16567940612638
13695	3	-1	702	459	8.471099768247232
13696	3	-1	459	702	8.471099768247232
13697	3	-1	702	562	14.964712927028168
13698	3	-1	562	702	14.964712927028168
13699	3	-1	702	600	10.4497892181762
13700	3	-1	600	702	10.4497892181762
13701	3	-1	703	231	15.301978690447676
13702	3	-1	231	703	15.301978690447676
13703	3	-1	703	372	13.160149370105106
13704	3	-1	372	703	13.160149370105106
13705	3	-1	703	413	9.759873357297991
13706	3	-1	413	703	9.759873357297991
13707	3	-1	703	637	15.179577316738303
13708	3	-1	637	703	15.179577316738303
13709	3	-1	704	36	11.871558696854706
13710	3	-1	36	704	11.871558696854706
13711	3	-1	704	326	16.053680572156235
13712	3	-1	326	704	16.053680572156235
13713	3	-1	704	482	16.2836786914191
13714	3	-1	482	704	16.2836786914191
13715	3	-1	705	9	12.727985151355139
13716	3	-1	9	705	12.727985151355139
13717	3	-1	705	139	12.897835558000807
13718	3	-1	139	705	12.897835558000807
13719	3	-1	705	165	15.313684648053481
13720	3	-1	165	705	15.313684648053481
13721	3	-1	705	477	12.685267132028773
13722	3	-1	477	705	12.685267132028773
13723	3	-1	705	501	14.176935186383648
13724	3	-1	501	705	14.176935186383648
13725	3	-1	706	233	10.577636773926121
13726	3	-1	233	706	10.577636773926121
13727	3	-1	706	648	13.014336005644937
13728	3	-1	648	706	13.014336005644937
13729	3	-1	707	3	15.535785385150847
13730	3	-1	3	707	15.535785385150847
13731	3	-1	707	133	15.081878509491569
13732	3	-1	133	707	15.081878509491569
13733	3	-1	707	194	8.786659024543976
13734	3	-1	194	707	8.786659024543976
13735	3	-1	707	336	12.23251541159429
13736	3	-1	336	707	12.23251541159429
13737	3	-1	707	465	10.318672030418771
13738	3	-1	465	707	10.318672030418771
13739	3	-1	708	287	11.807685384541635
13740	3	-1	287	708	11.807685384541635
13741	3	-1	709	529	15.46552805974001
13742	3	-1	529	709	15.46552805974001
13743	3	-1	709	535	5.144379002569132
13744	3	-1	535	709	5.144379002569132
13745	3	-1	709	556	13.46984681663578
13746	3	-1	556	709	13.46984681663578
13747	3	-1	709	604	7.07726723502253
13748	3	-1	604	709	7.07726723502253
13749	3	-1	709	618	10.15005002010879
13750	3	-1	618	709	10.15005002010879
13751	3	-1	710	105	7.033962455605583
13752	3	-1	105	710	7.033962455605583
13753	3	-1	710	346	8.395037354203605
13754	3	-1	346	710	8.395037354203605
13755	3	-1	710	432	9.055679856892157
13756	3	-1	432	710	9.055679856892157
13757	3	-1	710	442	5.9911594953705665
13758	3	-1	442	710	5.9911594953705665
13759	3	-1	710	475	14.535542048415193
13760	3	-1	475	710	14.535542048415193
13761	3	-1	710	612	13.527240866829006
13762	3	-1	612	710	13.527240866829006
13763	3	-1	710	643	14.232339232301428
13764	3	-1	643	710	14.232339232301428
13765	3	-1	711	115	5.62903058203551
13766	3	-1	115	711	5.62903058203551
13767	3	-1	711	244	13.084549957556169
13768	3	-1	244	711	13.084549957556169
13769	3	-1	711	277	8.160530398907127
13770	3	-1	277	711	8.160530398907127
13771	3	-1	711	314	8.326762400499891
13772	3	-1	314	711	8.326762400499891
13773	3	-1	712	78	10.783541814983785
13774	3	-1	78	712	10.783541814983785
13775	3	-1	712	439	14.032387854643915
13776	3	-1	439	712	14.032387854643915
13777	3	-1	712	444	11.528770671010001
13778	3	-1	444	712	11.528770671010001
13779	3	-1	712	546	16.279933173551107
13780	3	-1	546	712	16.279933173551107
13781	3	-1	712	666	12.372921166107242
13782	3	-1	666	712	12.372921166107242
13783	3	-1	713	78	15.36475808580975
13784	3	-1	78	713	15.36475808580975
13785	3	-1	713	132	9.037009115472584
13786	3	-1	132	713	9.037009115472584
13787	3	-1	713	350	10.556565291631967
13788	3	-1	350	713	10.556565291631967
13789	3	-1	713	356	16.07867716515785
13790	3	-1	356	713	16.07867716515785
13791	3	-1	713	444	12.952853148216949
13792	3	-1	444	713	12.952853148216949
13793	3	-1	714	82	10.749781838939619
13794	3	-1	82	714	10.749781838939619
13795	3	-1	714	339	10.353909214636216
13796	3	-1	339	714	10.353909214636216
13797	3	-1	714	353	13.819639676036536
13798	3	-1	353	714	13.819639676036536
13799	3	-1	714	391	11.940581377006831
13800	3	-1	391	714	11.940581377006831
13801	3	-1	714	428	7.6136438134156705
13802	3	-1	428	714	7.6136438134156705
13803	3	-1	714	481	13.324636918879907
13804	3	-1	481	714	13.324636918879907
13805	3	-1	715	132	13.13092936286659
13806	3	-1	132	715	13.13092936286659
13807	3	-1	715	231	10.899176937289077
13808	3	-1	231	715	10.899176937289077
13809	3	-1	715	289	13.355729668730955
13810	3	-1	289	715	13.355729668730955
13811	3	-1	715	637	16.354975940527815
13812	3	-1	637	715	16.354975940527815
13813	3	-1	715	693	8.533606931920312
13814	3	-1	693	715	8.533606931920312
13815	3	-1	715	703	13.927528342838624
13816	3	-1	703	715	13.927528342838624
13817	3	-1	716	47	11.647194631523922
13818	3	-1	47	716	11.647194631523922
13819	3	-1	716	144	16.191671772516095
13820	3	-1	144	716	16.191671772516095
13821	3	-1	716	197	13.4634222128859
13822	3	-1	197	716	13.4634222128859
13823	3	-1	716	218	8.698240443538475
13824	3	-1	218	716	8.698240443538475
13825	3	-1	716	298	8.228419879218462
13826	3	-1	298	716	8.228419879218462
13827	3	-1	716	406	7.5398588176240455
13828	3	-1	406	716	7.5398588176240455
13829	3	-1	717	391	11.215483325119996
13830	3	-1	391	717	11.215483325119996
13831	3	-1	718	23	9.640169150812381
13832	3	-1	23	718	9.640169150812381
13833	3	-1	718	159	9.182926611073619
13834	3	-1	159	718	9.182926611073619
13835	3	-1	718	348	6.675868834559566
13836	3	-1	348	718	6.675868834559566
13837	3	-1	718	459	6.731026080633892
13838	3	-1	459	718	6.731026080633892
13839	3	-1	719	57	11.164956805578367
13840	3	-1	57	719	11.164956805578367
13841	3	-1	719	88	8.46134055633599
13842	3	-1	88	719	8.46134055633599
13843	3	-1	719	170	14.303837936154137
13844	3	-1	170	719	14.303837936154137
13845	3	-1	719	235	14.383977653033742
13846	3	-1	235	719	14.383977653033742
13847	3	-1	720	309	11.226481200242851
13848	3	-1	309	720	11.226481200242851
13849	3	-1	721	179	15.556995505701748
13850	3	-1	179	721	15.556995505701748
13851	3	-1	721	467	10.94245309898157
13852	3	-1	467	721	10.94245309898157
13853	3	-1	721	650	9.835525170555588
13854	3	-1	650	721	9.835525170555588
13855	3	-1	721	697	8.401630195990558
13856	3	-1	697	721	8.401630195990558
13857	3	-1	723	70	16.433400823761517
13858	3	-1	70	723	16.433400823761517
13859	3	-1	723	114	14.453663436585288
13860	3	-1	114	723	14.453663436585288
13861	3	-1	723	537	14.509988859852188
13862	3	-1	537	723	14.509988859852188
13863	3	-1	723	567	10.40642183045188
13864	3	-1	567	723	10.40642183045188
13865	3	-1	724	15	11.329708321240087
13866	3	-1	15	724	11.329708321240087
13867	3	-1	724	201	10.106828286676583
13868	3	-1	201	724	10.106828286676583
13869	3	-1	724	210	9.098593975832088
13870	3	-1	210	724	9.098593975832088
13871	3	-1	724	370	11.43214791333715
13872	3	-1	370	724	11.43214791333715
13873	3	-1	726	43	6.9240469166994325
13874	3	-1	43	726	6.9240469166994325
13875	3	-1	726	81	11.976000009420252
13876	3	-1	81	726	11.976000009420252
13877	3	-1	726	308	7.911107221853489
13878	3	-1	308	726	7.911107221853489
13879	3	-1	726	415	15.091301956555105
13880	3	-1	415	726	15.091301956555105
13881	3	-1	726	483	10.992662675818195
13882	3	-1	483	726	10.992662675818195
13883	3	-1	727	456	11.885819992859675
13884	3	-1	456	727	11.885819992859675
13885	3	-1	727	511	9.176502730251135
13886	3	-1	511	727	9.176502730251135
13887	3	-1	727	669	14.296283087957793
13888	3	-1	669	727	14.296283087957793
13889	3	-1	728	16	12.611995158989718
13890	3	-1	16	728	12.611995158989718
13891	3	-1	728	207	10.460115471813433
13892	3	-1	207	728	10.460115471813433
13893	3	-1	731	379	14.141200491613917
13894	3	-1	379	731	14.141200491613917
13895	3	-1	731	403	11.146586343296264
13896	3	-1	403	731	11.146586343296264
13897	3	-1	731	433	9.764534139083503
13898	3	-1	433	731	9.764534139083503
13899	3	-1	731	493	9.200772792954785
13900	3	-1	493	731	9.200772792954785
13901	3	-1	732	40	11.262376107233344
13902	3	-1	40	732	11.262376107233344
13903	3	-1	732	262	15.959702008216103
13904	3	-1	262	732	15.959702008216103
13905	3	-1	732	353	14.261768511166265
13906	3	-1	353	732	14.261768511166265
13907	3	-1	732	495	12.1017168517763
13908	3	-1	495	732	12.1017168517763
13909	3	-1	732	600	7.883319874065827
13910	3	-1	600	732	7.883319874065827
13911	3	-1	733	35	15.57597567463478
13912	3	-1	35	733	15.57597567463478
13913	3	-1	733	420	12.790244669233566
13914	3	-1	420	733	12.790244669233566
13915	3	-1	734	167	14.088237132038422
13916	3	-1	167	734	14.088237132038422
13917	3	-1	734	320	11.394397199158293
13918	3	-1	320	734	11.394397199158293
13919	3	-1	734	686	15.88807934453997
13920	3	-1	686	734	15.88807934453997
13921	3	-1	735	106	13.61777127205547
13922	3	-1	106	735	13.61777127205547
13923	3	-1	736	162	6.802074996649157
13924	3	-1	162	736	6.802074996649157
13925	3	-1	736	175	5.801218467951651
13926	3	-1	175	736	5.801218467951651
13927	3	-1	736	267	16.269110434888937
13928	3	-1	267	736	16.269110434888937
13929	3	-1	736	419	15.01844612377614
13930	3	-1	419	736	15.01844612377614
13931	3	-1	736	461	6.763318923270301
13932	3	-1	461	736	6.763318923270301
13933	3	-1	736	468	11.434451445259125
13934	3	-1	468	736	11.434451445259125
13935	3	-1	736	489	7.50151931483896
13936	3	-1	489	736	7.50151931483896
13937	3	-1	736	515	14.004215593822869
13938	3	-1	515	736	14.004215593822869
13939	3	-1	737	273	13.866973744270117
13940	3	-1	273	737	13.866973744270117
13941	3	-1	737	280	16.04684375097341
13942	3	-1	280	737	16.04684375097341
13943	3	-1	737	663	13.1930869419629
13944	3	-1	663	737	13.1930869419629
13945	3	-1	737	685	16.238169954496634
13946	3	-1	685	737	16.238169954496634
13947	3	-1	737	723	15.184507406164641
13948	3	-1	723	737	15.184507406164641
13949	3	-1	738	3	10.35801592749026
13950	3	-1	3	738	10.35801592749026
13951	3	-1	738	361	15.913917502936291
13952	3	-1	361	738	15.913917502936291
13953	3	-1	739	605	12.128782770818773
13954	3	-1	605	739	12.128782770818773
13955	3	-1	740	248	12.37640707643978
13956	3	-1	248	740	12.37640707643978
13957	3	-1	740	555	5.649882156849319
13958	3	-1	555	740	5.649882156849319
13959	3	-1	740	619	7.45124619250961
13960	3	-1	619	740	7.45124619250961
13961	3	-1	741	9	7.6346909456661365
13962	3	-1	9	741	7.6346909456661365
13963	3	-1	741	123	11.232994883885667
13964	3	-1	123	741	11.232994883885667
13965	3	-1	741	139	11.651699563370471
13966	3	-1	139	741	11.651699563370471
13967	3	-1	741	165	11.681334605324222
13968	3	-1	165	741	11.681334605324222
13969	3	-1	741	246	15.886971342631602
13970	3	-1	246	741	15.886971342631602
13971	3	-1	741	705	6.604734079213926
13972	3	-1	705	741	6.604734079213926
13973	3	-1	742	102	16.423461607007987
13974	3	-1	102	742	16.423461607007987
13975	3	-1	742	355	8.477474554689302
13976	3	-1	355	742	8.477474554689302
13977	3	-1	742	472	9.3858544962068
13978	3	-1	472	742	9.3858544962068
13979	3	-1	743	269	12.73410842028445
13980	3	-1	269	743	12.73410842028445
13981	3	-1	743	514	14.084198071435852
13982	3	-1	514	743	14.084198071435852
13983	3	-1	743	717	14.211099795752908
13984	3	-1	717	743	14.211099795752908
13985	3	-1	744	492	13.571303135659965
13986	3	-1	492	744	13.571303135659965
13987	3	-1	745	279	15.645465673238768
13988	3	-1	279	745	15.645465673238768
13989	3	-1	745	324	11.04636610807736
13990	3	-1	324	745	11.04636610807736
13991	3	-1	745	619	12.967634136858628
13992	3	-1	619	745	12.967634136858628
13993	3	-1	746	138	10.342370472260399
13994	3	-1	138	746	10.342370472260399
13995	3	-1	746	261	10.06546258758737
13996	3	-1	261	746	10.06546258758737
13997	3	-1	746	485	11.76019291633153
13998	3	-1	485	746	11.76019291633153
13999	3	-1	746	708	11.5307038935664
14000	3	-1	708	746	11.5307038935664
14001	3	-1	747	717	9.284216537726712
14002	3	-1	717	747	9.284216537726712
14003	3	-1	748	115	9.11941496723906
14004	3	-1	115	748	9.11941496723906
14005	3	-1	748	147	12.031769857243487
14006	3	-1	147	748	12.031769857243487
14007	3	-1	748	560	11.168023767913333
14008	3	-1	560	748	11.168023767913333
14009	3	-1	748	711	14.195487192867374
14010	3	-1	711	748	14.195487192867374
14011	3	-1	749	531	14.056721510667597
14012	3	-1	531	749	14.056721510667597
14013	3	-1	749	669	14.309055185079409
14014	3	-1	669	749	14.309055185079409
14015	3	-1	750	174	12.04182012404166
14016	3	-1	174	750	12.04182012404166
14017	3	-1	750	396	11.198350748695532
14018	3	-1	396	750	11.198350748695532
14019	3	-1	750	631	13.442967250943585
14020	3	-1	631	750	13.442967250943585
14021	3	-1	750	738	11.347707096164282
14022	3	-1	738	750	11.347707096164282
14023	3	-1	751	15	9.856196416233404
14024	3	-1	15	751	9.856196416233404
14025	3	-1	751	201	11.672223170625035
14026	3	-1	201	751	11.672223170625035
14027	3	-1	751	398	12.976868180184958
14028	3	-1	398	751	12.976868180184958
14029	3	-1	751	598	15.496967647067615
14030	3	-1	598	751	15.496967647067615
14031	3	-1	752	22	10.10542706592277
14032	3	-1	22	752	10.10542706592277
14033	3	-1	752	202	3.979358780576706
14034	3	-1	202	752	3.979358780576706
14035	3	-1	752	402	14.812911634263836
14036	3	-1	402	752	14.812911634263836
14037	3	-1	752	503	9.865735462264746
14038	3	-1	503	752	9.865735462264746
14039	3	-1	753	68	9.634908772164923
14040	3	-1	68	753	9.634908772164923
14041	3	-1	753	143	11.20474181417727
14042	3	-1	143	753	11.20474181417727
14043	3	-1	753	700	8.588231940046883
14044	3	-1	700	753	8.588231940046883
14045	3	-1	754	130	13.632613722558416
14046	3	-1	130	754	13.632613722558416
14047	3	-1	754	188	12.960311303044932
14048	3	-1	188	754	12.960311303044932
14049	3	-1	754	461	6.60202525809194
14050	3	-1	461	754	6.60202525809194
14051	3	-1	754	468	7.669204482416401
14052	3	-1	468	754	7.669204482416401
14053	3	-1	754	532	11.185188837426654
14054	3	-1	532	754	11.185188837426654
14055	3	-1	754	670	7.291585029108699
14056	3	-1	670	754	7.291585029108699
14057	3	-1	754	736	12.361457203068479
14058	3	-1	736	754	12.361457203068479
14059	3	-1	755	77	13.825601171094327
14060	3	-1	77	755	13.825601171094327
14061	3	-1	755	268	6.978550729043409
14062	3	-1	268	755	6.978550729043409
14063	3	-1	755	337	5.632505351525303
14064	3	-1	337	755	5.632505351525303
14065	3	-1	755	344	12.693326882113082
14066	3	-1	344	755	12.693326882113082
14067	3	-1	755	360	12.906298373288358
14068	3	-1	360	755	12.906298373288358
14069	3	-1	755	414	16.35671691959128
14070	3	-1	414	755	16.35671691959128
14071	3	-1	755	582	10.861340194623782
14072	3	-1	582	755	10.861340194623782
14073	3	-1	755	614	11.891129620638356
14074	3	-1	614	755	11.891129620638356
14075	3	-1	755	661	11.807560994629174
14076	3	-1	661	755	11.807560994629174
14077	3	-1	756	124	14.601889119087442
14078	3	-1	124	756	14.601889119087442
14079	3	-1	756	228	6.205746641657962
14080	3	-1	228	756	6.205746641657962
14081	3	-1	756	446	9.664763995527224
14082	3	-1	446	756	9.664763995527224
14083	3	-1	756	484	11.129239097625634
14084	3	-1	484	756	11.129239097625634
14085	3	-1	756	679	7.8630094202582805
14086	3	-1	679	756	7.8630094202582805
14087	3	-1	757	283	11.468522539469152
14088	3	-1	283	757	11.468522539469152
14089	3	-1	757	477	15.761065020482153
14090	3	-1	477	757	15.761065020482153
14091	3	-1	757	501	14.268014578230005
14092	3	-1	501	757	14.268014578230005
14093	3	-1	757	752	14.564373773251948
14094	3	-1	752	757	14.564373773251948
14095	3	-1	758	172	5.6037423209763055
14096	3	-1	172	758	5.6037423209763055
14097	3	-1	758	281	4.3285856131348375
14098	3	-1	281	758	4.3285856131348375
14099	3	-1	758	427	15.833660545476924
14100	3	-1	427	758	15.833660545476924
14101	3	-1	758	540	12.788742231530737
14102	3	-1	540	758	12.788742231530737
14103	3	-1	758	606	11.848816940392505
14104	3	-1	606	758	11.848816940392505
14105	3	-1	759	242	4.0110590030253865
14106	3	-1	242	759	4.0110590030253865
14107	3	-1	759	344	12.30176885155599
14108	3	-1	344	759	12.30176885155599
14109	3	-1	759	360	10.013050636705474
14110	3	-1	360	759	10.013050636705474
14111	3	-1	759	582	13.754424106472285
14112	3	-1	582	759	13.754424106472285
14113	3	-1	759	614	12.137468946104686
14114	3	-1	614	759	12.137468946104686
14115	3	-1	759	661	14.70079862988443
14116	3	-1	661	759	14.70079862988443
14117	3	-1	759	755	2.9691273685717814
14118	3	-1	755	759	2.9691273685717814
14119	3	-1	760	251	10.305686653429257
14120	3	-1	251	760	10.305686653429257
14121	3	-1	760	535	14.609361097601084
14122	3	-1	535	760	14.609361097601084
14123	3	-1	760	604	12.06245877170709
14124	3	-1	604	760	12.06245877170709
14125	3	-1	760	709	11.396100789663755
14126	3	-1	709	760	11.396100789663755
14127	3	-1	761	560	5.049783426211142
14128	3	-1	560	761	5.049783426211142
14129	3	-1	761	748	6.923772249674315
14130	3	-1	748	761	6.923772249674315
14131	3	-1	762	36	11.889014010144443
14132	3	-1	36	762	11.889014010144443
14133	3	-1	762	482	7.725846554413195
14134	3	-1	482	762	7.725846554413195
14135	3	-1	762	567	11.377064894985738
14136	3	-1	567	762	11.377064894985738
14137	3	-1	763	122	13.743497917964838
14138	3	-1	122	763	13.743497917964838
14139	3	-1	763	225	12.20100992941662
14140	3	-1	225	763	12.20100992941662
14141	3	-1	763	260	13.536177746867867
14142	3	-1	260	763	13.536177746867867
14143	3	-1	763	389	11.08262829378019
14144	3	-1	389	763	11.08262829378019
14145	3	-1	764	291	16.249370979014767
14146	3	-1	291	764	16.249370979014767
14147	3	-1	764	384	12.076877158775073
14148	3	-1	384	764	12.076877158775073
14149	3	-1	764	518	15.075138165669907
14150	3	-1	518	764	15.075138165669907
14151	3	-1	765	287	13.827882124551653
14152	3	-1	287	765	13.827882124551653
14153	3	-1	765	735	12.407809827595086
14154	3	-1	735	765	12.407809827595086
14155	3	-1	766	94	15.224730011243276
14156	3	-1	94	766	15.224730011243276
14157	3	-1	767	43	10.507251681187343
14158	3	-1	43	767	10.507251681187343
14159	3	-1	767	81	14.05047285352143
14160	3	-1	81	767	14.05047285352143
14161	3	-1	767	308	4.327835733304634
14162	3	-1	308	767	4.327835733304634
14163	3	-1	767	457	9.16950968957285
14164	3	-1	457	767	9.16950968957285
14165	3	-1	767	483	14.139176603817331
14166	3	-1	483	767	14.139176603817331
14167	3	-1	767	584	14.417740521599832
14168	3	-1	584	767	14.417740521599832
14169	3	-1	767	726	4.452036220278315
14170	3	-1	726	767	4.452036220278315
14171	3	-1	768	203	15.925378705351438
14172	3	-1	203	768	15.925378705351438
14173	3	-1	768	722	13.146601598967232
14174	3	-1	722	768	13.146601598967232
14175	3	-1	769	342	16.19104472296357
14176	3	-1	342	769	16.19104472296357
14177	3	-1	769	495	8.62088061491005
14178	3	-1	495	769	8.62088061491005
14179	3	-1	770	347	11.443818271545895
14180	3	-1	347	770	11.443818271545895
14181	3	-1	770	607	9.652795507059693
14182	3	-1	607	770	9.652795507059693
14183	3	-1	770	618	11.66260384320668
14184	3	-1	618	770	11.66260384320668
14185	3	-1	771	54	9.095119085173486
14186	3	-1	54	771	9.095119085173486
14187	3	-1	771	55	12.89204103442886
14188	3	-1	55	771	12.89204103442886
14189	3	-1	771	349	6.663703814636232
14190	3	-1	349	771	6.663703814636232
14191	3	-1	771	502	6.616887680708446
14192	3	-1	502	771	6.616887680708446
14193	3	-1	771	513	13.076966790322835
14194	3	-1	513	771	13.076966790322835
14195	3	-1	773	73	15.348285849519756
14196	3	-1	73	773	15.348285849519756
14197	3	-1	773	371	8.632706181245581
14198	3	-1	371	773	8.632706181245581
14199	3	-1	773	483	5.272708040675319
14200	3	-1	483	773	5.272708040675319
14201	3	-1	773	496	8.117598220573147
14202	3	-1	496	773	8.117598220573147
14203	3	-1	773	584	3.150996212841034
14204	3	-1	584	773	3.150996212841034
14205	3	-1	773	767	13.145077471981681
14206	3	-1	767	773	13.145077471981681
14207	3	-1	774	54	12.938590124054958
14208	3	-1	54	774	12.938590124054958
14209	3	-1	774	55	7.512551165962854
14210	3	-1	55	774	7.512551165962854
14211	3	-1	774	349	11.603419363119567
14212	3	-1	349	774	11.603419363119567
14213	3	-1	774	368	13.352562611334058
14214	3	-1	368	774	13.352562611334058
14215	3	-1	774	455	10.353035818324965
14216	3	-1	455	774	10.353035818324965
14217	3	-1	774	613	7.300774359108027
14218	3	-1	613	774	7.300774359108027
14219	3	-1	774	684	11.951131876206937
14220	3	-1	684	774	11.951131876206937
14221	3	-1	774	771	16.15342764191159
14222	3	-1	771	774	16.15342764191159
14223	3	-1	775	254	14.829598865639515
14224	3	-1	254	775	14.829598865639515
14225	3	-1	775	281	11.253510475389263
14226	3	-1	281	775	11.253510475389263
14227	3	-1	775	427	14.760481034382432
14228	3	-1	427	775	14.760481034382432
14229	3	-1	775	599	14.215573298989103
14230	3	-1	599	775	14.215573298989103
14231	3	-1	775	606	11.932495050729596
14232	3	-1	606	775	11.932495050729596
14233	3	-1	775	633	7.023804586862004
14234	3	-1	633	775	7.023804586862004
14235	3	-1	776	141	16.337838808308067
14236	3	-1	141	776	16.337838808308067
14237	3	-1	776	430	14.838606230605073
14238	3	-1	430	776	14.838606230605073
14239	3	-1	777	602	13.181753246459245
14240	3	-1	602	777	13.181753246459245
14241	3	-1	778	128	12.092932941288158
14242	3	-1	128	778	12.092932941288158
14243	3	-1	779	322	10.498408579112393
14244	3	-1	322	779	10.498408579112393
14245	3	-1	780	82	9.102644175663036
14246	3	-1	82	780	9.102644175663036
14247	3	-1	780	249	4.6891867207331135
14248	3	-1	249	780	4.6891867207331135
14249	3	-1	780	339	12.989142956927983
14250	3	-1	339	780	12.989142956927983
14251	3	-1	780	600	14.6431689486362
14252	3	-1	600	780	14.6431689486362
14253	3	-1	780	702	14.614683386157616
14254	3	-1	702	780	14.614683386157616
14255	3	-1	781	223	15.54332431686328
14256	3	-1	223	781	15.54332431686328
14257	3	-1	781	634	8.146006084759344
14258	3	-1	634	781	8.146006084759344
14259	3	-1	781	645	11.650992040775531
14260	3	-1	645	781	11.650992040775531
14261	3	-1	782	173	7.470119534308934
14262	3	-1	173	782	7.470119534308934
14263	3	-1	782	268	14.575936558412316
14264	3	-1	268	782	14.575936558412316
14265	3	-1	782	392	15.230768108235234
14266	3	-1	392	782	15.230768108235234
14267	3	-1	782	614	6.894378805420915
14268	3	-1	614	782	6.894378805420915
14269	3	-1	782	621	13.751389118924058
14270	3	-1	621	782	13.751389118924058
14271	3	-1	783	0	14.198663406084481
14272	3	-1	0	783	14.198663406084481
14273	3	-1	783	386	8.262292823378726
14274	3	-1	386	783	8.262292823378726
14275	3	-1	783	635	14.011856176164905
14276	3	-1	635	783	14.011856176164905
14277	3	-1	784	8	13.378797900746356
14278	3	-1	8	784	13.378797900746356
14279	3	-1	784	51	11.49805659430307
14280	3	-1	51	784	11.49805659430307
14281	3	-1	784	217	7.438457515125681
14282	3	-1	217	784	7.438457515125681
14283	3	-1	784	242	11.666304086395316
14284	3	-1	242	784	11.666304086395316
14285	3	-1	784	327	12.697623202274434
14286	3	-1	327	784	12.697623202274434
14287	3	-1	784	344	4.607667740970938
14288	3	-1	344	784	4.607667740970938
14289	3	-1	784	435	7.583817292142126
14290	3	-1	435	784	7.583817292142126
14291	3	-1	784	759	14.331355342425367
14292	3	-1	759	784	14.331355342425367
14293	3	-1	785	325	6.5647154692497685
14294	3	-1	325	785	6.5647154692497685
14295	3	-1	786	107	4.38362823535954
14296	3	-1	107	786	4.38362823535954
14297	3	-1	786	378	14.092286404868798
14298	3	-1	378	786	14.092286404868798
14299	3	-1	786	436	13.950300331880376
14300	3	-1	436	786	13.950300331880376
14301	3	-1	787	192	9.27054529401166
14302	3	-1	192	787	9.27054529401166
14303	3	-1	787	459	16.372229069624428
14304	3	-1	459	787	16.372229069624428
14305	3	-1	787	562	6.74596386126842
14306	3	-1	562	787	6.74596386126842
14307	3	-1	787	600	12.523638128978904
14308	3	-1	600	787	12.523638128978904
14309	3	-1	787	702	9.214790939330209
14310	3	-1	702	787	9.214790939330209
14311	3	-1	788	105	2.8620186569077046
14312	3	-1	105	788	2.8620186569077046
14313	3	-1	788	442	11.855647691254486
14314	3	-1	442	788	11.855647691254486
14315	3	-1	788	636	5.188923478452845
14316	3	-1	636	788	5.188923478452845
14317	3	-1	788	710	9.794224063789901
14318	3	-1	710	788	9.794224063789901
14319	3	-1	789	176	15.948061384776539
14320	3	-1	176	789	15.948061384776539
14321	3	-1	790	478	14.083655073746888
14322	3	-1	478	790	14.083655073746888
14323	3	-1	790	701	7.222253356549019
14324	3	-1	701	790	7.222253356549019
14325	3	-1	791	166	12.135164613717984
14326	3	-1	166	791	12.135164613717984
14327	3	-1	791	610	15.812941376928752
14328	3	-1	610	791	15.812941376928752
14329	3	-1	791	640	10.304849447483146
14330	3	-1	640	791	10.304849447483146
14331	3	-1	791	704	10.900882389791747
14332	3	-1	704	791	10.900882389791747
14333	3	-1	792	766	15.794109598115913
14334	3	-1	766	792	15.794109598115913
14335	3	-1	793	65	9.705363940255534
14336	3	-1	65	793	9.705363940255534
14337	3	-1	793	159	9.227095927651497
14338	3	-1	159	793	9.227095927651497
14339	3	-1	793	295	9.78999091541335
14340	3	-1	295	793	9.78999091541335
14341	3	-1	793	718	14.030055753594295
14342	3	-1	718	793	14.030055753594295
14343	3	-1	794	108	14.544914823436
14344	3	-1	108	794	14.544914823436
14345	3	-1	794	232	11.099646035624675
14346	3	-1	232	794	11.099646035624675
14347	3	-1	794	403	9.486315100022509
14348	3	-1	403	794	9.486315100022509
14349	3	-1	794	451	11.641636670457341
14350	3	-1	451	794	11.641636670457341
14351	3	-1	794	493	8.033790524190655
14352	3	-1	493	794	8.033790524190655
14353	3	-1	794	515	16.311911026133156
14354	3	-1	515	794	16.311911026133156
14355	3	-1	794	664	11.71753521474707
14356	3	-1	664	794	11.71753521474707
14357	3	-1	794	731	7.8425525730244665
14358	3	-1	731	794	7.8425525730244665
14359	3	-1	795	266	14.160840185609148
14360	3	-1	266	795	14.160840185609148
14361	3	-1	795	437	7.129823764526212
14362	3	-1	437	795	7.129823764526212
14363	3	-1	795	671	11.919044450195651
14364	3	-1	671	795	11.919044450195651
14365	3	-1	796	61	7.617405288148788
14366	3	-1	61	796	7.617405288148788
14367	3	-1	796	416	6.898748048474055
14368	3	-1	416	796	6.898748048474055
14369	3	-1	797	325	12.599776712391444
14370	3	-1	325	797	12.599776712391444
14371	3	-1	797	785	8.47114472570127
14372	3	-1	785	797	8.47114472570127
14373	3	-1	798	485	12.23840920184248
14374	3	-1	485	798	12.23840920184248
14375	3	-1	798	676	11.69698997085091
14376	3	-1	676	798	11.69698997085091
14377	3	-1	798	694	14.79669701031211
14378	3	-1	694	798	14.79669701031211
14379	3	-1	799	52	10.838629595798306
14380	3	-1	52	799	10.838629595798306
14381	3	-1	799	102	5.793967552899245
14382	3	-1	102	799	5.793967552899245
14383	3	-1	799	355	13.915090307909399
14384	3	-1	355	799	13.915090307909399
14385	3	-1	799	549	11.03400186243557
14386	3	-1	549	799	11.03400186243557
14387	3	-1	800	65	12.913504540304082
14388	3	-1	65	800	12.913504540304082
14389	3	-1	800	295	5.3521511661465935
14390	3	-1	295	800	5.3521511661465935
14391	3	-1	800	348	15.833860597593535
14392	3	-1	348	800	15.833860597593535
14393	3	-1	800	551	10.950258705727862
14394	3	-1	551	800	10.950258705727862
14395	3	-1	800	793	6.278059672098623
14396	3	-1	793	800	6.278059672098623
14397	3	-1	801	38	11.588627951520978
14398	3	-1	38	801	11.588627951520978
14399	3	-1	802	132	8.905674831272878
14400	3	-1	132	802	8.905674831272878
14401	3	-1	802	289	14.872508015115725
14402	3	-1	289	802	14.872508015115725
14403	3	-1	802	372	14.125907291646852
14404	3	-1	372	802	14.125907291646852
14405	3	-1	802	458	14.618244017597569
14406	3	-1	458	802	14.618244017597569
14407	3	-1	802	693	11.972602213483873
14408	3	-1	693	802	11.972602213483873
14409	3	-1	802	715	10.141120170437935
14410	3	-1	715	802	10.141120170437935
14411	3	-1	803	383	8.3027889221839
14412	3	-1	383	803	8.3027889221839
14413	3	-1	803	408	14.860390271297126
14414	3	-1	408	803	14.860390271297126
14415	3	-1	803	556	13.329630327510392
14416	3	-1	556	803	13.329630327510392
14417	3	-1	803	607	7.791250361039781
14418	3	-1	607	803	7.791250361039781
14419	3	-1	804	129	12.691409783642325
14420	3	-1	129	804	12.691409783642325
14421	3	-1	804	209	12.279382446781895
14422	3	-1	209	804	12.279382446781895
14423	3	-1	804	251	8.764048454514032
14424	3	-1	251	804	8.764048454514032
14425	3	-1	804	529	15.89875979377976
14426	3	-1	529	804	15.89875979377976
14427	3	-1	805	73	15.072988208816843
14428	3	-1	73	805	15.072988208816843
14429	3	-1	805	76	8.157660921053964
14430	3	-1	76	805	8.157660921053964
14431	3	-1	805	299	8.406214618392436
14432	3	-1	299	805	8.406214618392436
14433	3	-1	805	629	12.647436849241888
14434	3	-1	629	805	12.647436849241888
14435	3	-1	805	700	6.341515051765732
14436	3	-1	700	805	6.341515051765732
14437	3	-1	806	198	13.556475302913732
14438	3	-1	198	806	13.556475302913732
14439	3	-1	807	76	10.329613615610649
14440	3	-1	76	807	10.329613615610649
14441	3	-1	807	565	15.63225849840407
14442	3	-1	565	807	15.63225849840407
14443	3	-1	807	629	10.582875443266095
14444	3	-1	629	807	10.582875443266095
14445	3	-1	807	700	6.721552399619123
14446	3	-1	700	807	6.721552399619123
14447	3	-1	807	753	9.42611393004086
14448	3	-1	753	807	9.42611393004086
14449	3	-1	807	805	11.467631742593573
14450	3	-1	805	807	11.467631742593573
14451	3	-1	808	116	14.00992365410489
14452	3	-1	116	808	14.00992365410489
14453	3	-1	808	146	11.11662471713423
14454	3	-1	146	808	11.11662471713423
14455	3	-1	808	258	10.863484106937777
14456	3	-1	258	808	10.863484106937777
14457	3	-1	808	314	16.491762785688806
14458	3	-1	314	808	16.491762785688806
14459	3	-1	809	109	10.541966535354964
14460	3	-1	109	809	10.541966535354964
14461	3	-1	809	198	12.431642085229086
14462	3	-1	198	809	12.431642085229086
14463	3	-1	809	357	13.538972077549875
14464	3	-1	357	809	13.538972077549875
14465	3	-1	809	385	13.910321598461824
14466	3	-1	385	809	13.910321598461824
14467	3	-1	810	117	12.628457792562983
14468	3	-1	117	810	12.628457792562983
14469	3	-1	810	299	8.757312130433526
14470	3	-1	299	810	8.757312130433526
14471	3	-1	810	474	11.128943984303515
14472	3	-1	474	810	11.128943984303515
14473	3	-1	810	805	15.650004690117049
14474	3	-1	805	810	15.650004690117049
14475	3	-1	811	66	5.86470015962239
14476	3	-1	66	811	5.86470015962239
14477	3	-1	811	673	15.090771284142171
14478	3	-1	673	811	15.090771284142171
14479	3	-1	812	49	15.917435242313347
14480	3	-1	49	812	15.917435242313347
14481	3	-1	812	120	12.106069204188747
14482	3	-1	120	812	12.106069204188747
14483	3	-1	812	561	16.316476273185295
14484	3	-1	561	812	16.316476273185295
14485	3	-1	813	429	10.918991202794349
14486	3	-1	429	813	10.918991202794349
14487	3	-1	814	45	15.263871434549705
14488	3	-1	45	814	15.263871434549705
14489	3	-1	814	652	7.073805890275751
14490	3	-1	652	814	7.073805890275751
14491	3	-1	814	749	9.389005328145123
14492	3	-1	749	814	9.389005328145123
14493	3	-1	815	239	13.54749551983833
14494	3	-1	239	815	13.54749551983833
14495	3	-1	816	99	7.808252224918747
14496	3	-1	99	816	7.808252224918747
14497	3	-1	816	428	9.89163234862569
14498	3	-1	428	816	9.89163234862569
14499	3	-1	816	481	6.263066856446206
14500	3	-1	481	816	6.263066856446206
14501	3	-1	816	514	15.571678825788231
14502	3	-1	514	816	15.571678825788231
14503	3	-1	817	270	13.318764705651082
14504	3	-1	270	817	13.318764705651082
14505	3	-1	817	449	13.756825619582449
14506	3	-1	449	817	13.756825619582449
14507	3	-1	818	74	15.868688786233507
14508	3	-1	74	818	15.868688786233507
14509	3	-1	818	262	10.930405165719817
14510	3	-1	262	818	10.930405165719817
14511	3	-1	818	342	8.487356064040878
14512	3	-1	342	818	8.487356064040878
14513	3	-1	818	495	10.002595694295263
14514	3	-1	495	818	10.002595694295263
14515	3	-1	818	678	12.710126776649215
14516	3	-1	678	818	12.710126776649215
14517	3	-1	818	732	16.31295825494411
14518	3	-1	732	818	16.31295825494411
14519	3	-1	818	769	12.999050130721413
14520	3	-1	769	818	12.999050130721413
14521	3	-1	819	65	14.603102037684081
14522	3	-1	65	819	14.603102037684081
14523	3	-1	819	450	13.985100586828429
14524	3	-1	450	819	13.985100586828429
14525	3	-1	819	581	15.935341376320096
14526	3	-1	581	819	15.935341376320096
14527	3	-1	819	689	8.928181322818563
14528	3	-1	689	819	8.928181322818563
14529	3	-1	820	4	10.803242829311369
14530	3	-1	4	820	10.803242829311369
14531	3	-1	820	208	14.942768095333172
14532	3	-1	208	820	14.942768095333172
14533	3	-1	820	815	15.315966169085701
14534	3	-1	815	820	15.315966169085701
14535	3	-1	821	7	12.256690698467295
14536	3	-1	7	821	12.256690698467295
14537	3	-1	821	208	13.526181585540852
14538	3	-1	208	821	13.526181585540852
14539	3	-1	821	503	7.223249085311096
14540	3	-1	503	821	7.223249085311096
14541	3	-1	821	757	12.464512854474076
14542	3	-1	757	821	12.464512854474076
14543	3	-1	822	25	6.82490086229275
14544	3	-1	25	822	6.82490086229275
14545	3	-1	822	216	6.808464740828141
14546	3	-1	216	822	6.808464740828141
14547	3	-1	822	231	12.634392258909987
14548	3	-1	231	822	12.634392258909987
14549	3	-1	822	289	12.821723534643928
14550	3	-1	289	822	12.821723534643928
14551	3	-1	822	297	15.676015253651792
14552	3	-1	297	822	15.676015253651792
14553	3	-1	822	487	13.830073780838594
14554	3	-1	487	822	13.830073780838594
14555	3	-1	823	95	16.38873205662158
14556	3	-1	95	823	16.38873205662158
14557	3	-1	823	263	14.662549550390981
14558	3	-1	263	823	14.662549550390981
14559	3	-1	824	126	15.698752544804698
14560	3	-1	126	824	15.698752544804698
14561	3	-1	824	265	7.95450739424457
14562	3	-1	265	824	7.95450739424457
14563	3	-1	825	116	14.122235662581614
14564	3	-1	116	825	14.122235662581614
14565	3	-1	825	133	10.498274223739713
14566	3	-1	133	825	10.498274223739713
14567	3	-1	825	146	15.76050003334263
14568	3	-1	146	825	15.76050003334263
14569	3	-1	825	336	9.430698601397053
14570	3	-1	336	825	9.430698601397053
14571	3	-1	825	707	13.142613112004277
14572	3	-1	707	825	13.142613112004277
14573	3	-1	826	107	13.662467329280476
14574	3	-1	107	826	13.662467329280476
14575	3	-1	826	109	15.114199305833143
14576	3	-1	109	826	15.114199305833143
14577	3	-1	826	357	13.72861855378058
14578	3	-1	357	826	13.72861855378058
14579	3	-1	826	378	10.068469112909426
14580	3	-1	378	826	10.068469112909426
14581	3	-1	827	117	12.017464014687759
14582	3	-1	117	827	12.017464014687759
14583	3	-1	827	457	12.539827475630815
14584	3	-1	457	827	12.539827475630815
14585	3	-1	827	474	13.516587331498005
14586	3	-1	474	827	13.516587331498005
14587	3	-1	827	584	7.290736630673603
14588	3	-1	584	827	7.290736630673603
14589	3	-1	827	773	9.894627133539984
14590	3	-1	773	827	9.894627133539984
14591	3	-1	828	82	12.5880876771953
14592	3	-1	82	828	12.5880876771953
14593	3	-1	828	353	7.847536542189413
14594	3	-1	353	828	7.847536542189413
14595	3	-1	828	391	11.866512503649378
14596	3	-1	391	828	11.866512503649378
14597	3	-1	828	495	9.27918122207213
14598	3	-1	495	828	9.27918122207213
14599	3	-1	828	769	16.103658964979083
14600	3	-1	769	828	16.103658964979083
14601	3	-1	829	146	10.705544456115165
14602	3	-1	146	829	10.705544456115165
14603	3	-1	829	258	11.273755246137732
14604	3	-1	258	829	11.273755246137732
14605	3	-1	829	277	16.246461165835576
14606	3	-1	277	829	16.246461165835576
14607	3	-1	829	314	11.282961845142193
14608	3	-1	314	829	11.282961845142193
14609	3	-1	829	711	9.746010766538056
14610	3	-1	711	829	9.746010766538056
14611	3	-1	829	761	12.360773152028196
14612	3	-1	761	829	12.360773152028196
14613	3	-1	829	808	15.073149048057786
14614	3	-1	808	829	15.073149048057786
14615	3	-1	830	26	8.688905247371492
14616	3	-1	26	830	8.688905247371492
14617	3	-1	830	108	12.676290239129857
14618	3	-1	108	830	12.676290239129857
14619	3	-1	830	162	10.491267463629406
14620	3	-1	162	830	10.491267463629406
14621	3	-1	830	267	6.285579373362669
14622	3	-1	267	830	6.285579373362669
14623	3	-1	830	489	14.249769113733151
14624	3	-1	489	830	14.249769113733151
14625	3	-1	830	515	9.016663238159301
14626	3	-1	515	830	9.016663238159301
14627	3	-1	830	544	13.95495494157753
14628	3	-1	544	830	13.95495494157753
14629	3	-1	831	409	11.638227353995369
14630	3	-1	409	831	11.638227353995369
14631	3	-1	831	420	16.439226386460373
14632	3	-1	420	831	16.439226386460373
14633	3	-1	831	677	13.781845110904579
14634	3	-1	677	831	13.781845110904579
14635	3	-1	832	68	8.863822298830057
14636	3	-1	68	832	8.863822298830057
14637	3	-1	832	395	4.60412055217682
14638	3	-1	395	832	4.60412055217682
14639	3	-1	832	532	13.656432052132544
14640	3	-1	532	832	13.656432052132544
14641	3	-1	832	670	9.618322409045438
14642	3	-1	670	832	9.618322409045438
14643	3	-1	834	269	15.558834637580901
14644	3	-1	269	834	15.558834637580901
14645	3	-1	834	543	10.2270060010281
14646	3	-1	543	834	10.2270060010281
14647	3	-1	834	660	7.805419860484677
14648	3	-1	660	834	7.805419860484677
14649	3	-1	834	747	11.029245523267967
14650	3	-1	747	834	11.029245523267967
14651	3	-1	835	104	15.788607472776382
14652	3	-1	104	835	15.788607472776382
14653	3	-1	835	701	10.883359237623946
14654	3	-1	701	835	10.883359237623946
14655	3	-1	836	372	10.234143193434525
14656	3	-1	372	836	10.234143193434525
14657	3	-1	836	413	15.120761033517665
14658	3	-1	413	836	15.120761033517665
14659	3	-1	836	703	6.830684986034581
14660	3	-1	703	836	6.830684986034581
14661	3	-1	836	715	13.818204014806962
14662	3	-1	715	836	13.818204014806962
14663	3	-1	837	155	12.541964327321542
14664	3	-1	155	837	12.541964327321542
14665	3	-1	837	189	12.21465418410591
14666	3	-1	189	837	12.21465418410591
14667	3	-1	837	374	11.635890158380002
14668	3	-1	374	837	11.635890158380002
14669	3	-1	837	646	13.787907862683454
14670	3	-1	646	837	13.787907862683454
14671	3	-1	838	79	12.184659245526005
14672	3	-1	79	838	12.184659245526005
14673	3	-1	838	250	12.66611991813912
14674	3	-1	250	838	12.66611991813912
14675	3	-1	838	491	12.253092624426264
14676	3	-1	491	838	12.253092624426264
14677	3	-1	839	339	15.714974885048967
14678	3	-1	339	839	15.714974885048967
14679	3	-1	839	450	16.02217727670297
14680	3	-1	450	839	16.02217727670297
14681	3	-1	839	481	14.82803617427071
14682	3	-1	481	839	14.82803617427071
14683	3	-1	839	486	10.467674576798974
14684	3	-1	486	839	10.467674576798974
14685	3	-1	839	816	13.794400199971397
14686	3	-1	816	839	13.794400199971397
14687	3	-1	839	819	14.939004623868389
14688	3	-1	819	839	14.939004623868389
14689	3	-1	840	46	15.5897580048805
14690	3	-1	46	840	15.5897580048805
14691	3	-1	840	387	16.42653137154688
14692	3	-1	387	840	16.42653137154688
14693	3	-1	840	824	10.741811622154081
14694	3	-1	824	840	10.741811622154081
14695	3	-1	841	50	8.41154611737966
14696	3	-1	50	841	8.41154611737966
14697	3	-1	841	52	14.048687612544638
14698	3	-1	52	841	14.048687612544638
14699	3	-1	841	75	12.249962773511042
14700	3	-1	75	841	12.249962773511042
14701	3	-1	841	549	7.329122295734262
14702	3	-1	549	841	7.329122295734262
14703	3	-1	841	799	15.80599968065364
14704	3	-1	799	841	15.80599968065364
14705	3	-1	842	543	13.96855802165128
14706	3	-1	543	842	13.96855802165128
14707	3	-1	842	769	15.105198928629552
14708	3	-1	769	842	15.105198928629552
14709	3	-1	842	828	15.42812243363679
14710	3	-1	828	842	15.42812243363679
14711	3	-1	843	593	12.574915106763143
14712	3	-1	593	843	12.574915106763143
14713	3	-1	844	169	8.977406611961554
14714	3	-1	169	844	8.977406611961554
14715	3	-1	844	180	12.568444335459317
14716	3	-1	180	844	12.568444335459317
14717	3	-1	844	324	13.918951872430934
14718	3	-1	324	844	13.918951872430934
14719	3	-1	844	446	9.164477799633271
14720	3	-1	446	844	9.164477799633271
14721	3	-1	844	756	16.21665113946698
14722	3	-1	756	844	16.21665113946698
14723	3	-1	845	26	11.78384076836184
14724	3	-1	26	845	11.78384076836184
14725	3	-1	845	178	15.2278052627398
14726	3	-1	178	845	15.2278052627398
14727	3	-1	845	267	14.64813744306938
14728	3	-1	267	845	14.64813744306938
14729	3	-1	845	544	11.025177988798799
14730	3	-1	544	845	11.025177988798799
14731	3	-1	845	697	9.096002629185177
14732	3	-1	697	845	9.096002629185177
14733	3	-1	845	721	13.130501630969928
14734	3	-1	721	845	13.130501630969928
14735	3	-1	845	830	13.624828883240822
14736	3	-1	830	845	13.624828883240822
14737	3	-1	846	548	12.44845549561463
14738	3	-1	548	846	12.44845549561463
14739	3	-1	846	772	15.550808870779976
14740	3	-1	772	846	15.550808870779976
14741	3	-1	847	21	10.13609089967768
14742	3	-1	21	847	10.13609089967768
14743	3	-1	847	50	11.812706995560799
14744	3	-1	50	847	11.812706995560799
14745	3	-1	847	52	13.26518433367518
14746	3	-1	52	847	13.26518433367518
14747	3	-1	847	241	11.15340747219714
14748	3	-1	241	847	11.15340747219714
14749	3	-1	847	525	13.261851687519727
14750	3	-1	525	847	13.261851687519727
14751	3	-1	847	696	5.519692038953454
14752	3	-1	696	847	5.519692038953454
14753	3	-1	847	841	16.392714063898236
14754	3	-1	841	847	16.392714063898236
14755	3	-1	848	198	13.357247909796818
14756	3	-1	198	848	13.357247909796818
14757	3	-1	848	362	16.341033339612444
14758	3	-1	362	848	16.341033339612444
14759	3	-1	848	385	10.35684098826238
14760	3	-1	385	848	10.35684098826238
14761	3	-1	848	806	8.748553584683314
14762	3	-1	806	848	8.748553584683314
14763	3	-1	849	256	10.36689890252407
14764	3	-1	256	849	10.36689890252407
14765	3	-1	849	478	10.50060679928033
14766	3	-1	478	849	10.50060679928033
14767	3	-1	849	565	13.58827755563799
14768	3	-1	565	849	13.58827755563799
14769	3	-1	849	658	9.048897981909162
14770	3	-1	658	849	9.048897981909162
14771	3	-1	850	46	7.356067580375272
14772	3	-1	46	850	7.356067580375272
14773	3	-1	850	840	8.697737457702786
14774	3	-1	840	850	8.697737457702786
14775	3	-1	851	283	16.001329116473478
14776	3	-1	283	851	16.001329116473478
14777	3	-1	851	752	11.226733747783793
14778	3	-1	752	851	11.226733747783793
14779	3	-1	851	757	7.096827187235283
14780	3	-1	757	851	7.096827187235283
14781	3	-1	851	821	5.482767966684777
14782	3	-1	821	851	5.482767966684777
14783	3	-1	852	187	10.459504657965182
14784	3	-1	187	852	10.459504657965182
14785	3	-1	852	311	16.147751757161593
14786	3	-1	311	852	16.147751757161593
14787	3	-1	852	358	16.163268832195342
14788	3	-1	358	852	16.163268832195342
14789	3	-1	852	454	10.164542656063356
14790	3	-1	454	852	10.164542656063356
14791	3	-1	852	491	14.906308302798386
14792	3	-1	491	852	14.906308302798386
14793	3	-1	852	570	10.704315887979583
14794	3	-1	570	852	10.704315887979583
14795	3	-1	853	338	11.816770775585274
14796	3	-1	338	853	11.816770775585274
14797	3	-1	854	68	13.113564797835801
14798	3	-1	68	854	13.113564797835801
14799	3	-1	854	395	10.124741569992052
14800	3	-1	395	854	10.124741569992052
14801	3	-1	854	670	13.443792477344887
14802	3	-1	670	854	13.443792477344887
14803	3	-1	854	754	13.579824753088204
14804	3	-1	754	854	13.579824753088204
14805	3	-1	854	832	5.9706787085139785
14806	3	-1	832	854	5.9706787085139785
14807	3	-1	855	290	6.365685085939277
14808	3	-1	290	855	6.365685085939277
14809	3	-1	855	368	10.352526082095133
14810	3	-1	368	855	10.352526082095133
14811	3	-1	855	594	15.672449073696175
14812	3	-1	594	855	15.672449073696175
14813	3	-1	855	684	13.030395108391884
14814	3	-1	684	855	13.030395108391884
14815	3	-1	856	64	8.799790047965331
14816	3	-1	64	856	8.799790047965331
14817	3	-1	856	113	8.2680836045019
14818	3	-1	113	856	8.2680836045019
14819	3	-1	856	164	13.208697575954705
14820	3	-1	164	856	13.208697575954705
14821	3	-1	856	681	9.506062181527858
14822	3	-1	681	856	9.506062181527858
14823	3	-1	857	8	9.23289849640688
14824	3	-1	8	857	9.23289849640688
14825	3	-1	857	77	13.724896918561113
14826	3	-1	77	857	13.724896918561113
14827	3	-1	857	311	7.199779193415057
14828	3	-1	311	857	7.199779193415057
14829	3	-1	857	327	10.781443524518313
14830	3	-1	327	857	10.781443524518313
14831	3	-1	857	435	15.02755967535655
14832	3	-1	435	857	15.02755967535655
14833	3	-1	857	505	12.441482957015893
14834	3	-1	505	857	12.441482957015893
14835	3	-1	858	115	9.532618954003048
14836	3	-1	115	858	9.532618954003048
14837	3	-1	858	147	6.407236008441387
14838	3	-1	147	858	6.407236008441387
14839	3	-1	858	211	13.422128034209768
14840	3	-1	211	858	13.422128034209768
14841	3	-1	858	277	15.96258756609354
14842	3	-1	277	858	15.96258756609354
14843	3	-1	858	657	12.121719765817499
14844	3	-1	657	858	12.121719765817499
14845	3	-1	858	748	6.392972742982611
14846	3	-1	748	858	6.392972742982611
14847	3	-1	858	761	12.604070832287448
14848	3	-1	761	858	12.604070832287448
14849	3	-1	859	33	10.34287932142908
14850	3	-1	33	859	10.34287932142908
14851	3	-1	859	53	9.24954059055412
14852	3	-1	53	859	9.24954059055412
14853	3	-1	859	86	16.15527639508795
14854	3	-1	86	859	16.15527639508795
14855	3	-1	859	116	14.909596349776796
14856	3	-1	116	859	14.909596349776796
14857	3	-1	859	404	11.351048037685187
14858	3	-1	404	859	11.351048037685187
14859	3	-1	859	631	10.937008624895519
14860	3	-1	631	859	10.937008624895519
14861	3	-1	860	801	13.306755829342714
14862	3	-1	801	860	13.306755829342714
14863	3	-1	861	146	12.051581489409992
14864	3	-1	146	861	12.051581489409992
14865	3	-1	861	512	12.251402654888603
14866	3	-1	512	861	12.251402654888603
14867	3	-1	861	560	13.765728066263138
14868	3	-1	560	861	13.765728066263138
14869	3	-1	861	761	10.395795366982943
14870	3	-1	761	861	10.395795366982943
14871	3	-1	862	115	13.405446936505692
14872	3	-1	115	862	13.405446936505692
14873	3	-1	862	147	9.122181120659057
14874	3	-1	147	862	9.122181120659057
14875	3	-1	862	417	4.639192181621974
14876	3	-1	417	862	4.639192181621974
14877	3	-1	862	560	13.177676812078687
14878	3	-1	560	862	13.177676812078687
14879	3	-1	862	748	9.497322781671274
14880	3	-1	748	862	9.497322781671274
14881	3	-1	862	858	4.383035382712835
14882	3	-1	858	862	4.383035382712835
14883	3	-1	863	378	13.382064852439667
14884	3	-1	378	863	13.382064852439667
14885	3	-1	863	436	13.083758942371237
14886	3	-1	436	863	13.083758942371237
14887	3	-1	863	687	14.312758698321545
14888	3	-1	687	863	14.312758698321545
14889	3	-1	863	786	5.250127120940159
14890	3	-1	786	863	5.250127120940159
14891	3	-1	864	125	6.8997506974115534
14892	3	-1	125	864	6.8997506974115534
14893	3	-1	864	442	16.165737425506567
14894	3	-1	442	864	16.165737425506567
14895	3	-1	864	534	8.626467717310582
14896	3	-1	534	864	8.626467717310582
14897	3	-1	864	617	16.42495427684323
14898	3	-1	617	864	16.42495427684323
14899	3	-1	864	636	16.273830303680235
14900	3	-1	636	864	16.273830303680235
14901	3	-1	865	111	9.96669231823494
14902	3	-1	111	865	9.96669231823494
14903	3	-1	865	214	13.430124667471729
14904	3	-1	214	865	13.430124667471729
14905	3	-1	865	663	6.416744513238599
14906	3	-1	663	865	6.416744513238599
14907	3	-1	865	737	12.586681228076328
14908	3	-1	737	865	12.586681228076328
14909	3	-1	866	74	11.927136903176201
14910	3	-1	74	866	11.927136903176201
14911	3	-1	866	472	8.522525183446346
14912	3	-1	472	866	8.522525183446346
14913	3	-1	866	742	12.04395216285353
14914	3	-1	742	866	12.04395216285353
14915	3	-1	867	41	10.342246389216765
14916	3	-1	41	867	10.342246389216765
14917	3	-1	867	307	6.280379109930853
14918	3	-1	307	867	6.280379109930853
14919	3	-1	867	313	12.771632202786314
14920	3	-1	313	867	12.771632202786314
14921	3	-1	868	111	11.823881096162221
14922	3	-1	111	868	11.823881096162221
14923	3	-1	868	833	13.042758003667823
14924	3	-1	833	868	13.042758003667823
14925	3	-1	869	24	16.15281616957763
14926	3	-1	24	869	16.15281616957763
14927	3	-1	869	38	11.129184845306664
14928	3	-1	38	869	11.129184845306664
14929	3	-1	869	141	13.498235011778085
14930	3	-1	141	869	13.498235011778085
14931	3	-1	870	133	6.442013384448488
14932	3	-1	133	870	6.442013384448488
14933	3	-1	870	825	8.336657280172005
14934	3	-1	825	870	8.336657280172005
14935	3	-1	870	861	10.273207758407176
14936	3	-1	861	870	10.273207758407176
14937	3	-1	871	479	7.399573364570702
14938	3	-1	479	871	7.399573364570702
14939	3	-1	871	511	14.368516502045887
14940	3	-1	511	871	14.368516502045887
14941	3	-1	871	639	12.261240262399674
14942	3	-1	639	871	12.261240262399674
14943	3	-1	871	727	13.37970181772082
14944	3	-1	727	871	13.37970181772082
14945	3	-1	873	207	14.198680217751788
14946	3	-1	207	873	14.198680217751788
14947	3	-1	873	437	7.547506529445853
14948	3	-1	437	873	7.547506529445853
14949	3	-1	873	795	11.636003971982504
14950	3	-1	795	873	11.636003971982504
14951	3	-1	874	129	12.860401221669706
14952	3	-1	129	874	12.860401221669706
14953	3	-1	874	209	11.325662497388471
14954	3	-1	209	874	11.325662497388471
14955	3	-1	874	663	14.016664079018025
14956	3	-1	663	874	14.016664079018025
14957	3	-1	874	865	10.580462115352297
14958	3	-1	865	874	10.580462115352297
14959	3	-1	875	131	14.245266869795142
14960	3	-1	131	875	14.245266869795142
14961	3	-1	875	157	15.759699794343822
14962	3	-1	157	875	15.759699794343822
14963	3	-1	875	369	7.232556952316484
14964	3	-1	369	875	7.232556952316484
14965	3	-1	875	383	15.445045618351257
14966	3	-1	383	875	15.445045618351257
14967	3	-1	875	535	14.703221435760673
14968	3	-1	535	875	14.703221435760673
14969	3	-1	875	815	11.958774676554816
14970	3	-1	815	875	11.958774676554816
14971	3	-1	876	52	10.21594775108033
14972	3	-1	52	876	10.21594775108033
14973	3	-1	876	87	4.1666070872419185
14974	3	-1	87	876	4.1666070872419185
14975	3	-1	876	102	4.127988486770307
14976	3	-1	102	876	4.127988486770307
14977	3	-1	876	355	11.132635495283791
14978	3	-1	355	876	11.132635495283791
14979	3	-1	876	799	8.45780344039635
14980	3	-1	799	876	8.45780344039635
14981	3	-1	877	315	15.269590793379583
14982	3	-1	315	877	15.269590793379583
14983	3	-1	877	554	15.421063202638265
14984	3	-1	554	877	15.421063202638265
14985	3	-1	877	652	11.048846846590536
14986	3	-1	652	877	11.048846846590536
14987	3	-1	878	137	11.315625560472519
14988	3	-1	137	878	11.315625560472519
14989	3	-1	878	166	11.339251946650126
14990	3	-1	166	878	11.339251946650126
14991	3	-1	878	307	12.169145122920218
14992	3	-1	307	878	12.169145122920218
14993	3	-1	878	867	16.143479871860677
14994	3	-1	867	878	16.143479871860677
14995	3	-1	879	20	10.753136103471405
14996	3	-1	20	879	10.753136103471405
14997	3	-1	879	304	11.38495681032051
14998	3	-1	304	879	11.38495681032051
14999	3	-1	879	407	7.878377671299705
15000	3	-1	407	879	7.878377671299705
15001	3	-1	879	602	16.42862561383306
15002	3	-1	602	879	16.42862561383306
15003	3	-1	880	251	6.68678896737447
15004	3	-1	251	880	6.68678896737447
15005	3	-1	880	274	15.9403452402564
15006	3	-1	274	880	15.9403452402564
15007	3	-1	880	321	8.550048734834625
15008	3	-1	321	880	8.550048734834625
15009	3	-1	880	340	15.069780094414071
15010	3	-1	340	880	15.069780094414071
15011	3	-1	880	709	15.559676394713632
15012	3	-1	709	880	15.559676394713632
15013	3	-1	880	760	10.573671745180551
15014	3	-1	760	880	10.573671745180551
15015	3	-1	881	290	11.94510386905266
15016	3	-1	290	881	11.94510386905266
15017	3	-1	881	594	8.913520160314132
15018	3	-1	594	881	8.913520160314132
15019	3	-1	881	855	10.599891260547182
15020	3	-1	855	881	10.599891260547182
15021	3	-1	882	3	7.5950225074116275
15022	3	-1	3	882	7.5950225074116275
15023	3	-1	882	33	15.565905739316221
15024	3	-1	33	882	15.565905739316221
15025	3	-1	882	194	11.313765761423172
15026	3	-1	194	882	11.313765761423172
15027	3	-1	882	361	9.3241051832799
15028	3	-1	361	882	9.3241051832799
15029	3	-1	882	631	7.470932608910541
15030	3	-1	631	882	7.470932608910541
15031	3	-1	882	750	14.171160400227146
15032	3	-1	750	882	14.171160400227146
15033	3	-1	883	6	11.781736477908442
15034	3	-1	6	883	11.781736477908442
15035	3	-1	883	303	9.079669411921225
15036	3	-1	303	883	9.079669411921225
15037	3	-1	883	332	12.611785637684003
15038	3	-1	332	883	12.611785637684003
15039	3	-1	883	401	9.747348019790216
15040	3	-1	401	883	9.747348019790216
15041	3	-1	883	453	7.93199846793504
15042	3	-1	453	883	7.93199846793504
15043	3	-1	883	572	5.086656200628592
15044	3	-1	572	883	5.086656200628592
15045	3	-1	884	543	16.243709277682008
15046	3	-1	543	884	16.243709277682008
15047	3	-1	884	687	7.382616276944667
15048	3	-1	687	884	7.382616276944667
15049	3	-1	884	769	13.563267507682168
15050	3	-1	769	884	13.563267507682168
15051	3	-1	884	842	14.239973719044086
15052	3	-1	842	884	14.239973719044086
15053	3	-1	884	866	12.464969051087945
15054	3	-1	866	884	12.464969051087945
15055	3	-1	885	70	15.716381240600835
15056	3	-1	70	885	15.716381240600835
15057	3	-1	885	377	6.993659037768001
15058	3	-1	377	885	6.993659037768001
15059	3	-1	885	537	7.952340848730185
15060	3	-1	537	885	7.952340848730185
15061	3	-1	886	290	12.077583539647305
15062	3	-1	290	886	12.077583539647305
15063	3	-1	886	594	15.825078345691425
15064	3	-1	594	886	15.825078345691425
15065	3	-1	886	658	12.352774619782624
15066	3	-1	658	886	12.352774619782624
15067	3	-1	886	881	7.842794176275171
15068	3	-1	881	886	7.842794176275171
15069	3	-1	887	115	15.078379144753011
15070	3	-1	115	887	15.078379144753011
15071	3	-1	887	212	5.885370326169797
15072	3	-1	212	887	5.885370326169797
15073	3	-1	887	417	7.866535298907712
15074	3	-1	417	887	7.866535298907712
15075	3	-1	887	560	7.969472369707733
15076	3	-1	560	887	7.969472369707733
15077	3	-1	887	748	6.095145338777808
15078	3	-1	748	887	6.095145338777808
15079	3	-1	887	862	7.9686969232445115
15080	3	-1	862	887	7.9686969232445115
15081	3	-1	888	104	10.07793031479133
15082	3	-1	104	888	10.07793031479133
15083	3	-1	888	224	5.623525114789522
15084	3	-1	224	888	5.623525114789522
15085	3	-1	888	413	10.01063923481617
15086	3	-1	413	888	10.01063923481617
15087	3	-1	889	125	12.66875716124865
15088	3	-1	125	889	12.66875716124865
15089	3	-1	889	442	9.712955962239135
15090	3	-1	442	889	9.712955962239135
15091	3	-1	889	559	15.500965456176456
15092	3	-1	559	889	15.500965456176456
15093	3	-1	889	630	13.794689314067146
15094	3	-1	630	889	13.794689314067146
15095	3	-1	889	636	7.332232319769139
15096	3	-1	636	889	7.332232319769139
15097	3	-1	889	710	13.143207366746926
15098	3	-1	710	889	13.143207366746926
15099	3	-1	889	788	11.697149291571995
15100	3	-1	788	889	11.697149291571995
15101	3	-1	889	864	9.013244193135979
15102	3	-1	864	889	9.013244193135979
15103	3	-1	890	409	10.38574015110635
15104	3	-1	409	890	10.38574015110635
15105	3	-1	890	420	12.407583863656313
15106	3	-1	420	890	12.407583863656313
15107	3	-1	890	606	13.686860607264082
15108	3	-1	606	890	13.686860607264082
15109	3	-1	890	831	10.005058205277486
15110	3	-1	831	890	10.005058205277486
15111	3	-1	891	627	14.66088511739084
15112	3	-1	627	891	14.66088511739084
15113	3	-1	891	674	10.816909957798323
15114	3	-1	674	891	10.816909957798323
15115	3	-1	892	57	11.476836843152718
15116	3	-1	57	892	11.476836843152718
15117	3	-1	892	88	13.572585216269678
15118	3	-1	88	892	13.572585216269678
15119	3	-1	892	235	15.973509249165302
15120	3	-1	235	892	15.973509249165302
15121	3	-1	892	284	15.676922083283277
15122	3	-1	284	892	15.676922083283277
15123	3	-1	892	366	13.834015058674549
15124	3	-1	366	892	13.834015058674549
15125	3	-1	892	392	13.243486086855118
15126	3	-1	392	892	13.243486086855118
15127	3	-1	892	623	10.505429427029737
15128	3	-1	623	892	10.505429427029737
15129	3	-1	892	719	9.8402242132212
15130	3	-1	719	892	9.8402242132212
15131	3	-1	893	13	14.954700138856579
15132	3	-1	13	893	14.954700138856579
15133	3	-1	893	192	8.173808506062192
15134	3	-1	192	893	8.173808506062192
15135	3	-1	893	386	5.752686752919247
15136	3	-1	386	893	5.752686752919247
15137	3	-1	893	562	7.938420966348463
15138	3	-1	562	893	7.938420966348463
15139	3	-1	893	615	15.897657331782861
15140	3	-1	615	893	15.897657331782861
15141	3	-1	893	783	13.429953274683765
15142	3	-1	783	893	13.429953274683765
15143	3	-1	893	787	13.68850056824112
15144	3	-1	787	893	13.68850056824112
15145	3	-1	894	105	3.2966606078899385
15146	3	-1	105	894	3.2966606078899385
15147	3	-1	894	346	4.334516275274377
15148	3	-1	346	894	4.334516275274377
15149	3	-1	894	432	13.727001030446136
15150	3	-1	432	894	13.727001030446136
15151	3	-1	894	538	10.55170248777525
15152	3	-1	538	894	10.55170248777525
15153	3	-1	894	603	15.241748256620227
15154	3	-1	603	894	15.241748256620227
15155	3	-1	894	636	10.594650262397959
15156	3	-1	636	894	10.594650262397959
15157	3	-1	894	643	9.560933091843395
15158	3	-1	643	894	9.560933091843395
15159	3	-1	894	710	4.713082849934787
15160	3	-1	710	894	4.713082849934787
15161	3	-1	895	254	9.174529675353437
15162	3	-1	254	895	9.174529675353437
15163	3	-1	895	476	8.624342157786945
15164	3	-1	476	895	8.624342157786945
15165	3	-1	895	633	9.804296550478421
15166	3	-1	633	895	9.804296550478421
15167	3	-1	895	775	16.47246396334715
15168	3	-1	775	895	16.47246396334715
15169	3	-1	896	523	13.67332770696824
15170	3	-1	523	896	13.67332770696824
15171	3	-1	896	542	12.800612378270232
15172	3	-1	542	896	12.800612378270232
15173	3	-1	896	739	11.564519957075323
15174	3	-1	739	896	11.564519957075323
15175	3	-1	896	806	7.169484382615114
15176	3	-1	806	896	7.169484382615114
15177	3	-1	896	848	15.751333425784354
15178	3	-1	848	896	15.751333425784354
15179	3	-1	897	220	13.710278325088588
15180	3	-1	220	897	13.710278325088588
15181	3	-1	897	376	10.635312837583472
15182	3	-1	376	897	10.635312837583472
15183	3	-1	897	611	13.33945624467886
15184	3	-1	611	897	13.33945624467886
15185	3	-1	897	620	14.648778706830047
15186	3	-1	620	897	14.648778706830047
15187	3	-1	898	111	9.955373140538452
15188	3	-1	111	898	9.955373140538452
15189	3	-1	898	303	10.447871650258044
15190	3	-1	303	898	10.447871650258044
15191	3	-1	898	874	11.49158336750451
15192	3	-1	874	898	11.49158336750451
15193	3	-1	899	183	13.569738187947843
15194	3	-1	183	899	13.569738187947843
15195	3	-1	899	591	7.82771386886072
15196	3	-1	591	899	7.82771386886072
15197	3	-1	899	621	10.205796312621297
15198	3	-1	621	899	10.205796312621297
15199	3	-1	899	634	7.746772721075695
15200	3	-1	634	899	7.746772721075695
15201	3	-1	900	63	11.367779516575958
15202	3	-1	63	900	11.367779516575958
15203	3	-1	900	83	13.89727826127413
15204	3	-1	83	900	13.89727826127413
15205	3	-1	900	163	14.023085485982268
15206	3	-1	163	900	14.023085485982268
15207	3	-1	900	381	13.662686136892749
15208	3	-1	381	900	13.662686136892749
15209	3	-1	901	62	10.650408831736492
15210	3	-1	62	901	10.650408831736492
15211	3	-1	901	343	11.852692978546013
15212	3	-1	343	901	11.852692978546013
15213	3	-1	901	552	6.733376828831656
15214	3	-1	552	901	6.733376828831656
15215	3	-1	901	555	11.829761329108424
15216	3	-1	555	901	11.829761329108424
15217	3	-1	901	692	16.361888983375692
15218	3	-1	692	901	16.361888983375692
15219	3	-1	901	740	13.98883219916333
15220	3	-1	740	901	13.98883219916333
15221	3	-1	902	766	15.343322754526705
15222	3	-1	766	902	15.343322754526705
15223	3	-1	902	792	11.600533337885967
15224	3	-1	792	902	11.600533337885967
15225	3	-1	903	39	13.53190113575122
15226	3	-1	39	903	13.53190113575122
15227	3	-1	903	67	15.395167514323935
15228	3	-1	67	903	15.395167514323935
15229	3	-1	903	791	10.561930379510871
15230	3	-1	791	903	10.561930379510871
15231	3	-1	903	878	12.911141237881546
15232	3	-1	878	903	12.911141237881546
15233	3	-1	904	157	12.030027913430516
15234	3	-1	157	904	12.030027913430516
15235	3	-1	904	168	13.232370080320708
15236	3	-1	168	904	13.232370080320708
15237	3	-1	904	190	16.187134549294075
15238	3	-1	190	904	16.187134549294075
15239	3	-1	904	227	10.784133329474267
15240	3	-1	227	904	10.784133329474267
15241	3	-1	904	568	16.322945037846566
15242	3	-1	568	904	16.322945037846566
15243	3	-1	904	815	13.614660640381258
15244	3	-1	815	904	13.614660640381258
15245	3	-1	905	188	9.402455518304432
15246	3	-1	188	905	9.402455518304432
15247	3	-1	905	832	16.40664586680136
15248	3	-1	832	905	16.40664586680136
15249	3	-1	905	854	11.355215536835312
15250	3	-1	854	905	11.355215536835312
15251	3	-1	905	881	9.976442006958473
15252	3	-1	881	905	9.976442006958473
15253	3	-1	905	886	11.171270351833758
15254	3	-1	886	905	11.171270351833758
15255	3	-1	906	247	7.539269019345758
15256	3	-1	247	906	7.539269019345758
15257	3	-1	906	699	9.776294300978572
15258	3	-1	699	906	9.776294300978572
15259	3	-1	907	26	14.233938820568822
15260	3	-1	26	907	14.233938820568822
15261	3	-1	907	162	7.011566161460388
15262	3	-1	162	907	7.011566161460388
15263	3	-1	907	178	13.842777907835789
15264	3	-1	178	907	13.842777907835789
15265	3	-1	907	267	9.71085097994232
15266	3	-1	267	907	9.71085097994232
15267	3	-1	907	419	16.182091715867454
15268	3	-1	419	907	16.182091715867454
15269	3	-1	907	468	12.996183221555567
15270	3	-1	468	907	12.996183221555567
15271	3	-1	907	489	5.9394723987265445
15272	3	-1	489	907	5.9394723987265445
15273	3	-1	907	515	12.441908649759307
15274	3	-1	515	907	12.441908649759307
15275	3	-1	907	736	8.229503085770753
15276	3	-1	736	907	8.229503085770753
15277	3	-1	907	754	15.309332613151405
15278	3	-1	754	907	15.309332613151405
15279	3	-1	907	830	9.0633948669947
15280	3	-1	830	907	9.0633948669947
15281	3	-1	908	53	13.631661167790588
15282	3	-1	53	908	13.631661167790588
15283	3	-1	908	86	10.556540513331761
15284	3	-1	86	908	10.556540513331761
15285	3	-1	908	197	7.610115909280543
15286	3	-1	197	908	7.610115909280543
15287	3	-1	908	218	11.535388718764578
15288	3	-1	218	908	11.535388718764578
15289	3	-1	908	219	14.963832542642745
15290	3	-1	219	908	14.963832542642745
15291	3	-1	908	305	15.717334077147179
15292	3	-1	305	908	15.717334077147179
15293	3	-1	908	404	6.9679466269797645
15294	3	-1	404	908	6.9679466269797645
15295	3	-1	908	617	15.866107022494772
15296	3	-1	617	908	15.866107022494772
15297	3	-1	908	859	15.967745766628035
15298	3	-1	859	908	15.967745766628035
15299	3	-1	909	36	10.98518284010267
15300	3	-1	36	909	10.98518284010267
15301	3	-1	909	833	13.68335425257317
15302	3	-1	833	909	13.68335425257317
15303	3	-1	910	48	10.640741927444754
15304	3	-1	48	910	10.640741927444754
15305	3	-1	910	412	10.390936276954685
15306	3	-1	412	910	10.390936276954685
15307	3	-1	910	426	5.689314914146217
15308	3	-1	426	910	5.689314914146217
15309	3	-1	910	513	8.01557529819506
15310	3	-1	513	910	8.01557529819506
15311	3	-1	911	98	16.199691969277314
15312	3	-1	98	911	16.199691969277314
15313	3	-1	911	262	5.8816288289594425
15314	3	-1	262	911	5.8816288289594425
15315	3	-1	911	342	4.995720254536199
15316	3	-1	342	911	4.995720254536199
15317	3	-1	911	452	12.421443864922008
15318	3	-1	452	911	12.421443864922008
15319	3	-1	911	495	15.531529847293303
15320	3	-1	495	911	15.531529847293303
15321	3	-1	911	678	7.180984682837266
15322	3	-1	678	911	7.180984682837266
15323	3	-1	911	818	8.188092073826708
15324	3	-1	818	911	8.188092073826708
15325	3	-1	912	84	16.283979184935205
15326	3	-1	84	912	16.283979184935205
15327	3	-1	912	196	11.342970401510449
15328	3	-1	196	912	11.342970401510449
15329	3	-1	912	292	9.653362969055859
15330	3	-1	292	912	9.653362969055859
15331	3	-1	912	510	13.74076068854132
15332	3	-1	510	912	13.74076068854132
15333	3	-1	913	62	13.629543141913606
15334	3	-1	62	913	13.629543141913606
15335	3	-1	913	205	12.639961452105766
15336	3	-1	205	913	12.639961452105766
15337	3	-1	913	651	12.65498716644647
15338	3	-1	651	913	12.65498716644647
15339	3	-1	913	745	11.723152614419911
15340	3	-1	745	913	11.723152614419911
15341	3	-1	914	57	10.200884530839819
15342	3	-1	57	914	10.200884530839819
15343	3	-1	914	268	9.711855687215865
15344	3	-1	268	914	9.711855687215865
15345	3	-1	914	337	11.058234912220787
15346	3	-1	337	914	11.058234912220787
15347	3	-1	914	392	4.352181183553565
15348	3	-1	392	914	4.352181183553565
15349	3	-1	914	563	5.238278824968688
15350	3	-1	563	914	5.238278824968688
15351	3	-1	914	614	14.451080537582817
15352	3	-1	614	914	14.451080537582817
15353	3	-1	915	22	11.264541807450144
15354	3	-1	22	915	11.264541807450144
15355	3	-1	915	208	11.762906391835733
15356	3	-1	208	915	11.762906391835733
15357	3	-1	915	227	15.501937643582462
15358	3	-1	227	915	15.501937643582462
15359	3	-1	915	820	15.5206917097616
15360	3	-1	820	915	15.5206917097616
15361	3	-1	915	904	11.159345252144238
15362	3	-1	904	915	11.159345252144238
15363	3	-1	916	13	7.5195935823020355
15364	3	-1	13	916	7.5195935823020355
15365	3	-1	916	23	7.644145124554451
15366	3	-1	23	916	7.644145124554451
15367	3	-1	916	562	14.585555752582732
15368	3	-1	562	916	14.585555752582732
15369	3	-1	916	615	6.850153902238855
15370	3	-1	615	916	6.850153902238855
15371	3	-1	916	718	11.439327171158665
15372	3	-1	718	916	11.439327171158665
15373	3	-1	918	151	14.78980167718112
15374	3	-1	151	918	14.78980167718112
15375	3	-1	918	579	11.299780977553796
15376	3	-1	579	918	11.299780977553796
15377	3	-1	919	467	11.270111255343274
15378	3	-1	467	919	11.270111255343274
15379	3	-1	919	544	12.746109401569965
15380	3	-1	544	919	12.746109401569965
15381	3	-1	919	697	9.625972339525912
15382	3	-1	697	919	9.625972339525912
15383	3	-1	919	721	11.75541157419702
15384	3	-1	721	919	11.75541157419702
15385	3	-1	919	734	13.414351032254835
15386	3	-1	734	919	13.414351032254835
15387	3	-1	919	845	13.076732623653443
15388	3	-1	845	919	13.076732623653443
15389	3	-1	920	176	11.360045300593253
15390	3	-1	176	920	11.360045300593253
15391	3	-1	920	386	9.888889240290895
15392	3	-1	386	920	9.888889240290895
15393	3	-1	920	635	14.42381904363467
15394	3	-1	635	920	14.42381904363467
15395	3	-1	920	783	10.486724458696326
15396	3	-1	783	920	10.486724458696326
15397	3	-1	920	789	6.348531904534278
15398	3	-1	789	920	6.348531904534278
15399	3	-1	921	150	13.115960316982035
15400	3	-1	150	921	13.115960316982035
15401	3	-1	921	396	12.157219039277344
15402	3	-1	396	921	12.157219039277344
15403	3	-1	921	738	12.006636146215273
15404	3	-1	738	921	12.006636146215273
15405	3	-1	922	575	12.61069635997484
15406	3	-1	575	922	12.61069635997484
15407	3	-1	922	641	13.939618506787946
15408	3	-1	641	922	13.939618506787946
15409	3	-1	923	46	9.95527309900701
15410	3	-1	46	923	9.95527309900701
15411	3	-1	923	198	13.855248704338944
15412	3	-1	198	923	13.855248704338944
15413	3	-1	923	357	13.662562937736661
15414	3	-1	357	923	13.662562937736661
15415	3	-1	924	70	15.815037234191658
15416	3	-1	70	924	15.815037234191658
15417	3	-1	924	377	13.576697463058087
15418	3	-1	377	924	13.576697463058087
15419	3	-1	924	482	13.063130362647037
15420	3	-1	482	924	13.063130362647037
15421	3	-1	924	537	8.050907530203233
15422	3	-1	537	924	8.050907530203233
15423	3	-1	924	567	12.153943911776983
15424	3	-1	567	924	12.153943911776983
15425	3	-1	924	885	8.077146684409355
15426	3	-1	885	924	8.077146684409355
15427	3	-1	925	58	9.999026725828825
15428	3	-1	58	925	9.999026725828825
15429	3	-1	925	777	9.601177807137017
15430	3	-1	777	925	9.601177807137017
15431	3	-1	926	33	9.712027618697208
15432	3	-1	33	926	9.712027618697208
15433	3	-1	926	53	10.804477168179114
15434	3	-1	53	926	10.804477168179114
15435	3	-1	926	116	13.865801035631435
15436	3	-1	116	926	13.865801035631435
15437	3	-1	926	146	13.722269893688862
15438	3	-1	146	926	13.722269893688862
15439	3	-1	926	258	14.374983203824566
15440	3	-1	258	926	14.374983203824566
15441	3	-1	926	808	7.053737790071982
15442	3	-1	808	926	7.053737790071982
15443	3	-1	927	56	13.908559815734947
15444	3	-1	56	927	13.908559815734947
15445	3	-1	927	294	8.167342483227092
15446	3	-1	294	927	8.167342483227092
15447	3	-1	927	373	15.557722903127175
15448	3	-1	373	927	15.557722903127175
15449	3	-1	927	527	9.73830471846662
15450	3	-1	527	927	9.73830471846662
15451	3	-1	927	685	10.690051053830922
15452	3	-1	685	927	10.690051053830922
15453	3	-1	927	691	16.003248020321543
15454	3	-1	691	927	16.003248020321543
15455	3	-1	928	601	15.556092937327382
15456	3	-1	601	928	15.556092937327382
15457	3	-1	928	608	9.549828108956506
15458	3	-1	608	928	9.549828108956506
15459	3	-1	928	664	9.379487713847604
15460	3	-1	664	928	9.379487713847604
15461	3	-1	929	90	15.693780080631138
15462	3	-1	90	929	15.693780080631138
15463	3	-1	930	73	8.082066340044046
15464	3	-1	73	930	8.082066340044046
15465	3	-1	930	117	6.466564700137891
15466	3	-1	117	930	6.466564700137891
15467	3	-1	930	230	14.160029936850943
15468	3	-1	230	930	14.160029936850943
15469	3	-1	930	299	14.748565465875823
15470	3	-1	299	930	14.748565465875823
15471	3	-1	930	496	7.644205990527093
15472	3	-1	496	930	7.644205990527093
15473	3	-1	930	584	10.416938717291597
15474	3	-1	584	930	10.416938717291597
15475	3	-1	930	773	8.810710911361722
15476	3	-1	773	930	8.810710911361722
15477	3	-1	931	0	6.356203468521997
15478	3	-1	0	931	6.356203468521997
15479	3	-1	931	13	9.903758661294551
15480	3	-1	13	931	9.903758661294551
15481	3	-1	931	386	11.183862706493766
15482	3	-1	386	931	11.183862706493766
15483	3	-1	931	615	10.191815625754172
15484	3	-1	615	931	10.191815625754172
15485	3	-1	931	635	11.71959557272599
15486	3	-1	635	931	11.71959557272599
15487	3	-1	931	783	10.585368194536915
15488	3	-1	783	931	10.585368194536915
15489	3	-1	931	893	15.723079791459574
15490	3	-1	893	931	15.723079791459574
15491	3	-1	932	447	15.716561807776502
15492	3	-1	447	932	15.716561807776502
15493	3	-1	932	672	14.13805161862766
15494	3	-1	672	932	14.13805161862766
15495	3	-1	933	66	15.661087139633288
15496	3	-1	66	933	15.661087139633288
15497	3	-1	933	359	11.74961019016902
15498	3	-1	359	933	11.74961019016902
15499	3	-1	933	811	14.049842572704089
15500	3	-1	811	933	14.049842572704089
15501	3	-1	934	145	15.487668310633895
15502	3	-1	145	934	15.487668310633895
15503	3	-1	934	230	12.947075552057614
15504	3	-1	230	934	12.947075552057614
15505	3	-1	934	463	15.974671648702772
15506	3	-1	463	934	15.974671648702772
15507	3	-1	934	478	14.816697749962195
15508	3	-1	478	934	14.816697749962195
15509	3	-1	934	790	13.230983058366709
15510	3	-1	790	934	13.230983058366709
15511	3	-1	935	413	7.761766844646023
15512	3	-1	413	935	7.761766844646023
15513	3	-1	935	637	14.650969751950093
15514	3	-1	637	935	14.650969751950093
15515	3	-1	935	703	11.538636490597328
15516	3	-1	703	935	11.538636490597328
15517	3	-1	935	836	11.648614078397838
15518	3	-1	836	935	11.648614078397838
15519	3	-1	935	888	5.739634198319576
15520	3	-1	888	935	5.739634198319576
15521	3	-1	936	135	7.64619077392291
15522	3	-1	135	936	7.64619077392291
15523	3	-1	936	330	4.441103314382704
15524	3	-1	330	936	4.441103314382704
15525	3	-1	936	558	16.046340779122804
15526	3	-1	558	936	16.046340779122804
15527	3	-1	936	603	10.553158627115431
15528	3	-1	603	936	10.553158627115431
15529	3	-1	936	643	15.987495831671854
15530	3	-1	643	936	15.987495831671854
15531	3	-1	936	644	3.779594006769095
15532	3	-1	644	936	3.779594006769095
15533	3	-1	937	173	12.546160179266428
15534	3	-1	173	937	12.546160179266428
15535	3	-1	937	621	6.264057602754916
15536	3	-1	621	937	6.264057602754916
15537	3	-1	937	634	8.571556807313046
15538	3	-1	634	937	8.571556807313046
15539	3	-1	937	781	14.405696703419586
15540	3	-1	781	937	14.405696703419586
15541	3	-1	938	1	9.07528983390656
15542	3	-1	1	938	9.07528983390656
15543	3	-1	938	517	9.396128611753838
15544	3	-1	517	938	9.396128611753838
15545	3	-1	938	551	11.485031452887265
15546	3	-1	551	938	11.485031452887265
15547	3	-1	938	689	10.990489037530931
15548	3	-1	689	938	10.990489037530931
15549	3	-1	939	166	10.577782216322431
15550	3	-1	166	939	10.577782216322431
15551	3	-1	939	482	5.554570173362649
15552	3	-1	482	939	5.554570173362649
15553	3	-1	939	704	11.507195453802222
15554	3	-1	704	939	11.507195453802222
15555	3	-1	939	885	15.585335936542439
15556	3	-1	885	939	15.585335936542439
15557	3	-1	939	924	10.506855792876843
15558	3	-1	924	939	10.506855792876843
15559	3	-1	940	64	13.158463464129962
15560	3	-1	64	940	13.158463464129962
15561	3	-1	940	164	11.499116515012826
15562	3	-1	164	940	11.499116515012826
15563	3	-1	940	416	13.770687300290547
15564	3	-1	416	940	13.770687300290547
15565	3	-1	940	796	12.303572667740921
15566	3	-1	796	940	12.303572667740921
15567	3	-1	941	72	12.130117046461422
15568	3	-1	72	941	12.130117046461422
15569	3	-1	941	247	9.374356815858771
15570	3	-1	247	941	9.374356815858771
15571	3	-1	941	282	11.431689799216425
15572	3	-1	282	941	11.431689799216425
15573	3	-1	941	325	11.840048817272988
15574	3	-1	325	941	11.840048817272988
15575	3	-1	941	906	16.031002533593988
15576	3	-1	906	941	16.031002533593988
15577	3	-1	942	62	10.942384198585268
15578	3	-1	62	942	10.942384198585268
15579	3	-1	942	205	14.28894224089783
15580	3	-1	205	942	14.28894224089783
15581	3	-1	942	306	14.697670936492669
15582	3	-1	306	942	14.697670936492669
15583	3	-1	942	343	9.427187615736354
15584	3	-1	343	942	9.427187615736354
15585	3	-1	942	441	6.271705015948881
15586	3	-1	441	942	6.271705015948881
15587	3	-1	943	83	14.528179250194047
15588	3	-1	83	943	14.528179250194047
15589	3	-1	943	659	7.910335540048994
15590	3	-1	659	943	7.910335540048994
15591	3	-1	943	900	16.407097554533582
15592	3	-1	900	943	16.407097554533582
15593	3	-1	944	66	12.315430605885336
15594	3	-1	66	944	12.315430605885336
15595	3	-1	944	104	15.393333721004836
15596	3	-1	104	944	15.393333721004836
15597	3	-1	944	224	16.486342019199217
15598	3	-1	224	944	16.486342019199217
15599	3	-1	944	811	9.005881160113477
15600	3	-1	811	944	9.005881160113477
15601	3	-1	944	836	12.074270394647812
15602	3	-1	836	944	12.074270394647812
15603	3	-1	945	220	15.694223150984294
15604	3	-1	220	945	15.694223150984294
15605	3	-1	945	476	7.653619303624264
15606	3	-1	476	945	7.653619303624264
15607	3	-1	945	580	15.940910958509463
15608	3	-1	580	945	15.940910958509463
15609	3	-1	945	599	10.201956224288597
15610	3	-1	599	945	10.201956224288597
15611	3	-1	945	633	10.418713137967408
15612	3	-1	633	945	10.418713137967408
15613	3	-1	945	895	9.82091074608044
15614	3	-1	895	945	9.82091074608044
15615	3	-1	946	196	9.746061185037245
15616	3	-1	196	946	9.746061185037245
15617	3	-1	946	457	11.6158665914176
15618	3	-1	457	946	11.6158665914176
15619	3	-1	946	827	13.912372509436903
15620	3	-1	827	946	13.912372509436903
15621	3	-1	947	243	12.435982857285248
15622	3	-1	243	947	12.435982857285248
15623	3	-1	947	265	8.887988523520342
15624	3	-1	265	947	8.887988523520342
15625	3	-1	947	917	14.541395137946362
15626	3	-1	917	947	14.541395137946362
15627	3	-1	948	35	12.616543938968128
15628	3	-1	35	948	12.616543938968128
15629	3	-1	948	749	13.713556046127417
15630	3	-1	749	948	13.713556046127417
15631	3	-1	949	44	11.33124064718896
15632	3	-1	44	949	11.33124064718896
15633	3	-1	949	725	15.010056537066413
15634	3	-1	725	949	15.010056537066413
15635	3	-1	950	13	7.662356901129199
15636	3	-1	13	950	7.662356901129199
15637	3	-1	950	23	8.83523484379069
15638	3	-1	23	950	8.83523484379069
15639	3	-1	950	159	15.449867258795068
15640	3	-1	159	950	15.449867258795068
15641	3	-1	950	348	15.119790831137761
15642	3	-1	348	950	15.119790831137761
15643	3	-1	950	459	7.535633597227825
15644	3	-1	459	950	7.535633597227825
15645	3	-1	950	562	14.679201975983567
15646	3	-1	562	950	14.679201975983567
15647	3	-1	950	615	16.438741121464027
15648	3	-1	615	950	16.438741121464027
15649	3	-1	950	718	10.64657292802984
15650	3	-1	718	950	10.64657292802984
15651	3	-1	950	787	10.697910780425836
15652	3	-1	787	950	10.697910780425836
15653	3	-1	950	916	10.634153497886595
15654	3	-1	916	950	10.634153497886595
15655	3	-1	951	159	8.571520289920485
15656	3	-1	159	951	8.571520289920485
15657	3	-1	951	295	11.57474670276993
15658	3	-1	295	951	11.57474670276993
15659	3	-1	951	348	7.7707260563854925
15660	3	-1	348	951	7.7707260563854925
15661	3	-1	951	459	15.448893724760255
15662	3	-1	459	951	15.448893724760255
15663	3	-1	951	718	12.244275495328072
15664	3	-1	718	951	12.244275495328072
15665	3	-1	951	793	12.096316614011782
15666	3	-1	793	951	12.096316614011782
15667	3	-1	951	800	8.122632892911405
15668	3	-1	800	951	8.122632892911405
15669	3	-1	952	360	10.691599028102841
15670	3	-1	360	952	10.691599028102841
15671	3	-1	952	591	9.180294131036424
15672	3	-1	591	952	9.180294131036424
15673	3	-1	952	598	15.949538765613669
15674	3	-1	598	952	15.949538765613669
15675	3	-1	952	614	11.707996092172829
15676	3	-1	614	952	11.707996092172829
15677	3	-1	952	621	9.906210774645784
15678	3	-1	621	952	9.906210774645784
15679	3	-1	952	899	12.925599527538632
15680	3	-1	899	952	12.925599527538632
15681	3	-1	952	937	16.019161952002676
15682	3	-1	937	952	16.019161952002676
15683	3	-1	953	43	13.668828084872139
15684	3	-1	43	953	13.668828084872139
15685	3	-1	953	145	14.165280630874037
15686	3	-1	145	953	14.165280630874037
15687	3	-1	953	589	8.811526292470138
15688	3	-1	589	953	8.811526292470138
15689	3	-1	954	215	12.51039026040016
15690	3	-1	215	954	12.51039026040016
15691	3	-1	954	276	13.994325088421437
15692	3	-1	276	954	13.994325088421437
15693	3	-1	954	456	14.263074954197096
15694	3	-1	456	954	14.263074954197096
15695	3	-1	955	115	7.79205161472223
15696	3	-1	115	955	7.79205161472223
15697	3	-1	955	146	16.00217110073441
15698	3	-1	146	955	16.00217110073441
15699	3	-1	955	258	16.056416490740112
15700	3	-1	258	955	16.056416490740112
15701	3	-1	955	314	16.065331442657957
15702	3	-1	314	955	16.065331442657957
15703	3	-1	955	560	12.496154394565703
15704	3	-1	560	955	12.496154394565703
15705	3	-1	955	711	12.86810537196819
15706	3	-1	711	955	12.86810537196819
15707	3	-1	955	748	11.687460240972475
15708	3	-1	748	955	11.687460240972475
15709	3	-1	955	761	7.538940663414495
15710	3	-1	761	955	7.538940663414495
15711	3	-1	955	829	7.596582268929977
15712	3	-1	829	955	7.596582268929977
15713	3	-1	956	147	10.9131973746385
15714	3	-1	147	956	10.9131973746385
15715	3	-1	956	211	7.457064275579365
15716	3	-1	211	956	7.457064275579365
15717	3	-1	956	417	2.848055681176024
15718	3	-1	417	956	2.848055681176024
15719	3	-1	956	424	15.243633572080217
15720	3	-1	424	956	15.243633572080217
15721	3	-1	956	560	13.464187984556283
15722	3	-1	560	956	13.464187984556283
15723	3	-1	956	858	6.174162761191992
15724	3	-1	858	956	6.174162761191992
15725	3	-1	956	862	2.092265512346391
15726	3	-1	862	956	2.092265512346391
15727	3	-1	956	887	6.1775639298134415
15728	3	-1	887	956	6.1775639298134415
15729	3	-1	957	2	5.399882335596219
15730	3	-1	2	957	5.399882335596219
15731	3	-1	957	22	12.505008438572112
15732	3	-1	22	957	12.505008438572112
15733	3	-1	957	202	5.269631728359342
15734	3	-1	202	957	5.269631728359342
15735	3	-1	957	272	16.450451810523575
15736	3	-1	272	957	16.450451810523575
15737	3	-1	957	402	8.781819377839245
15738	3	-1	402	957	8.781819377839245
15739	3	-1	957	497	9.736887239316186
15740	3	-1	497	957	9.736887239316186
15741	3	-1	957	752	7.1894548249309125
15742	3	-1	752	957	7.1894548249309125
15743	3	-1	957	757	13.051358918966185
15744	3	-1	757	957	13.051358918966185
15745	3	-1	958	135	10.458481895044715
15746	3	-1	135	958	10.458481895044715
15747	3	-1	958	330	9.003788865835743
15748	3	-1	330	958	9.003788865835743
15749	3	-1	958	455	7.185526826834988
15750	3	-1	455	958	7.185526826834988
15751	3	-1	958	603	7.740372123191613
15752	3	-1	603	958	7.740372123191613
15753	3	-1	958	613	10.238158124145565
15754	3	-1	613	958	10.238158124145565
15755	3	-1	958	643	13.174719444352116
15756	3	-1	643	958	13.174719444352116
15757	3	-1	958	644	3.952806259042412
15758	3	-1	644	958	3.952806259042412
15759	3	-1	958	675	9.094934207641348
15760	3	-1	675	958	9.094934207641348
15761	3	-1	959	29	15.73988860227007
15762	3	-1	29	959	15.73988860227007
15763	3	-1	959	641	15.544052644952162
15764	3	-1	641	959	15.544052644952162
15765	3	-1	960	456	13.284920301769587
15766	3	-1	456	960	13.284920301769587
15767	3	-1	960	652	10.740519750030538
15768	3	-1	652	960	10.740519750030538
15769	3	-1	961	131	7.333564647283405
15770	3	-1	131	961	7.333564647283405
15771	3	-1	961	275	9.573358425828674
15772	3	-1	275	961	9.573358425828674
15773	3	-1	961	369	14.345825952185047
15774	3	-1	369	961	14.345825952185047
15775	3	-1	961	383	11.946640216024576
15776	3	-1	383	961	11.946640216024576
15777	3	-1	961	500	12.91651118717539
15778	3	-1	500	961	12.91651118717539
15779	3	-1	961	803	14.778930551067255
15780	3	-1	803	961	14.778930551067255
15781	3	-1	962	135	12.489380994457084
15782	3	-1	135	962	12.489380994457084
15783	3	-1	962	319	11.072345684649568
15784	3	-1	319	962	11.072345684649568
15785	3	-1	962	330	6.361672425465357
15786	3	-1	330	962	6.361672425465357
15787	3	-1	962	466	5.414250153031156
15788	3	-1	466	962	5.414250153031156
15789	3	-1	962	558	14.788193314159736
15790	3	-1	558	962	14.788193314159736
15791	3	-1	962	603	12.30093251920037
15792	3	-1	603	962	12.30093251920037
15793	3	-1	962	636	13.533846392010876
15794	3	-1	636	962	13.533846392010876
15795	3	-1	962	643	14.067319010288346
15796	3	-1	643	962	14.067319010288346
15797	3	-1	962	936	5.162913139817374
15798	3	-1	936	962	5.162913139817374
15799	3	-1	963	80	10.377464625026587
15800	3	-1	80	963	10.377464625026587
15801	3	-1	963	367	14.066582345582265
15802	3	-1	367	963	14.066582345582265
15803	3	-1	963	548	13.78524650028351
15804	3	-1	548	963	13.78524650028351
15805	3	-1	963	667	15.881237913517701
15806	3	-1	667	963	15.881237913517701
15807	3	-1	964	40	14.303379672515582
15808	3	-1	40	964	14.303379672515582
15809	3	-1	964	82	6.945068628054301
15810	3	-1	82	964	6.945068628054301
15811	3	-1	964	249	11.024503041497923
15812	3	-1	249	964	11.024503041497923
15813	3	-1	964	353	11.428746558694733
15814	3	-1	353	964	11.428746558694733
15815	3	-1	964	495	13.124730857583426
15816	3	-1	495	964	13.124730857583426
15817	3	-1	964	600	9.989018430710132
15818	3	-1	600	964	9.989018430710132
15819	3	-1	964	732	6.813543599797237
15820	3	-1	732	964	6.813543599797237
15821	3	-1	965	76	8.911178136132909
15822	3	-1	76	965	8.911178136132909
15823	3	-1	965	299	13.228995718876424
15824	3	-1	299	965	13.228995718876424
15825	3	-1	965	805	7.033407736328291
15826	3	-1	805	965	7.033407736328291
15827	3	-1	965	810	9.15681599109639
15828	3	-1	810	965	9.15681599109639
15829	3	-1	966	89	8.154191897828184
15830	3	-1	89	966	8.154191897828184
15831	3	-1	966	195	15.546003437071162
15832	3	-1	195	966	15.546003437071162
15833	3	-1	966	206	12.139665003306874
15834	3	-1	206	966	12.139665003306874
15835	3	-1	966	226	15.347680375498781
15836	3	-1	226	966	15.347680375498781
15837	3	-1	966	524	7.149949180539909
15838	3	-1	524	966	7.149949180539909
15839	3	-1	968	264	11.073741555918003
15840	3	-1	264	968	11.073741555918003
15841	3	-1	968	539	11.250770835109469
15842	3	-1	539	968	11.250770835109469
15843	3	-1	968	628	13.594046476236322
15844	3	-1	628	968	13.594046476236322
15845	3	-1	969	273	12.741631251847606
15846	3	-1	273	969	12.741631251847606
15847	3	-1	969	762	10.357004416751192
15848	3	-1	762	969	10.357004416751192
15849	3	-1	969	868	12.537239026786251
15850	3	-1	868	969	12.537239026786251
15851	3	-1	969	909	11.259732423632359
15852	3	-1	909	969	11.259732423632359
15853	3	-1	970	87	5.483304131941798
15854	3	-1	87	970	5.483304131941798
15855	3	-1	970	102	13.483470145001043
15856	3	-1	102	970	13.483470145001043
15857	3	-1	970	440	6.680587953837948
15858	3	-1	440	970	6.680587953837948
15859	3	-1	970	464	12.818680287017505
15860	3	-1	464	970	12.818680287017505
15861	3	-1	971	99	14.540791978980684
15862	3	-1	99	971	14.540791978980684
15863	3	-1	971	339	13.61091628195244
15864	3	-1	339	971	13.61091628195244
15865	3	-1	971	428	9.878004849946263
15866	3	-1	428	971	9.878004849946263
15867	3	-1	971	481	6.578754097592784
15868	3	-1	481	971	6.578754097592784
15869	3	-1	971	816	8.560551064380588
15870	3	-1	816	971	8.560551064380588
15871	3	-1	971	839	8.578340143169315
15872	3	-1	839	971	8.578340143169315
15873	3	-1	972	312	14.946626632999465
15874	3	-1	312	972	14.946626632999465
15875	3	-1	972	574	9.411150632992841
15876	3	-1	574	972	9.411150632992841
15877	3	-1	972	625	15.691155743996134
15878	3	-1	625	972	15.691155743996134
15879	3	-1	973	159	14.836627998851288
15880	3	-1	159	973	14.836627998851288
15881	3	-1	973	249	10.254051927959068
15882	3	-1	249	973	10.254051927959068
15883	3	-1	973	581	13.47075419347195
15884	3	-1	581	973	13.47075419347195
15885	3	-1	973	702	9.629030986952799
15886	3	-1	702	973	9.629030986952799
15887	3	-1	973	780	5.798390030023575
15888	3	-1	780	973	5.798390030023575
15889	3	-1	973	793	14.764848459345371
15890	3	-1	793	973	14.764848459345371
15891	3	-1	974	88	12.115033725763691
15892	3	-1	88	974	12.115033725763691
15893	3	-1	974	476	6.348945837027125
15894	3	-1	476	974	6.348945837027125
15895	3	-1	974	580	6.634563548212466
15896	3	-1	580	974	6.634563548212466
15897	3	-1	974	668	14.031900914618472
15898	3	-1	668	974	14.031900914618472
15899	3	-1	975	14	14.31039889479422
15900	3	-1	14	975	14.31039889479422
15901	3	-1	975	103	10.744483785982089
15902	3	-1	103	975	10.744483785982089
15903	3	-1	975	418	10.855278508392859
15904	3	-1	418	975	10.855278508392859
15905	3	-1	976	54	13.75752203398928
15906	3	-1	54	976	13.75752203398928
15907	3	-1	976	135	8.50377960066387
15908	3	-1	135	976	8.50377960066387
15909	3	-1	976	296	13.009890528017957
15910	3	-1	296	976	13.009890528017957
15911	3	-1	976	330	11.709194518293778
15912	3	-1	330	976	11.709194518293778
15913	3	-1	976	502	16.164868956577674
15914	3	-1	502	976	16.164868956577674
15915	3	-1	976	571	6.792531055748756
15916	3	-1	571	976	6.792531055748756
15917	3	-1	976	626	6.410471397884092
15918	3	-1	626	976	6.410471397884092
15919	3	-1	976	675	9.867053710517554
15920	3	-1	675	976	9.867053710517554
15921	3	-1	977	103	13.513900593035274
15922	3	-1	103	977	13.513900593035274
15923	3	-1	977	505	13.092030741239563
15924	3	-1	505	977	13.092030741239563
15925	3	-1	977	520	15.821966437310914
15926	3	-1	520	977	15.821966437310914
15927	3	-1	977	683	11.497855078083695
15928	3	-1	683	977	11.497855078083695
15929	3	-1	977	844	14.456670182723334
15930	3	-1	844	977	14.456670182723334
15931	3	-1	978	35	8.73504747713161
15932	3	-1	35	978	8.73504747713161
15933	3	-1	978	733	9.789974701598386
15934	3	-1	733	978	9.789974701598386
15935	3	-1	979	46	14.251069173869842
15936	3	-1	46	979	14.251069173869842
15937	3	-1	979	198	9.390942603491146
15938	3	-1	198	979	9.390942603491146
15939	3	-1	979	523	9.10811388169203
15940	3	-1	523	979	9.10811388169203
15941	3	-1	979	806	14.167342921173073
15942	3	-1	806	979	14.167342921173073
15943	3	-1	979	923	12.059765055088391
15944	3	-1	923	979	12.059765055088391
15945	3	-1	980	572	9.903948418198318
15946	3	-1	572	980	9.903948418198318
15947	3	-1	980	868	11.999737670056044
15948	3	-1	868	980	11.999737670056044
15949	3	-1	980	883	14.650207762043923
15950	3	-1	883	980	14.650207762043923
15951	3	-1	980	898	12.699491436084614
15952	3	-1	898	980	12.699491436084614
15953	3	-1	981	220	6.116989579247616
15954	3	-1	220	981	6.116989579247616
15955	3	-1	981	599	11.610043412265062
15956	3	-1	599	981	11.610043412265062
15957	3	-1	981	897	13.215479850474114
15958	3	-1	897	981	13.215479850474114
15959	3	-1	982	223	7.0226803270108835
15960	3	-1	223	982	7.0226803270108835
15961	3	-1	982	621	13.805937128574383
15962	3	-1	621	982	13.805937128574383
15963	3	-1	982	781	8.919479186283187
15964	3	-1	781	982	8.919479186283187
15965	3	-1	982	937	7.692894348975293
15966	3	-1	937	982	7.692894348975293
15967	3	-1	983	256	13.402593301082371
15968	3	-1	256	983	13.402593301082371
15969	3	-1	983	290	14.820596158085024
15970	3	-1	290	983	14.820596158085024
15971	3	-1	983	538	10.030599388965205
15972	3	-1	538	983	10.030599388965205
15973	3	-1	983	658	14.720042304585114
15974	3	-1	658	983	14.720042304585114
15975	3	-1	983	665	10.84795264194464
15976	3	-1	665	983	10.84795264194464
15977	3	-1	984	315	12.401881556507096
15978	3	-1	315	984	12.401881556507096
15979	3	-1	984	437	9.155448653027255
15980	3	-1	437	984	9.155448653027255
15981	3	-1	984	554	6.920634889109412
15982	3	-1	554	984	6.920634889109412
15983	3	-1	984	873	15.820823625723971
15984	3	-1	873	984	15.820823625723971
15985	3	-1	985	295	14.040727779734024
15986	3	-1	295	985	14.040727779734024
15987	3	-1	985	348	5.304585597986939
15988	3	-1	348	985	5.304585597986939
15989	3	-1	985	459	12.982768495637341
15990	3	-1	459	985	12.982768495637341
15991	3	-1	985	718	9.77814089163084
15992	3	-1	718	985	9.77814089163084
15993	3	-1	985	951	3.498522234249428
15994	3	-1	951	985	3.498522234249428
15995	3	-1	986	44	12.030446703558685
15996	3	-1	44	986	12.030446703558685
15997	3	-1	986	465	14.809585657637108
15998	3	-1	465	986	14.809585657637108
15999	3	-1	987	212	6.574722042804551
16000	3	-1	212	987	6.574722042804551
16001	3	-1	987	417	14.059279582271472
16002	3	-1	417	987	14.059279582271472
16003	3	-1	987	443	10.336347116101374
16004	3	-1	443	987	10.336347116101374
16005	3	-1	987	512	12.167143876463376
16006	3	-1	512	987	12.167143876463376
16007	3	-1	987	560	7.280504132731314
16008	3	-1	560	987	7.280504132731314
16009	3	-1	987	887	10.730065434332388
16010	3	-1	887	987	10.730065434332388
16011	3	-1	988	163	8.913321067595712
16012	3	-1	163	988	8.913321067595712
16013	3	-1	988	269	9.208222504695783
16014	3	-1	269	988	9.208222504695783
16015	3	-1	988	588	14.01916978633146
16016	3	-1	588	988	14.01916978633146
16017	3	-1	988	660	14.102177924540564
16018	3	-1	660	988	14.102177924540564
16019	3	-1	989	46	13.405895273658853
16020	3	-1	46	989	13.405895273658853
16021	3	-1	989	850	7.082714406787272
16022	3	-1	850	989	7.082714406787272
16023	3	-1	989	902	10.485395783130285
16024	3	-1	902	989	10.485395783130285
16025	3	-1	990	225	12.71136498836152
16026	3	-1	225	990	12.71136498836152
16027	3	-1	990	365	15.167229215116008
16028	3	-1	365	990	15.167229215116008
16029	3	-1	990	585	14.166416449255157
16030	3	-1	585	990	14.166416449255157
16031	3	-1	990	616	9.732804950634408
16032	3	-1	616	990	9.732804950634408
16033	3	-1	990	743	13.342872942830006
16034	3	-1	743	990	13.342872942830006
16035	3	-1	991	21	12.337733172645756
16036	3	-1	21	991	12.337733172645756
16037	3	-1	991	509	16.208185248495077
16038	3	-1	509	991	16.208185248495077
16039	3	-1	991	789	12.168338884609827
16040	3	-1	789	991	12.168338884609827
16041	3	-1	992	553	15.633554282701137
16042	3	-1	553	992	15.633554282701137
16043	3	-1	992	738	11.805286253097002
16044	3	-1	738	992	11.805286253097002
16045	3	-1	993	95	15.7769460094085
16046	3	-1	95	993	15.7769460094085
16047	3	-1	993	397	10.59803298820815
16048	3	-1	397	993	10.59803298820815
16049	3	-1	993	526	14.012503350014182
16050	3	-1	526	993	14.012503350014182
16051	3	-1	994	109	13.845689009624552
16052	3	-1	109	994	13.845689009624552
16053	3	-1	994	357	6.979795413063499
16054	3	-1	357	994	6.979795413063499
16055	3	-1	994	809	6.882446621357691
16056	3	-1	809	994	6.882446621357691
16057	3	-1	995	247	9.353899381412694
16058	3	-1	247	995	9.353899381412694
16059	3	-1	995	325	13.139088763257458
16060	3	-1	325	995	13.139088763257458
16061	3	-1	995	797	11.1046634870893
16062	3	-1	797	995	11.1046634870893
16063	3	-1	995	906	14.730699713719567
16064	3	-1	906	995	14.730699713719567
16065	3	-1	996	142	10.419707699158948
16066	3	-1	142	996	10.419707699158948
16067	3	-1	996	148	12.76828269878575
16068	3	-1	148	996	12.76828269878575
16069	3	-1	996	215	14.74373919096725
16070	3	-1	215	996	14.74373919096725
16071	3	-1	996	276	12.002560776425659
16072	3	-1	276	996	12.002560776425659
16073	4	-1	3994	176	20.155676742323532
16074	4	-1	176	3994	20.155676742323532
16075	4	-1	3994	247	8.03404663854184
16076	4	-1	247	3994	8.03404663854184
16077	4	-1	3994	282	16.200024680819666
16078	4	-1	282	3994	16.200024680819666
16079	4	-1	3994	325	12.297169975287979
16080	4	-1	325	3994	12.297169975287979
16081	4	-1	3994	785	18.734251232677632
16082	4	-1	785	3994	18.734251232677632
16083	4	-1	3994	797	13.214983852762375
16084	4	-1	797	3994	13.214983852762375
16085	4	-1	3994	941	6.973841382525891
16086	4	-1	941	3994	6.973841382525891
16087	4	-1	3994	995	11.753861640993676
16088	4	-1	995	3994	11.753861640993676
16089	4	-1	3995	21	20.386418088474546
16090	4	-1	21	3995	20.386418088474546
16091	4	-1	3995	50	8.597663768281054
16092	4	-1	50	3995	8.597663768281054
16093	4	-1	3995	286	17.85451058178741
16094	4	-1	286	3995	17.85451058178741
16095	4	-1	3995	309	20.151967371342096
16096	4	-1	309	3995	20.151967371342096
16097	4	-1	3995	509	9.033060103244214
16098	4	-1	509	3995	9.033060103244214
16099	4	-1	3995	847	17.793931580367538
16100	4	-1	847	3995	17.793931580367538
16101	4	-1	3996	159	2.5407553380952512
16102	4	-1	159	3996	2.5407553380952512
16103	4	-1	3996	459	6.156193142544377
16104	4	-1	459	3996	6.156193142544377
16105	4	-1	3996	702	13.314236881058209
16106	4	-1	702	3996	13.314236881058209
16107	4	-1	3996	718	6.642188301395044
16108	4	-1	718	3996	6.642188301395044
16109	4	-1	3996	793	11.078465528908456
16110	4	-1	793	3996	11.078465528908456
16111	4	-1	3996	950	13.598395817147251
16112	4	-1	950	3996	13.598395817147251
16113	4	-1	3996	951	9.29293997632124
16114	4	-1	951	3996	9.29293997632124
16115	4	-1	3996	985	9.529046060674512
16116	4	-1	985	3996	9.529046060674512
16117	4	-1	3997	40	14.066802389654862
16118	4	-1	40	3997	14.066802389654862
16119	4	-1	3997	74	16.165028037001036
16120	4	-1	74	3997	16.165028037001036
16121	4	-1	3997	262	7.773212270315268
16122	4	-1	262	3997	7.773212270315268
16123	4	-1	3997	342	8.783690642181483
16124	4	-1	342	3997	8.783690642181483
16125	4	-1	3997	495	9.70615420659346
16126	4	-1	495	3997	9.70615420659346
16127	4	-1	3997	732	16.016381116718712
16128	4	-1	732	3997	16.016381116718712
16129	4	-1	3997	818	3.157261537725436
16130	4	-1	818	3997	3.157261537725436
16131	4	-1	3997	828	18.57548886904708
16132	4	-1	828	3997	18.57548886904708
16133	4	-1	3997	911	5.825387097914774
16134	4	-1	911	3997	5.825387097914774
16135	4	-1	3998	353	21.213546374267505
16136	4	-1	353	3998	21.213546374267505
16137	4	-1	3998	365	18.726713991378418
16138	4	-1	365	3998	18.726713991378418
16139	4	-1	3998	391	17.195478370526107
16140	4	-1	391	3998	17.195478370526107
16141	4	-1	3998	428	7.592856555594586
16142	4	-1	428	3998	7.592856555594586
16143	4	-1	3998	481	3.8490740624102693
16144	4	-1	481	3998	3.8490740624102693
16145	4	-1	3998	514	12.284746195626054
16146	4	-1	514	3998	12.284746195626054
16147	4	-1	3998	714	13.406808485121434
16148	4	-1	714	3998	13.406808485121434
16149	4	-1	3998	971	10.098634071136235
16150	4	-1	971	3998	10.098634071136235
16151	4	-1	3999	1	14.262367267178021
16152	4	-1	1	3999	14.262367267178021
16153	4	-1	3999	65	17.73293426703832
16154	4	-1	65	3999	17.73293426703832
16155	4	-1	3999	139	8.090558759247054
16156	4	-1	139	3999	8.090558759247054
16157	4	-1	3999	450	14.559621964035383
16158	4	-1	450	3999	14.559621964035383
16159	4	-1	3999	517	7.918931746099652
16160	4	-1	517	3999	7.918931746099652
16161	4	-1	3999	689	6.324268266632318
16162	4	-1	689	3999	6.324268266632318
16163	4	-1	3999	705	17.03232086978006
16164	4	-1	705	3999	17.03232086978006
16165	4	-1	3999	819	12.79890830168787
16166	4	-1	819	3999	12.79890830168787
16167	4	-1	3999	839	21.26606363727009
16168	4	-1	839	3999	21.26606363727009
16169	4	-1	4000	9	17.903096498824148
16170	4	-1	9	4000	17.903096498824148
16171	4	-1	4000	60	3.4755029082946716
16172	4	-1	60	4000	3.4755029082946716
16173	4	-1	4000	110	3.1392302768117712
16174	4	-1	110	4000	3.1392302768117712
16175	4	-1	4000	165	6.847762867456163
16176	4	-1	165	4000	6.847762867456163
16177	4	-1	4000	445	7.661838864600153
16178	4	-1	445	4000	7.661838864600153
16179	4	-1	4000	477	9.656535758663665
16180	4	-1	477	4000	9.656535758663665
16181	4	-1	4000	564	13.95053789739558
16182	4	-1	564	4000	13.95053789739558
16183	4	-1	4000	741	17.068038476332593
16184	4	-1	741	4000	17.068038476332593
16185	4	-1	4001	232	6.544188096342907
16186	4	-1	232	4001	6.544188096342907
16187	4	-1	4001	267	14.487111571017646
16188	4	-1	267	4001	14.487111571017646
16189	4	-1	4001	403	6.426156722068503
16190	4	-1	403	4001	6.426156722068503
16191	4	-1	4001	451	3.647465728772534
16192	4	-1	451	4001	3.647465728772534
16193	4	-1	4001	664	12.544937053220714
16194	4	-1	664	4001	12.544937053220714
16195	4	-1	4001	794	7.994311760525697
16196	4	-1	794	4001	7.994311760525697
16197	4	-1	4001	928	19.705996313251767
16198	4	-1	928	4001	19.705996313251767
16199	4	-1	4002	34	3.4591297729280335
16200	4	-1	34	4002	3.4591297729280335
16201	4	-1	4002	354	9.31573204832481
16202	4	-1	354	4002	9.31573204832481
16203	4	-1	4003	160	7.643072427439969
16204	4	-1	160	4003	7.643072427439969
16205	4	-1	4003	490	19.526336660464636
16206	4	-1	490	4003	19.526336660464636
16207	4	-1	4003	778	17.330338013819645
16208	4	-1	778	4003	17.330338013819645
16209	4	-1	4003	917	17.681132378603532
16210	4	-1	917	4003	17.681132378603532
16211	4	-1	4004	46	7.06829364172209
16212	4	-1	46	4004	7.06829364172209
16213	4	-1	4004	126	20.487382238163907
16214	4	-1	126	4004	20.487382238163907
16215	4	-1	4004	387	19.63801300740958
16216	4	-1	387	4004	19.63801300740958
16217	4	-1	4004	523	14.645594873628836
16218	4	-1	523	4004	14.645594873628836
16219	4	-1	4004	840	8.521555309418412
16220	4	-1	840	4004	8.521555309418412
16221	4	-1	4004	850	5.4865583513721115
16222	4	-1	850	4004	5.4865583513721115
16223	4	-1	4004	923	16.85429011329029
16224	4	-1	923	4004	16.85429011329029
16225	4	-1	4005	566	13.066331966370916
16226	4	-1	566	4005	13.066331966370916
16227	4	-1	4005	766	7.434957181087562
16228	4	-1	766	4005	7.434957181087562
16229	4	-1	4005	792	8.359160687235489
16230	4	-1	792	4005	8.359160687235489
16231	4	-1	4005	902	19.08988309211651
16232	4	-1	902	4005	19.08988309211651
16233	4	-1	4006	87	10.785558357466822
16234	4	-1	87	4006	10.785558357466822
16235	4	-1	4006	355	5.406783825118357
16236	4	-1	355	4006	5.406783825118357
16237	4	-1	4006	464	11.835054617087817
16238	4	-1	464	4006	11.835054617087817
16239	4	-1	4006	472	16.586668804882482
16240	4	-1	472	4006	16.586668804882482
16241	4	-1	4006	742	12.864076111065945
16242	4	-1	742	4006	12.864076111065945
16243	4	-1	4006	876	10.863503997020976
16244	4	-1	876	4006	10.863503997020976
16245	4	-1	4006	970	16.101952537828
16246	4	-1	970	4006	16.101952537828
16247	4	-1	4007	107	18.100911076370533
16248	4	-1	107	4007	18.100911076370533
16249	4	-1	4007	436	20.070561314221525
16250	4	-1	436	4007	20.070561314221525
16251	4	-1	4007	472	14.377202798154562
16252	4	-1	472	4007	14.377202798154562
16253	4	-1	4007	543	17.34297367076727
16254	4	-1	543	4007	17.34297367076727
16255	4	-1	4007	660	20.557631301515066
16256	4	-1	660	4007	20.557631301515066
16257	4	-1	4007	687	6.334282151364532
16258	4	-1	687	4007	6.334282151364532
16259	4	-1	4007	786	13.83348181561148
16260	4	-1	786	4007	13.83348181561148
16261	4	-1	4007	863	8.7654810502408
16262	4	-1	863	4007	8.7654810502408
16263	4	-1	4008	97	21.2726908709771
16264	4	-1	97	4008	21.2726908709771
16265	4	-1	4008	112	10.795794465648028
16266	4	-1	112	4008	10.795794465648028
16267	4	-1	4008	326	21.75107466812428
16268	4	-1	326	4008	21.75107466812428
16269	4	-1	4008	605	14.652507811724297
16270	4	-1	605	4008	14.652507811724297
16271	4	-1	4008	739	5.742167358733565
16272	4	-1	739	4008	5.742167358733565
16273	4	-1	4008	806	12.19708855903283
16274	4	-1	806	4008	12.19708855903283
16275	4	-1	4009	163	19.143046187335415
16276	4	-1	163	4009	19.143046187335415
16277	4	-1	4009	269	19.2162585740535
16278	4	-1	269	4009	19.2162585740535
16279	4	-1	4009	659	9.735106574268162
16280	4	-1	659	4009	9.735106574268162
16281	4	-1	4009	660	3.207817232570437
16282	4	-1	660	4009	3.207817232570437
16283	4	-1	4009	747	15.55526549444798
16284	4	-1	747	4009	15.55526549444798
16285	4	-1	4009	834	9.819240138778916
16286	4	-1	834	4009	9.819240138778916
16287	4	-1	4009	943	16.757980314108963
16288	4	-1	943	4009	16.757980314108963
16289	4	-1	4009	988	10.894369611729417
16290	4	-1	988	4009	10.894369611729417
16291	4	-1	4010	28	15.965292976476048
16292	4	-1	28	4010	15.965292976476048
16293	4	-1	4010	39	11.80492382015665
16294	4	-1	39	4010	11.80492382015665
16295	4	-1	4010	67	7.43539462183012
16296	4	-1	67	4010	7.43539462183012
16297	4	-1	4010	137	20.61985982734327
16298	4	-1	137	4010	20.61985982734327
16299	4	-1	4010	238	14.541719836381867
16300	4	-1	238	4010	14.541719836381867
16301	4	-1	4010	597	6.156135661640772
16302	4	-1	597	4010	6.156135661640772
16303	4	-1	4010	640	21.714541660577066
16304	4	-1	640	4010	21.714541660577066
16305	4	-1	4011	137	10.827288492128341
16306	4	-1	137	4011	10.827288492128341
16307	4	-1	4011	307	12.657578858754373
16308	4	-1	307	4011	12.657578858754373
16309	4	-1	4011	313	12.463674038680317
16310	4	-1	313	4011	12.463674038680317
16311	4	-1	4011	867	12.03030356392825
16312	4	-1	867	4011	12.03030356392825
16313	4	-1	4011	878	4.1132289980081165
16314	4	-1	878	4011	4.1132289980081165
16315	4	-1	4012	273	13.99484581626078
16316	4	-1	273	4012	13.99484581626078
16317	4	-1	4012	482	15.009502639182845
16318	4	-1	482	4012	15.009502639182845
16319	4	-1	4012	567	6.793123152992862
16320	4	-1	567	4012	6.793123152992862
16321	4	-1	4012	723	15.433380514890311
16322	4	-1	723	4012	15.433380514890311
16323	4	-1	4012	762	9.104378406003981
16324	4	-1	762	4012	9.104378406003981
16325	4	-1	4012	924	16.798782482347864
16326	4	-1	924	4012	16.798782482347864
16327	4	-1	4012	939	20.387109932362325
16328	4	-1	939	4012	20.387109932362325
16329	4	-1	4012	969	13.158511716102971
16330	4	-1	969	4012	13.158511716102971
16331	4	-1	4013	111	14.450979164506284
16332	4	-1	111	4013	14.450979164506284
16333	4	-1	4013	129	16.685666159316717
16334	4	-1	129	4013	16.685666159316717
16335	4	-1	4013	303	7.753438399960767
16336	4	-1	303	4013	7.753438399960767
16337	4	-1	4013	874	14.186072478633681
16338	4	-1	874	4013	14.186072478633681
16339	4	-1	4013	898	4.987417404034165
16340	4	-1	898	4013	4.987417404034165
16341	4	-1	4013	980	14.496454877647462
16342	4	-1	980	4013	14.496454877647462
16343	4	-1	4014	6	17.594274429015883
16344	4	-1	6	4014	17.594274429015883
16345	4	-1	4014	260	18.999427906148988
16346	4	-1	260	4014	18.999427906148988
16347	4	-1	4014	269	15.024154194654004
16348	4	-1	269	4014	15.024154194654004
16349	4	-1	4014	389	8.44652624974216
16350	4	-1	389	4014	8.44652624974216
16351	4	-1	4014	585	3.436303346058735
16352	4	-1	585	4014	3.436303346058735
16353	4	-1	4014	588	10.134338138037847
16354	4	-1	588	4014	10.134338138037847
16355	4	-1	4014	763	16.993721316734398
16356	4	-1	763	4014	16.993721316734398
16357	4	-1	4014	988	21.474099079185827
16358	4	-1	988	4014	21.474099079185827
16359	4	-1	4014	990	16.749806532346167
16360	4	-1	990	4014	16.749806532346167
16361	4	-1	4015	4	7.975740411841995
16362	4	-1	4	4015	7.975740411841995
16363	4	-1	4015	122	10.002605593547113
16364	4	-1	122	4015	10.002605593547113
16365	4	-1	4015	200	18.447406663373304
16366	4	-1	200	4015	18.447406663373304
16367	4	-1	4015	208	19.84596332127909
16368	4	-1	208	4015	19.84596332127909
16369	4	-1	4015	239	13.964433538474529
16370	4	-1	239	4015	13.964433538474529
16371	4	-1	4015	763	17.371662783655125
16372	4	-1	763	4015	17.371662783655125
16373	4	-1	4015	820	10.126442843407148
16374	4	-1	820	4015	10.126442843407148
16375	4	-1	4016	251	8.97180055775322
16376	4	-1	251	4016	8.97180055775322
16377	4	-1	4016	274	18.37168536227759
16378	4	-1	274	4016	18.37168536227759
16379	4	-1	4016	321	14.722988483217026
16380	4	-1	321	4016	14.722988483217026
16381	4	-1	4016	535	15.943401479874963
16382	4	-1	535	4016	15.943401479874963
16383	4	-1	4016	618	20.75535144023328
16384	4	-1	618	4016	20.75535144023328
16385	4	-1	4016	709	12.730106076099606
16386	4	-1	709	4016	12.730106076099606
16387	4	-1	4016	760	2.96858661905336
16388	4	-1	760	4016	2.96858661905336
16389	4	-1	4016	880	7.6051266621025455
16390	4	-1	880	4016	7.6051266621025455
16391	4	-1	4017	48	8.637918904819644
16392	4	-1	48	4017	8.637918904819644
16393	4	-1	4017	157	10.794183263234618
16394	4	-1	157	4017	10.794183263234618
16395	4	-1	4017	161	3.9153453586745677
16396	4	-1	161	4017	3.9153453586745677
16397	4	-1	4017	168	13.810584471962208
16398	4	-1	168	4017	13.810584471962208
16399	4	-1	4017	213	19.18366828844639
16400	4	-1	213	4017	19.18366828844639
16401	4	-1	4017	227	18.47941836444
16402	4	-1	227	4017	18.47941836444
16403	4	-1	4017	275	19.212275095681605
16404	4	-1	275	4017	19.212275095681605
16405	4	-1	4017	369	19.478881165227822
16406	4	-1	369	4017	19.478881165227822
16407	4	-1	4017	426	19.57277088581589
16408	4	-1	426	4017	19.57277088581589
16409	4	-1	4017	550	6.0206562059609166
16410	4	-1	550	4017	6.0206562059609166
16411	4	-1	4017	568	8.099312288719293
16412	4	-1	568	4017	8.099312288719293
16413	4	-1	4017	686	18.937443832334022
16414	4	-1	686	4017	18.937443832334022
16415	4	-1	4018	127	12.98404516671874
16416	4	-1	127	4018	12.98404516671874
16417	4	-1	4018	245	15.846246342350685
16418	4	-1	245	4018	15.846246342350685
16419	4	-1	4018	373	19.359328036008023
16420	4	-1	373	4018	19.359328036008023
16421	4	-1	4018	449	19.28737763905666
16422	4	-1	449	4018	19.28737763905666
16423	4	-1	4018	527	3.66205784606126
16424	4	-1	527	4018	3.66205784606126
16425	4	-1	4018	647	14.629736684943241
16426	4	-1	647	4018	14.629736684943241
16427	4	-1	4018	691	4.025550472516678
16428	4	-1	691	4018	4.025550472516678
16429	4	-1	4018	927	13.323882431019829
16430	4	-1	927	4018	13.323882431019829
16431	4	-1	4019	144	17.373440396876358
16432	4	-1	144	4019	17.373440396876358
16433	4	-1	4019	229	14.922510273231628
16434	4	-1	229	4019	14.922510273231628
16435	4	-1	4019	244	8.317198293160331
16436	4	-1	244	4019	8.317198293160331
16437	4	-1	4019	277	5.048764969659263
16438	4	-1	277	4019	5.048764969659263
16439	4	-1	4019	314	2.6282064687731608
16440	4	-1	314	4019	2.6282064687731608
16441	4	-1	4019	711	5.698558460037287
16442	4	-1	711	4019	5.698558460037287
16443	4	-1	4019	748	18.962979426888
16444	4	-1	748	4019	18.962979426888
16445	4	-1	4019	829	12.853330315399491
16446	4	-1	829	4019	12.853330315399491
16447	4	-1	4019	955	17.635566509276334
16448	4	-1	955	4019	17.635566509276334
16449	4	-1	4020	144	12.937894404059804
16450	4	-1	144	4020	12.937894404059804
16451	4	-1	4020	218	11.91155241335529
16452	4	-1	218	4020	11.91155241335529
16453	4	-1	4020	244	21.96178986182548
16454	4	-1	244	4020	21.96178986182548
16455	4	-1	4020	296	13.894604306593623
16456	4	-1	296	4020	13.894604306593623
16457	4	-1	4020	298	1.8216779628110227
16458	4	-1	298	4020	1.8216779628110227
16459	4	-1	4020	406	10.278692856608227
16460	4	-1	406	4020	10.278692856608227
16461	4	-1	4020	408	18.753192573590876
16462	4	-1	408	4020	18.753192573590876
16463	4	-1	4020	716	6.406775713012036
16464	4	-1	716	4020	6.406775713012036
16465	4	-1	4021	54	18.050472805379698
16466	4	-1	54	4021	18.050472805379698
16467	4	-1	4021	55	8.373079454246556
16468	4	-1	55	4021	8.373079454246556
16469	4	-1	4021	71	11.465694881379273
16470	4	-1	71	4021	11.465694881379273
16471	4	-1	4021	368	3.3520729885305753
16472	4	-1	368	4021	3.3520729885305753
16473	4	-1	4021	594	15.74699966764677
16474	4	-1	594	4021	15.74699966764677
16475	4	-1	4021	675	21.941344384583196
16476	4	-1	675	4021	21.941344384583196
16477	4	-1	4021	684	16.263936032715918
16478	4	-1	684	4021	16.263936032715918
16479	4	-1	4021	774	10.000511900508197
16480	4	-1	774	4021	10.000511900508197
16481	4	-1	4021	855	13.130356619184354
16482	4	-1	855	4021	13.130356619184354
16483	4	-1	4022	33	6.80751310404657
16484	4	-1	33	4022	6.80751310404657
16485	4	-1	4022	53	10.663697463600727
16486	4	-1	53	4022	10.663697463600727
16487	4	-1	4022	859	5.029300555764493
16488	4	-1	859	4022	5.029300555764493
16489	4	-1	4022	882	14.828772512117125
16490	4	-1	882	4022	14.828772512117125
16491	4	-1	4022	908	18.32757413626641
16492	4	-1	908	4022	18.32757413626641
16493	4	-1	4022	926	15.02502345582828
16494	4	-1	926	4022	15.02502345582828
16495	4	-1	4023	174	8.741923071630314
16496	4	-1	174	4023	8.741923071630314
16497	4	-1	4023	278	19.70989040312364
16498	4	-1	278	4023	19.70989040312364
16499	4	-1	4023	396	14.498406868169887
16500	4	-1	396	4023	14.498406868169887
16501	4	-1	4023	487	14.085377002598026
16502	4	-1	487	4023	14.085377002598026
16503	4	-1	4023	631	16.890259330655685
16504	4	-1	631	4023	16.890259330655685
16505	4	-1	4023	738	16.01734523808082
16506	4	-1	738	4023	16.01734523808082
16507	4	-1	4023	750	8.434511562167875
16508	4	-1	750	4023	8.434511562167875
16509	4	-1	4024	256	17.076455123607996
16510	4	-1	256	4024	17.076455123607996
16511	4	-1	4024	346	10.364895546484306
16512	4	-1	346	4024	10.364895546484306
16513	4	-1	4024	432	12.74289067324813
16514	4	-1	432	4024	12.74289067324813
16515	4	-1	4024	442	13.125979853279212
16516	4	-1	442	4024	13.125979853279212
16517	4	-1	4024	475	4.507148267399446
16518	4	-1	475	4024	4.507148267399446
16519	4	-1	4024	538	7.688748674861799
16520	4	-1	538	4024	7.688748674861799
16521	4	-1	4024	665	9.554629544234864
16522	4	-1	665	4024	9.554629544234864
16523	4	-1	4024	710	10.028405536114837
16524	4	-1	710	4024	10.028405536114837
16525	4	-1	4024	889	20.27815287011212
16526	4	-1	889	4024	20.27815287011212
16527	4	-1	4025	108	16.87602850016146
16528	4	-1	108	4025	16.87602850016146
16529	4	-1	4025	130	18.33644261683107
16530	4	-1	130	4025	18.33644261683107
16531	4	-1	4025	175	5.920483277530458
16532	4	-1	175	4025	5.920483277530458
16533	4	-1	4025	419	16.12224357363274
16534	4	-1	419	4025	16.12224357363274
16535	4	-1	4025	461	4.958657688429858
16536	4	-1	461	4025	4.958657688429858
16537	4	-1	4025	532	6.542401965360538
16538	4	-1	532	4025	6.542401965360538
16539	4	-1	4025	670	11.394698853285485
16540	4	-1	670	4025	11.394698853285485
16541	4	-1	4025	754	11.258375854001102
16542	4	-1	754	4025	11.258375854001102
16543	4	-1	4025	832	18.868373348676712
16544	4	-1	832	4025	18.868373348676712
16545	4	-1	4026	76	15.17925893720603
16546	4	-1	76	4026	15.17925893720603
16547	4	-1	4026	143	7.417066007456594
16548	4	-1	143	4026	7.417066007456594
16549	4	-1	4026	237	16.813036892925123
16550	4	-1	237	4026	16.813036892925123
16551	4	-1	4026	700	18.786963124537902
16552	4	-1	700	4026	18.786963124537902
16553	4	-1	4026	753	16.081962160439197
16554	4	-1	753	4026	16.081962160439197
16555	4	-1	4026	810	20.87603565578327
16556	4	-1	810	4026	20.87603565578327
16557	4	-1	4026	965	16.304219476344247
16558	4	-1	965	4026	16.304219476344247
16559	4	-1	4027	73	17.466330966288886
16560	4	-1	73	4027	17.466330966288886
16561	4	-1	4027	230	11.389333016063333
16562	4	-1	230	4027	11.389333016063333
16563	4	-1	4027	299	10.799603295942998
16564	4	-1	299	4027	10.799603295942998
16565	4	-1	4027	478	16.37300205084688
16566	4	-1	478	4027	16.37300205084688
16567	4	-1	4027	565	11.598745797988359
16568	4	-1	565	4027	11.598745797988359
16569	4	-1	4027	629	4.059436152617301
16570	4	-1	629	4027	4.059436152617301
16571	4	-1	4027	807	14.534252331216038
16572	4	-1	807	4027	14.534252331216038
16573	4	-1	4027	810	19.269147500931933
16574	4	-1	810	4027	19.269147500931933
16575	4	-1	4027	934	21.037454121336992
16576	4	-1	934	4027	21.037454121336992
16577	4	-1	4028	117	4.9827315197492545
16578	4	-1	117	4028	4.9827315197492545
16579	4	-1	4028	457	16.499731162747754
16580	4	-1	457	4028	16.499731162747754
16581	4	-1	4028	474	11.00539089041549
16582	4	-1	474	4028	11.00539089041549
16583	4	-1	4028	496	10.959422545605262
16584	4	-1	496	4028	10.959422545605262
16585	4	-1	4028	584	9.02514365464241
16586	4	-1	584	4028	9.02514365464241
16587	4	-1	4028	773	11.628904822174656
16588	4	-1	773	4028	11.628904822174656
16589	4	-1	4028	827	7.034849746709808
16590	4	-1	827	4028	7.034849746709808
16591	4	-1	4028	930	10.107752007235856
16592	4	-1	930	4028	10.107752007235856
16593	4	-1	4029	196	7.709747169005461
16594	4	-1	196	4029	7.709747169005461
16595	4	-1	4029	638	20.876411655672975
16596	4	-1	638	4029	20.876411655672975
16597	4	-1	4029	912	12.751848337300114
16598	4	-1	912	4029	12.751848337300114
16599	4	-1	4030	81	16.60328589165512
16600	4	-1	81	4030	16.60328589165512
16601	4	-1	4030	210	12.07039305910845
16602	4	-1	210	4030	12.07039305910845
16603	4	-1	4030	301	1.8501069667874774
16604	4	-1	301	4030	1.8501069667874774
16605	4	-1	4030	415	11.109593493270722
16606	4	-1	415	4030	11.109593493270722
16607	4	-1	4030	628	14.518561048553421
16608	4	-1	628	4030	14.518561048553421
16609	4	-1	4031	81	14.853118035132
16610	4	-1	81	4031	14.853118035132
16611	4	-1	4031	84	7.158548455761464
16612	4	-1	84	4031	7.158548455761464
16613	4	-1	4031	201	17.66112247833637
16614	4	-1	201	4031	17.66112247833637
16615	4	-1	4031	292	11.079546385587662
16616	4	-1	292	4031	11.079546385587662
16617	4	-1	4031	345	9.254586653624026
16618	4	-1	345	4031	9.254586653624026
16619	4	-1	4031	363	6.814697803453432
16620	4	-1	363	4031	6.814697803453432
16621	4	-1	4031	457	17.55279779504916
16622	4	-1	457	4031	17.55279779504916
16623	4	-1	4031	510	16.009517932526744
16624	4	-1	510	4031	16.009517932526744
16625	4	-1	4032	10	19.43768368575043
16626	4	-1	10	4032	19.43768368575043
16627	4	-1	4032	100	5.8453739260806925
16628	4	-1	100	4032	5.8453739260806925
16629	4	-1	4032	136	12.488014201254948
16630	4	-1	136	4032	12.488014201254948
16631	4	-1	4032	638	7.839718219824855
16632	4	-1	638	4032	7.839718219824855
16633	4	-1	4033	15	13.134432087910676
16634	4	-1	15	4033	13.134432087910676
16635	4	-1	4033	91	11.84331412186073
16636	4	-1	91	4033	11.84331412186073
16637	4	-1	4033	177	11.311306464879785
16638	4	-1	177	4033	11.311306464879785
16639	4	-1	4033	201	21.60193213432937
16640	4	-1	201	4033	21.60193213432937
16641	4	-1	4033	591	20.040010476015905
16642	4	-1	591	4033	20.040010476015905
16643	4	-1	4033	598	12.219146973850819
16644	4	-1	598	4033	12.219146973850819
16645	4	-1	4033	751	10.712742715634551
16646	4	-1	751	4033	10.712742715634551
16647	4	-1	4034	10	4.238974190230614
16648	4	-1	10	4034	4.238974190230614
16649	4	-1	4034	100	15.859336045507856
16650	4	-1	100	4034	15.859336045507856
16651	4	-1	4034	136	15.62579623417508
16652	4	-1	136	4034	15.62579623417508
16653	4	-1	4034	431	13.813169445039977
16654	4	-1	431	4034	13.813169445039977
16655	4	-1	4034	460	7.082264045711762
16656	4	-1	460	4034	7.082264045711762
16657	4	-1	4034	645	10.407455896946857
16658	4	-1	645	4034	10.407455896946857
16659	4	-1	4034	781	19.94418329195931
16660	4	-1	781	4034	19.94418329195931
16661	4	-1	4035	173	14.758661307061013
16662	4	-1	173	4035	14.758661307061013
16663	4	-1	4035	183	21.98012652516457
16664	4	-1	183	4035	21.98012652516457
16665	4	-1	4035	223	19.873557872866566
16666	4	-1	223	4035	19.873557872866566
16667	4	-1	4035	360	18.76613940154335
16668	4	-1	360	4035	18.76613940154335
16669	4	-1	4035	614	17.419292644208305
16670	4	-1	614	4035	17.419292644208305
16671	4	-1	4035	621	1.462936326195344
16672	4	-1	621	4035	1.462936326195344
16673	4	-1	4035	782	12.288482490722245
16674	4	-1	782	4035	12.288482490722245
16675	4	-1	4035	899	11.161038221664038
16676	4	-1	899	4035	11.161038221664038
16677	4	-1	4035	952	10.861435505495884
16678	4	-1	952	4035	10.861435505495884
16679	4	-1	4035	982	13.21385839352531
16680	4	-1	982	4035	13.21385839352531
16681	4	-1	4036	577	14.122346504496377
16682	4	-1	577	4036	14.122346504496377
16683	4	-1	4036	620	13.914555118482877
16684	4	-1	620	4036	13.914555118482877
16685	4	-1	4036	897	12.980510834257402
16686	4	-1	897	4036	12.980510834257402
16687	4	-1	4036	981	8.328637157259935
16688	4	-1	981	4036	8.328637157259935
16689	4	-1	4037	234	16.999337364498754
16690	4	-1	234	4037	16.999337364498754
16691	4	-1	4037	366	19.035973596494287
16692	4	-1	366	4037	19.035973596494287
16693	4	-1	4037	399	10.05373429064883
16694	4	-1	399	4037	10.05373429064883
16695	4	-1	4037	405	16.2204429368439
16696	4	-1	405	4037	16.2204429368439
16697	4	-1	4037	838	17.506492949069475
16698	4	-1	838	4037	17.506492949069475
16699	4	-1	4038	254	7.612651591522972
16700	4	-1	254	4038	7.612651591522972
16701	4	-1	4038	476	13.502164282520251
16702	4	-1	476	4038	13.502164282520251
16703	4	-1	4038	580	18.473657942239875
16704	4	-1	580	4038	18.473657942239875
16705	4	-1	4038	595	13.507521506493939
16706	4	-1	595	4038	13.507521506493939
16707	4	-1	4038	775	14.910976381550304
16708	4	-1	775	4038	14.910976381550304
16709	4	-1	4038	895	5.3454401033773795
16710	4	-1	895	4038	5.3454401033773795
16711	4	-1	4038	974	16.535415104794925
16712	4	-1	974	4038	16.535415104794925
16713	4	-1	4039	191	11.689630067082058
16714	4	-1	191	4039	11.689630067082058
16715	4	-1	4039	281	20.979535601572607
16716	4	-1	281	4039	20.979535601572607
16717	4	-1	4039	540	9.840613194927634
16718	4	-1	540	4039	9.840613194927634
16719	4	-1	4039	730	17.773010057785548
16720	4	-1	730	4039	17.773010057785548
16721	4	-1	4039	758	19.138650158981704
16722	4	-1	758	4039	19.138650158981704
16723	4	-1	4040	405	20.904496452140226
16724	4	-1	405	4040	20.904496452140226
16725	4	-1	4040	420	18.482284588826968
16726	4	-1	420	4040	18.482284588826968
16727	4	-1	4040	733	12.811617221175634
16728	4	-1	733	4040	12.811617221175634
16729	4	-1	4040	978	8.379166920736743
16730	4	-1	978	4040	8.379166920736743
16731	4	-1	4041	172	21.49774723333558
16732	4	-1	172	4041	21.49774723333558
16733	4	-1	4041	281	17.78929437035219
16734	4	-1	281	4041	17.78929437035219
16735	4	-1	4041	409	12.704851236593258
16736	4	-1	409	4041	12.704851236593258
16737	4	-1	4041	434	21.113911263264914
16738	4	-1	434	4041	21.113911263264914
16739	4	-1	4041	606	9.921900897453517
16740	4	-1	606	4041	9.921900897453517
16741	4	-1	4041	625	19.39468205391061
16742	4	-1	625	4041	19.39468205391061
16743	4	-1	4041	758	19.630378159706932
16744	4	-1	758	4041	19.630378159706932
16745	4	-1	4041	831	15.880894738219261
16746	4	-1	831	4041	15.880894738219261
16747	4	-1	4041	890	5.905506337422194
16748	4	-1	890	4041	5.905506337422194
16749	4	-1	4042	45	15.612891042125735
16750	4	-1	45	4042	15.612891042125735
16751	4	-1	4042	315	18.847360006950062
16752	4	-1	315	4042	18.847360006950062
16753	4	-1	4042	456	20.10778500416253
16754	4	-1	456	4042	20.10778500416253
16755	4	-1	4042	652	7.471647924298678
16756	4	-1	652	4042	7.471647924298678
16757	4	-1	4042	877	9.555411509292162
16758	4	-1	877	4042	9.555411509292162
16759	4	-1	4042	960	9.999457776781357
16760	4	-1	960	4042	9.999457776781357
16761	4	-1	4043	531	5.633848886237336
16762	4	-1	531	4043	5.633848886237336
16763	4	-1	4043	669	18.721779190749018
16764	4	-1	669	4043	18.721779190749018
16765	4	-1	4043	749	11.58516606537586
16766	4	-1	749	4043	11.58516606537586
16767	4	-1	4043	814	20.50047977947483
16768	4	-1	814	4043	20.50047977947483
16769	4	-1	4044	494	9.025555444691875
16770	4	-1	494	4044	9.025555444691875
16771	4	-1	4044	574	4.287956661319782
16772	4	-1	574	4044	4.287956661319782
16773	4	-1	4044	662	20.871725983040243
16774	4	-1	662	4044	20.871725983040243
16775	4	-1	4044	972	13.351020062657087
16776	4	-1	972	4044	13.351020062657087
16777	4	-1	4045	95	14.431552686981835
16778	4	-1	95	4045	14.431552686981835
16779	4	-1	4045	382	17.620028515990413
16780	4	-1	382	4045	17.620028515990413
16781	4	-1	4045	397	10.091740682549577
16782	4	-1	397	4045	10.091740682549577
16783	4	-1	4045	526	14.208892200644865
16784	4	-1	526	4045	14.208892200644865
16785	4	-1	4045	993	1.3453980490332877
16786	4	-1	993	4045	1.3453980490332877
16787	4	-1	4046	148	13.577876138540644
16788	4	-1	148	4046	13.577876138540644
16789	4	-1	4046	276	20.065026230025847
16790	4	-1	276	4046	20.065026230025847
16791	4	-1	4046	438	5.480509085551367
16792	4	-1	438	4046	5.480509085551367
16793	4	-1	4046	561	13.387423342869708
16794	4	-1	561	4046	13.387423342869708
16795	4	-1	4046	569	15.354191591208492
16796	4	-1	569	4046	15.354191591208492
16797	4	-1	4046	812	18.902559885116176
16798	4	-1	812	4046	18.902559885116176
16799	4	-1	4047	19	5.140633452982859
16800	4	-1	19	4047	5.140633452982859
16801	4	-1	4048	59	13.946173686345254
16802	4	-1	59	4048	13.946173686345254
16803	4	-1	4048	259	21.466185865851486
16804	4	-1	259	4048	21.466185865851486
16805	4	-1	4048	593	10.32597974019191
16806	4	-1	593	4048	10.32597974019191
16807	4	-1	4048	843	12.32927593615032
16808	4	-1	843	4048	12.32927593615032
16809	4	-1	4049	335	14.686936728885444
16810	4	-1	335	4049	14.686936728885444
16811	4	-1	4049	777	7.986166868696387
16812	4	-1	777	4049	7.986166868696387
16813	4	-1	4050	29	18.190398176048816
16814	4	-1	29	4050	18.190398176048816
16815	4	-1	4050	492	8.082063935719995
16816	4	-1	492	4050	8.082063935719995
16817	4	-1	4050	641	11.416310429902254
16818	4	-1	641	4050	11.416310429902254
16819	4	-1	4050	932	18.888256952720518
16820	4	-1	932	4050	18.888256952720518
16821	4	-1	4050	959	14.294993671680528
16822	4	-1	959	4050	14.294993671680528
16823	4	-1	4051	132	8.038886101742902
16824	4	-1	132	4051	8.038886101742902
16825	4	-1	4051	289	15.739329534939285
16826	4	-1	289	4051	15.739329534939285
16827	4	-1	4051	372	14.72407512048908
16828	4	-1	372	4051	14.72407512048908
16829	4	-1	4051	458	13.620572337789282
16830	4	-1	458	4051	13.620572337789282
16831	4	-1	4051	693	12.839424934414314
16832	4	-1	693	4051	12.839424934414314
16833	4	-1	4051	802	0.9977566369104527
16834	4	-1	802	4051	0.9977566369104527
16835	4	-1	4052	104	6.400127494336771
16836	4	-1	104	4052	6.400127494336771
16837	4	-1	4052	224	6.389167775680665
16838	4	-1	224	4052	6.389167775680665
16839	4	-1	4052	673	15.102678684383033
16840	4	-1	673	4052	15.102678684383033
16841	4	-1	4052	811	16.44432691137197
16842	4	-1	811	4052	16.44432691137197
16843	4	-1	4052	888	6.513394251875556
16844	4	-1	888	4052	6.513394251875556
16845	4	-1	4052	935	9.417694961022372
16846	4	-1	935	4052	9.417694961022372
16847	4	-1	4052	944	10.09719782380629
16848	4	-1	944	4052	10.09719782380629
16849	4	-1	4053	145	17.380532551958098
16850	4	-1	145	4053	17.380532551958098
16851	4	-1	4053	230	20.062455401334063
16852	4	-1	230	4053	20.062455401334063
16853	4	-1	4053	463	10.154581138708476
16854	4	-1	463	4053	10.154581138708476
16855	4	-1	4053	478	15.242233242225971
16856	4	-1	478	4053	15.242233242225971
16857	4	-1	4053	701	16.198908132681552
16858	4	-1	701	4053	16.198908132681552
16859	4	-1	4053	790	11.338526557770427
16860	4	-1	790	4053	11.338526557770427
16861	4	-1	4053	835	21.846279654410235
16862	4	-1	835	4053	21.846279654410235
16863	4	-1	4053	934	7.6300202747839005
16864	4	-1	934	4053	7.6300202747839005
16865	4	-1	4054	11	13.949497918468454
16866	4	-1	11	4054	13.949497918468454
16867	4	-1	4054	85	19.30714088346295
16868	4	-1	85	4054	19.30714088346295
16869	4	-1	4054	264	17.895286829683325
16870	4	-1	264	4054	17.895286829683325
16871	4	-1	4054	359	3.8743227509913205
16872	4	-1	359	4054	3.8743227509913205
16873	4	-1	4054	462	20.350991443594612
16874	4	-1	462	4054	20.350991443594612
16875	4	-1	4054	471	8.862941190014949
16876	4	-1	471	4054	8.862941190014949
16877	4	-1	4054	516	10.765031679057815
16878	4	-1	516	4054	10.765031679057815
16879	4	-1	4055	32	16.017070497264136
16880	4	-1	32	4055	16.017070497264136
16881	4	-1	4055	388	18.479917908665275
16882	4	-1	388	4055	18.479917908665275
16883	4	-1	4055	575	12.01893165304546
16884	4	-1	575	4055	12.01893165304546
16885	4	-1	4055	641	14.531510403515181
16886	4	-1	641	4055	14.531510403515181
16887	4	-1	4055	672	20.17534367472324
16888	4	-1	672	4055	20.17534367472324
16889	4	-1	4055	922	2.163088471065045
16890	4	-1	922	4055	2.163088471065045
16891	4	-1	4055	932	17.631512966569883
16892	4	-1	932	4055	17.631512966569883
16893	4	-1	4056	343	6.297805577050604
16894	4	-1	343	4056	6.297805577050604
16895	4	-1	4056	439	4.332405303371143
16896	4	-1	439	4056	4.332405303371143
16897	4	-1	4056	441	16.052091111766842
16898	4	-1	441	4056	16.052091111766842
16899	4	-1	4056	444	13.27971572514061
16900	4	-1	444	4056	13.27971572514061
16901	4	-1	4056	552	13.624542231052978
16902	4	-1	552	4056	13.624542231052978
16903	4	-1	4056	666	8.634465941725233
16904	4	-1	666	4056	8.634465941725233
16905	4	-1	4056	712	15.321223555852313
16906	4	-1	712	4056	15.321223555852313
16907	4	-1	4057	20	10.531991989509644
16908	4	-1	20	4057	10.531991989509644
16909	4	-1	4057	304	13.546748536724811
16910	4	-1	304	4057	13.546748536724811
16911	4	-1	4057	407	0.7613743699187168
16912	4	-1	407	4057	0.7613743699187168
16913	4	-1	4057	519	16.752473501046097
16914	4	-1	519	4057	16.752473501046097
16915	4	-1	4057	879	8.123978083823129
16916	4	-1	879	4057	8.123978083823129
16917	4	-1	4058	89	20.882159526087776
16918	4	-1	89	4058	20.882159526087776
16919	4	-1	4058	195	13.488730598786745
16920	4	-1	195	4058	13.488730598786745
16921	4	-1	4058	524	21.88492130806876
16922	4	-1	524	4058	21.88492130806876
16923	4	-1	4058	575	19.749810169043254
16924	4	-1	575	4058	19.749810169043254
16925	4	-1	4058	583	8.130993918228777
16926	4	-1	583	4058	8.130993918228777
16927	4	-1	4058	627	15.054381058082043
16928	4	-1	627	4058	15.054381058082043
16929	4	-1	4059	199	11.646927798371909
16930	4	-1	199	4059	11.646927798371909
16931	4	-1	4059	248	4.352707290701975
16932	4	-1	248	4059	4.352707290701975
16933	4	-1	4059	552	20.765459301397023
16934	4	-1	552	4059	20.765459301397023
16935	4	-1	4059	555	9.684722721062395
16936	4	-1	555	4059	9.684722721062395
16937	4	-1	4059	695	15.877737525438118
16938	4	-1	695	4059	15.877737525438118
16939	4	-1	4060	279	18.986362311576425
16940	4	-1	279	4060	18.986362311576425
16941	4	-1	4060	324	5.9376207300007495
16942	4	-1	324	4060	5.9376207300007495
16943	4	-1	4060	683	14.77544086189516
16944	4	-1	683	4060	14.77544086189516
16945	4	-1	4060	745	12.289645767649063
16946	4	-1	745	4060	12.289645767649063
16947	4	-1	4060	844	17.968630838969574
16948	4	-1	844	4060	17.968630838969574
16949	4	-1	4061	180	6.558818399877327
16950	4	-1	180	4061	6.558818399877327
16951	4	-1	4061	435	15.635216289403674
16952	4	-1	435	4061	15.635216289403674
16953	4	-1	4061	505	8.55209326150995
16954	4	-1	505	4061	8.55209326150995
16955	4	-1	4061	622	15.240536973545325
16956	4	-1	622	4061	15.240536973545325
16957	4	-1	4061	679	17.58572069641569
16958	4	-1	679	4061	17.58572069641569
16959	4	-1	4061	844	14.701557556185696
16960	4	-1	844	4061	14.701557556185696
16961	4	-1	4061	857	20.578215914344053
16962	4	-1	857	4061	20.578215914344053
16963	4	-1	4062	57	18.7608071687345
16964	4	-1	57	4062	18.7608071687345
16965	4	-1	4062	234	21.295627668558716
16966	4	-1	234	4062	21.295627668558716
16967	4	-1	4062	284	4.25553894987237
16968	4	-1	284	4062	4.25553894987237
16969	4	-1	4062	414	8.246840433376141
16970	4	-1	414	4062	8.246840433376141
16971	4	-1	4062	454	8.903247499013235
16972	4	-1	454	4062	8.903247499013235
16973	4	-1	4062	570	13.231177837394364
16974	4	-1	570	4062	13.231177837394364
16975	4	-1	4062	661	6.494615218245231
16976	4	-1	661	4062	6.494615218245231
16977	4	-1	4063	113	10.16529361092326
16978	4	-1	113	4063	10.16529361092326
16979	4	-1	4063	341	9.60496496392973
16980	4	-1	341	4063	9.60496496392973
16981	4	-1	4063	367	20.939700282075155
16982	4	-1	367	4063	20.939700282075155
16983	4	-1	4063	508	14.446347283717262
16984	4	-1	508	4063	14.446347283717262
16985	4	-1	4063	681	12.913164939625473
16986	4	-1	681	4063	12.913164939625473
16987	4	-1	4063	856	18.05259605889478
16988	4	-1	856	4063	18.05259605889478
16989	4	-1	4063	963	17.77987941483125
16990	4	-1	963	4063	17.77987941483125
16991	4	-1	4064	30	17.812624369417346
16992	4	-1	30	4064	17.812624369417346
16993	4	-1	4064	418	8.262210557651352
16994	4	-1	418	4064	8.262210557651352
16995	4	-1	4064	592	16.958422371933114
16996	4	-1	592	4064	16.958422371933114
16997	4	-1	4064	735	20.422800261064978
16998	4	-1	735	4064	20.422800261064978
16999	4	-1	4064	765	16.42223828260931
17000	4	-1	765	4064	16.42223828260931
17001	4	-1	4064	975	17.950982550138995
17002	4	-1	975	4064	17.950982550138995
17003	4	-1	4065	207	14.378042673501037
17004	4	-1	207	4065	14.378042673501037
17005	4	-1	4065	448	19.885332651409552
17006	4	-1	448	4065	19.885332651409552
17007	4	-1	4065	728	11.718748090084038
17008	4	-1	728	4065	11.718748090084038
17009	4	-1	4066	138	13.743910426790698
17010	4	-1	138	4066	13.743910426790698
17011	4	-1	4066	261	4.064597665436658
17012	4	-1	261	4066	4.064597665436658
17013	4	-1	4066	266	16.328524835608253
17014	4	-1	266	4066	16.328524835608253
17015	4	-1	4066	671	8.57461720436082
17016	4	-1	671	4066	8.57461720436082
17017	4	-1	4066	708	21.134484573183435
17018	4	-1	708	4066	21.134484573183435
17019	4	-1	4066	746	11.635206320530223
17020	4	-1	746	4066	11.635206320530223
17021	4	-1	4066	984	20.75133582928992
17022	4	-1	984	4066	20.75133582928992
17023	4	-1	4067	222	16.23540433794735
17024	4	-1	222	4067	16.23540433794735
17025	4	-1	4067	236	20.273249761171314
17026	4	-1	236	4067	20.273249761171314
17027	4	-1	4067	470	18.018186174098716
17028	4	-1	470	4067	18.018186174098716
17029	4	-1	4067	498	20.302909324397657
17030	4	-1	498	4067	20.302909324397657
17031	4	-1	4067	872	16.489953132661586
17032	4	-1	872	4067	16.489953132661586
17033	4	-1	4068	42	16.897387436298647
17034	4	-1	42	4068	16.897387436298647
17035	4	-1	4068	291	9.379351920220058
17036	4	-1	291	4068	9.379351920220058
17037	4	-1	4068	422	17.839344369121974
17038	4	-1	422	4068	17.839344369121974
17039	4	-1	4068	518	21.960159601295462
17040	4	-1	518	4068	21.960159601295462
17041	4	-1	4069	12	27.58976308601211
17042	4	-1	12	4069	27.58976308601211
17043	4	-1	4069	92	39.316073893362216
17044	4	-1	92	4069	39.316073893362216
17045	4	-1	4070	0	10.043332009392747
17046	4	-1	0	4070	10.043332009392747
17047	4	-1	4070	13	15.953053228080254
17048	4	-1	13	4070	15.953053228080254
17049	4	-1	4070	635	7.262892793310286
17050	4	-1	635	4070	7.262892793310286
17051	4	-1	4070	699	19.303062702527146
17052	4	-1	699	4070	19.303062702527146
17053	4	-1	4070	783	6.749240997612228
17054	4	-1	783	4070	6.749240997612228
17055	4	-1	4070	920	14.641692947006838
17056	4	-1	920	4070	14.641692947006838
17057	4	-1	4070	931	6.43010342940333
17058	4	-1	931	4070	6.43010342940333
17059	4	-1	4071	196	14.113469225833738
17060	4	-1	196	4071	14.113469225833738
17061	4	-1	4071	638	14.4729071953588
17062	4	-1	638	4071	14.4729071953588
17063	4	-1	4071	912	3.8756342979915273
17064	4	-1	912	4071	3.8756342979915273
17065	4	-1	4072	73	9.455858701987356
17066	4	-1	73	4072	9.455858701987356
17067	4	-1	4072	230	15.533807318361166
17068	4	-1	230	4072	15.533807318361166
17069	4	-1	4072	299	16.122400478267096
17070	4	-1	299	4072	16.122400478267096
17071	4	-1	4072	496	5.12973064119268
17072	4	-1	496	4072	5.12973064119268
17073	4	-1	4072	584	9.043229145245444
17074	4	-1	584	4072	9.043229145245444
17075	4	-1	4072	767	19.03744858454432
17076	4	-1	767	4072	19.03744858454432
17077	4	-1	4072	773	6.296166286938252
17078	4	-1	773	4072	6.296166286938252
17079	4	-1	4072	827	15.768932836386785
17080	4	-1	827	4072	15.768932836386785
17081	4	-1	4072	930	2.5145486482475645
17082	4	-1	930	4072	2.5145486482475645
17083	4	-1	4073	58	9.032917582911653
17084	4	-1	58	4073	9.032917582911653
17085	4	-1	4073	602	20.238256948814232
17086	4	-1	602	4073	20.238256948814232
17087	4	-1	4073	925	0.9661363250381378
17088	4	-1	925	4073	0.9661363250381378
17089	4	-1	4074	199	10.512688612232733
17090	4	-1	199	4074	10.512688612232733
17091	4	-1	4074	248	5.486945827659043
17092	4	-1	248	4074	5.486945827659043
17093	4	-1	4074	552	19.63130448444388
17094	4	-1	552	4074	19.63130448444388
17095	4	-1	4074	555	9.689602411424545
17096	4	-1	555	4074	9.689602411424545
17097	4	-1	4074	695	17.011989683109835
17098	4	-1	695	4074	17.011989683109835
17099	4	-1	4075	447	17.388624607849902
17100	4	-1	447	4075	17.388624607849902
17101	4	-1	4075	492	13.988235192903325
17102	4	-1	492	4075	13.988235192903325
17103	4	-1	4075	641	8.633715438458283
17104	4	-1	641	4075	8.633715438458283
17105	4	-1	4075	922	19.450405533396676
17106	4	-1	922	4075	19.450405533396676
17107	4	-1	4075	932	9.006665328502955
17108	4	-1	932	4075	9.006665328502955
17109	4	-1	4076	36	11.447215397240953
17110	4	-1	36	4076	11.447215397240953
17111	4	-1	4076	326	14.48846311236217
17112	4	-1	326	4076	14.48846311236217
17113	4	-1	4076	605	2.0321005491273567
17114	4	-1	605	4076	2.0321005491273567
17115	4	-1	4076	640	20.764004669672964
17116	4	-1	640	4076	20.764004669672964
17117	4	-1	4076	704	21.121430683652875
17118	4	-1	704	4076	21.121430683652875
17119	4	-1	4076	739	12.332247090969739
17120	4	-1	739	4076	12.332247090969739
17121	4	-1	4077	125	19.978499552718613
17122	4	-1	125	4077	19.978499552718613
17123	4	-1	4077	197	8.98994955031954
17124	4	-1	197	4077	8.98994955031954
17125	4	-1	4077	219	9.550313562838065
17126	4	-1	219	4077	9.550313562838065
17127	4	-1	4077	319	17.710790729129588
17128	4	-1	319	4077	17.710790729129588
17129	4	-1	4077	404	5.169499663160991
17130	4	-1	404	4077	5.169499663160991
17131	4	-1	4077	558	17.898972660990903
17132	4	-1	558	4077	17.898972660990903
17133	4	-1	4077	617	13.862893380926774
17134	4	-1	617	4077	13.862893380926774
17135	4	-1	4077	859	16.336924724693194
17136	4	-1	859	4077	16.336924724693194
17137	4	-1	4077	908	5.413732028310014
17138	4	-1	908	4077	5.413732028310014
17139	4	-1	4078	144	11.808954847897235
17140	4	-1	144	4078	11.808954847897235
17141	4	-1	4078	229	10.69901315390133
17142	4	-1	229	4078	10.69901315390133
17143	4	-1	4078	244	6.130892133131731
17144	4	-1	244	4078	6.130892133131731
17145	4	-1	4078	277	11.054566968375541
17146	4	-1	277	4078	11.054566968375541
17147	4	-1	4078	298	19.771444269628127
17148	4	-1	298	4078	19.771444269628127
17149	4	-1	4078	347	16.15976014013801
17150	4	-1	347	4078	16.15976014013801
17151	4	-1	4078	770	19.74230639422284
17152	4	-1	770	4078	19.74230639422284
17153	4	-1	4079	200	12.250536071343713
17154	4	-1	200	4079	12.250536071343713
17155	4	-1	4079	239	20.723703526542334
17156	4	-1	239	4079	20.723703526542334
17157	4	-1	4079	529	18.083213529250635
17158	4	-1	529	4079	18.083213529250635
17159	4	-1	4079	557	2.294137888684206
17160	4	-1	557	4079	2.294137888684206
17161	4	-1	4079	804	15.390573953311137
17162	4	-1	804	4079	15.390573953311137
17163	4	-1	4079	874	20.517649458459392
17164	4	-1	874	4079	20.517649458459392
17165	4	-1	4080	785	5.714099125977449
17166	4	-1	785	4080	5.714099125977449
17167	4	-1	4080	797	4.373448308375352
17168	4	-1	797	4080	4.373448308375352
17169	4	-1	4080	941	19.867457074464934
17170	4	-1	941	4080	19.867457074464934
17171	4	-1	4081	120	11.631775821791702
17172	4	-1	120	4081	11.631775821791702
17173	4	-1	4081	276	15.488588010852988
17174	4	-1	276	4081	15.488588010852988
17175	4	-1	4081	479	1.3194937144559362
17176	4	-1	479	4081	1.3194937144559362
17177	4	-1	4081	639	5.094004555589433
17178	4	-1	639	4081	5.094004555589433
17179	4	-1	4081	727	18.627911392858188
17180	4	-1	727	4081	18.627911392858188
17181	4	-1	4081	871	8.655586946714752
17182	4	-1	871	4081	8.655586946714752
17183	4	-1	4082	418	5.460302607141565
17184	4	-1	418	4082	5.460302607141565
17185	4	-1	4082	536	16.246100737205236
17186	4	-1	536	4082	16.246100737205236
17187	4	-1	4082	592	12.631468510962737
17188	4	-1	592	4082	12.631468510962737
17189	4	-1	4082	765	15.037255902962919
17190	4	-1	765	4082	15.037255902962919
17191	4	-1	4083	231	16.11402410767467
17192	4	-1	231	4083	16.11402410767467
17193	4	-1	4083	289	5.193714779747515
17194	4	-1	289	4083	5.193714779747515
17195	4	-1	4083	458	16.596725538824646
17196	4	-1	458	4083	16.596725538824646
17197	4	-1	4083	624	11.687509336422501
17198	4	-1	624	4083	11.687509336422501
17199	4	-1	4083	693	1.319102499894862
17200	4	-1	693	4083	1.319102499894862
17201	4	-1	4083	715	8.162037741477484
17202	4	-1	715	4083	8.162037741477484
17203	4	-1	4083	802	10.653557630873026
17204	4	-1	802	4083	10.653557630873026
17205	4	-1	4084	13	10.71802406233385
17206	4	-1	13	4084	10.71802406233385
17207	4	-1	4084	348	12.064549077416734
17208	4	-1	348	4084	12.064549077416734
17209	4	-1	4084	459	4.386822257947595
17210	4	-1	459	4084	4.386822257947595
17211	4	-1	4084	562	17.734861680261403
17212	4	-1	562	4084	17.734861680261403
17213	4	-1	4084	600	19.287844255176456
17214	4	-1	600	4084	19.287844255176456
17215	4	-1	4084	702	12.072170574595662
17216	4	-1	702	4084	12.072170574595662
17217	4	-1	4084	718	7.591130479688742
17218	4	-1	718	4084	7.591130479688742
17219	4	-1	4084	787	11.98541737391214
17220	4	-1	787	4084	11.98541737391214
17221	4	-1	4084	931	20.24094201485645
17222	4	-1	931	4084	20.24094201485645
17223	4	-1	4084	950	3.9342271625447043
17224	4	-1	950	4084	3.9342271625447043
17225	4	-1	4084	973	20.88901691464329
17226	4	-1	973	4084	20.88901691464329
17227	4	-1	4085	74	16.341233563325773
17228	4	-1	74	4085	16.341233563325773
17229	4	-1	4085	342	14.687328383721427
17230	4	-1	342	4085	14.687328383721427
17231	4	-1	4085	495	9.530826378468985
17232	4	-1	495	4085	9.530826378468985
17233	4	-1	4085	732	17.45832404394086
17234	4	-1	732	4085	17.45832404394086
17235	4	-1	4085	769	1.5037524941762943
17236	4	-1	769	4085	1.5037524941762943
17237	4	-1	4085	818	11.495315933479864
17238	4	-1	818	4085	11.495315933479864
17239	4	-1	4085	828	17.013615893821484
17240	4	-1	828	4085	17.013615893821484
17241	4	-1	4085	884	14.332652043543913
17242	4	-1	884	4085	14.332652043543913
17243	4	-1	4086	65	5.7832350238489845
17244	4	-1	65	4086	5.7832350238489845
17245	4	-1	4086	551	7.9750269225811445
17246	4	-1	551	4086	7.9750269225811445
17247	4	-1	4086	581	16.096251492773742
17248	4	-1	581	4086	16.096251492773742
17249	4	-1	4086	689	14.313641831818298
17250	4	-1	689	4086	14.313641831818298
17251	4	-1	4086	793	9.25353694063968
17252	4	-1	793	4086	9.25353694063968
17253	4	-1	4086	800	7.13040820467394
17254	4	-1	800	4086	7.13040820467394
17255	4	-1	4087	273	5.045962405382516
17256	4	-1	273	4087	5.045962405382516
17257	4	-1	4087	537	18.596914580767304
17258	4	-1	537	4087	18.596914580767304
17259	4	-1	4087	567	6.8868795037853445
17260	4	-1	567	4087	6.8868795037853445
17261	4	-1	4087	723	14.17753241043943
17262	4	-1	723	4087	14.17753241043943
17263	4	-1	4087	737	18.70296139757055
17264	4	-1	737	4087	18.70296139757055
17265	4	-1	4087	969	14.414887175536647
17266	4	-1	969	4087	14.414887175536647
17267	4	-1	4088	11	11.888270950640223
17268	4	-1	11	4088	11.888270950640223
17269	4	-1	4088	85	18.474110449066124
17270	4	-1	85	4088	18.474110449066124
17271	4	-1	4088	264	19.95647259134089
17272	4	-1	264	4088	19.95647259134089
17273	4	-1	4088	359	2.799821329562591
17274	4	-1	359	4088	2.799821329562591
17275	4	-1	4088	375	21.7339713013267
17276	4	-1	375	4088	21.7339713013267
17277	4	-1	4088	471	10.067000593273963
17278	4	-1	471	4088	10.067000593273963
17279	4	-1	4088	516	11.597962942301127
17280	4	-1	516	4088	11.597962942301127
17281	4	-1	4088	933	13.562770700340607
17282	4	-1	933	4088	13.562770700340607
17283	4	-1	4089	129	13.0589317382195
17284	4	-1	129	4089	13.0589317382195
17285	4	-1	4089	260	15.075841931838308
17286	4	-1	260	4089	15.075841931838308
17287	4	-1	4089	303	3.9786170361308124
17288	4	-1	303	4089	3.9786170361308124
17289	4	-1	4089	332	3.841756339718549
17290	4	-1	332	4089	3.841756339718549
17291	4	-1	4089	401	14.848755922036764
17292	4	-1	401	4089	14.848755922036764
17293	4	-1	4089	883	8.770303223622122
17294	4	-1	883	4089	8.770303223622122
17295	4	-1	4090	131	5.618901971830767
17296	4	-1	131	4090	5.618901971830767
17297	4	-1	4090	157	15.157282571043634
17298	4	-1	157	4090	15.157282571043634
17299	4	-1	4090	275	6.030475567795868
17300	4	-1	275	4090	6.030475567795868
17301	4	-1	4090	369	12.631080859638425
17302	4	-1	369	4090	12.631080859638425
17303	4	-1	4090	383	10.231980500649684
17304	4	-1	383	4090	10.231980500649684
17305	4	-1	4090	426	20.652651534760125
17306	4	-1	426	4090	20.652651534760125
17307	4	-1	4090	500	14.630983894843041
17308	4	-1	500	4090	14.630983894843041
17309	4	-1	4090	961	3.5428834550406365
17310	4	-1	961	4090	3.5428834550406365
17311	4	-1	4091	100	19.474095536017543
17312	4	-1	100	4091	19.474095536017543
17313	4	-1	4091	136	19.70821999779374
17314	4	-1	136	4091	19.70821999779374
17315	4	-1	4091	292	20.27081086979309
17316	4	-1	292	4091	20.27081086979309
17317	4	-1	4091	363	13.135364427607467
17318	4	-1	363	4091	13.135364427607467
17319	4	-1	4091	398	19.09187334608296
17320	4	-1	398	4091	19.09187334608296
17321	4	-1	4091	400	7.564227779775634
17322	4	-1	400	4091	7.564227779775634
17323	4	-1	4091	510	4.4980906719985905
17324	4	-1	510	4091	4.4980906719985905
17325	4	-1	4091	638	13.0679382318851
17326	4	-1	638	4091	13.0679382318851
17327	4	-1	4092	54	20.75459265598652
17328	4	-1	54	4092	20.75459265598652
17329	4	-1	4092	290	17.34819314961837
17330	4	-1	290	4092	17.34819314961837
17331	4	-1	4092	346	13.929145797746699
17332	4	-1	346	4092	13.929145797746699
17333	4	-1	4092	455	15.164350356647212
17334	4	-1	455	4092	15.164350356647212
17335	4	-1	4092	466	20.084321869960764
17336	4	-1	466	4092	20.084321869960764
17337	4	-1	4092	538	17.734598030226866
17338	4	-1	538	4092	17.734598030226866
17339	4	-1	4092	603	7.81089134886339
17340	4	-1	603	4092	7.81089134886339
17341	4	-1	4092	613	8.464440852364719
17342	4	-1	613	4092	8.464440852364719
17343	4	-1	4092	643	8.604554992455174
17344	4	-1	643	4092	8.604554992455174
17345	4	-1	4092	684	9.502455817875047
17346	4	-1	684	4092	9.502455817875047
17347	4	-1	4092	894	17.610576927816144
17348	4	-1	894	4092	17.610576927816144
17349	4	-1	4092	962	16.44398352057351
17350	4	-1	962	4092	16.44398352057351
17351	4	-1	4093	82	8.037451862041799
17352	4	-1	82	4093	8.037451862041799
17353	4	-1	4093	353	6.081552994938768
17354	4	-1	353	4093	6.081552994938768
17355	4	-1	4093	391	14.652205194387879
17356	4	-1	391	4093	14.652205194387879
17357	4	-1	4093	481	18.980727893072288
17358	4	-1	481	4093	18.980727893072288
17359	4	-1	4093	714	7.738205723908569
17360	4	-1	714	4093	7.738205723908569
17361	4	-1	4093	732	17.38156389654235
17362	4	-1	732	4093	17.38156389654235
17363	4	-1	4093	964	14.548468377755823
17364	4	-1	964	4093	14.548468377755823
17365	4	-1	4094	136	21.975838152512164
17366	4	-1	136	4094	21.975838152512164
17367	4	-1	4094	201	2.422331230986768
17368	4	-1	201	4094	2.422331230986768
17369	4	-1	4094	210	19.768603845403167
17370	4	-1	210	4094	19.768603845403167
17371	4	-1	4094	363	10.869723660383205
17372	4	-1	363	4094	10.869723660383205
17373	4	-1	4094	398	21.35864503295094
17374	4	-1	398	4094	21.35864503295094
17375	4	-1	4094	400	10.171248349658757
17376	4	-1	400	4094	10.171248349658757
17377	4	-1	4094	751	13.311952506670726
17378	4	-1	751	4094	13.311952506670726
17379	4	-1	4095	82	6.494227504052195
17380	4	-1	82	4095	6.494227504052195
17381	4	-1	4095	249	8.624610214562374
17382	4	-1	249	4095	8.624610214562374
17383	4	-1	4095	600	10.00610628291155
17384	4	-1	600	4095	10.00610628291155
17385	4	-1	4095	702	17.222275339071086
17386	4	-1	702	4095	17.222275339071086
17387	4	-1	4095	828	18.531353323868853
17388	4	-1	828	4095	18.531353323868853
17389	4	-1	4095	964	2.399935001289896
17390	4	-1	964	4095	2.399935001289896
17391	4	-1	4095	973	18.749522777852995
17392	4	-1	973	4095	18.749522777852995
17393	4	-1	4096	472	13.57893215500035
17394	4	-1	472	4096	13.57893215500035
17395	4	-1	4096	543	17.74483141624995
17396	4	-1	543	4096	17.74483141624995
17397	4	-1	4096	687	8.883672600384067
17398	4	-1	687	4096	8.883672600384067
17399	4	-1	4096	742	17.300811116277288
17400	4	-1	742	4096	17.300811116277288
17401	4	-1	4096	866	7.682733824157343
17402	4	-1	866	4096	7.682733824157343
17403	4	-1	4096	884	7.20838093027744
17404	4	-1	884	4096	7.20838093027744
17405	4	-1	4097	256	3.715061566689174
17406	4	-1	256	4097	3.715061566689174
17407	4	-1	4097	478	15.466983352336998
17408	4	-1	478	4097	15.466983352336998
17409	4	-1	4097	658	9.297978266305126
17410	4	-1	658	4097	9.297978266305126
17411	4	-1	4097	665	13.360735103255328
17412	4	-1	665	4097	13.360735103255328
17413	4	-1	4097	849	6.651850025353558
17414	4	-1	849	4097	6.651850025353558
17415	4	-1	4098	120	20.149403975762958
17416	4	-1	120	4098	20.149403975762958
17417	4	-1	4098	456	2.98997752909333
17418	4	-1	456	4098	2.98997752909333
17419	4	-1	4098	479	14.778305018016264
17420	4	-1	479	4098	14.778305018016264
17421	4	-1	4098	511	14.50545970596854
17422	4	-1	511	4098	14.50545970596854
17423	4	-1	4098	639	12.123284804420347
17424	4	-1	639	4098	12.123284804420347
17425	4	-1	4098	727	10.109817492484774
17426	4	-1	727	4098	10.109817492484774
17427	4	-1	4098	871	17.685936107707562
17428	4	-1	871	4098	17.685936107707562
17429	4	-1	4098	954	16.039230720904687
17430	4	-1	954	4098	16.039230720904687
17431	4	-1	4098	960	13.09791287536913
17432	4	-1	960	4098	13.09791287536913
17433	4	-1	4099	127	6.112566238289164
17434	4	-1	127	4099	6.112566238289164
17435	4	-1	4099	245	11.241505839146162
17436	4	-1	245	4099	11.241505839146162
17437	4	-1	4099	294	14.215214453394905
17438	4	-1	294	4099	14.215214453394905
17439	4	-1	4099	424	20.081996138490762
17440	4	-1	424	4099	20.081996138490762
17441	4	-1	4099	449	13.023089106513927
17442	4	-1	449	4099	13.023089106513927
17443	4	-1	4099	527	10.457266693617724
17444	4	-1	527	4099	10.457266693617724
17445	4	-1	4099	647	15.540425748491074
17446	4	-1	647	4099	15.540425748491074
17447	4	-1	4099	691	4.722695716071511
17448	4	-1	691	4099	4.722695716071511
17449	4	-1	4100	105	19.942025926004792
17450	4	-1	105	4100	19.942025926004792
17451	4	-1	4100	256	13.520769437865399
17452	4	-1	256	4100	13.520769437865399
17453	4	-1	4100	346	13.24491378578291
17454	4	-1	346	4100	13.24491378578291
17455	4	-1	4100	475	16.25271455458399
17456	4	-1	475	4100	16.25271455458399
17457	4	-1	4100	538	7.027699560675097
17458	4	-1	538	4100	7.027699560675097
17459	4	-1	4100	658	16.20022941086303
17460	4	-1	658	4100	16.20022941086303
17461	4	-1	4100	665	6.674122155481209
17462	4	-1	665	4100	6.674122155481209
17463	4	-1	4100	684	20.625216176245203
17464	4	-1	684	4100	20.625216176245203
17465	4	-1	4100	710	20.463646024995462
17466	4	-1	710	4100	20.463646024995462
17467	4	-1	4100	983	4.390184665542256
17468	4	-1	983	4100	4.390184665542256
17469	4	-1	4101	30	13.433664601567147
17470	4	-1	30	4101	13.433664601567147
17471	4	-1	4101	106	18.586897501002667
17472	4	-1	106	4101	18.586897501002667
17473	4	-1	4101	418	17.44017148064309
17474	4	-1	418	4101	17.44017148064309
17475	4	-1	4101	735	11.244524026322072
17476	4	-1	735	4101	11.244524026322072
17477	4	-1	4101	765	20.80187728988282
17478	4	-1	765	4101	20.80187728988282
17479	4	-1	4102	95	16.264901545256407
17480	4	-1	95	4102	16.264901545256407
17481	4	-1	4102	397	11.08589131516979
17482	4	-1	397	4102	11.08589131516979
17483	4	-1	4102	526	12.375562975195265
17484	4	-1	526	4102	12.375562975195265
17485	4	-1	4102	993	1.7219369467854537
17486	4	-1	993	4102	1.7219369467854537
17487	4	-1	4103	191	16.049242898876916
17488	4	-1	191	4103	16.049242898876916
17489	4	-1	4103	730	10.12560910932618
17490	4	-1	730	4103	10.12560910932618
17491	4	-1	4104	180	14.728534600243117
17492	4	-1	180	4104	14.728534600243117
17493	4	-1	4104	505	0.793932693922521
17494	4	-1	505	4104	0.793932693922521
17495	4	-1	4104	520	7.3090367504675156
17496	4	-1	520	4104	7.3090367504675156
17497	4	-1	4104	857	12.812789866841552
17498	4	-1	857	4104	12.812789866841552
17499	4	-1	4104	977	12.298120540132619
17500	4	-1	977	4104	12.298120540132619
17501	4	-1	4105	15	1.1218729579737732
17502	4	-1	15	4105	1.1218729579737732
17503	4	-1	4105	177	12.129123293074375
17504	4	-1	177	4105	12.129123293074375
17505	4	-1	4105	210	19.30649757957439
17506	4	-1	210	4105	19.30649757957439
17507	4	-1	4105	370	21.64007257077152
17508	4	-1	370	4105	21.64007257077152
17509	4	-1	4105	499	6.938381284042674
17510	4	-1	499	4105	6.938381284042674
17511	4	-1	4105	724	10.675970242485612
17512	4	-1	724	4105	10.675970242485612
17513	4	-1	4106	229	20.24181576715062
17514	4	-1	229	4106	20.24181576715062
17515	4	-1	4106	321	11.474295090568543
17516	4	-1	321	4106	11.474295090568543
17517	4	-1	4106	340	10.265960131475287
17518	4	-1	340	4106	10.265960131475287
17519	4	-1	4106	607	19.253180940946784
17520	4	-1	607	4106	19.253180940946784
17521	4	-1	4106	618	10.215201110460052
17522	4	-1	618	4106	10.215201110460052
17523	4	-1	4106	760	16.404512724155072
17524	4	-1	760	4106	16.404512724155072
17525	4	-1	4106	770	14.680535188139318
17526	4	-1	770	4106	14.680535188139318
17527	4	-1	4106	803	21.793378798515626
17528	4	-1	803	4106	21.793378798515626
17529	4	-1	4107	203	16.89650450141175
17530	4	-1	203	4107	16.89650450141175
17531	4	-1	4107	282	10.204143357928718
17532	4	-1	282	4107	10.204143357928718
17533	4	-1	4107	286	8.126645044866047
17534	4	-1	286	4107	8.126645044866047
17535	4	-1	4107	325	16.63455950146476
17536	4	-1	325	4107	16.63455950146476
17537	4	-1	4108	275	20.81185684847707
17538	4	-1	275	4108	20.81185684847707
17539	4	-1	4108	296	14.08861273073202
17540	4	-1	296	4108	14.08861273073202
17541	4	-1	4108	408	15.43017975722914
17542	4	-1	408	4108	15.43017975722914
17543	4	-1	4108	500	12.096826205510093
17544	4	-1	500	4108	12.096826205510093
17545	4	-1	4108	513	18.12713028926676
17546	4	-1	513	4108	18.12713028926676
17547	4	-1	4108	571	1.1803034411952407
17548	4	-1	571	4108	1.1803034411952407
17549	4	-1	4108	626	12.512098854330201
17550	4	-1	626	4108	12.512098854330201
17551	4	-1	4108	976	7.422163921758338
17552	4	-1	976	4108	7.422163921758338
17553	4	-1	4109	145	20.686205315539294
17554	4	-1	145	4109	20.686205315539294
17555	4	-1	4109	371	10.288560936532138
17556	4	-1	371	4109	10.288560936532138
17557	4	-1	4109	457	17.543950746101977
17558	4	-1	457	4109	17.543950746101977
17559	4	-1	4109	483	4.122737708483734
17560	4	-1	483	4109	4.122737708483734
17561	4	-1	4109	584	3.7539204976477922
17562	4	-1	584	4109	3.7539204976477922
17563	4	-1	4109	767	11.346962214649816
17564	4	-1	767	4109	11.346962214649816
17565	4	-1	4109	773	1.7981204184823505
17566	4	-1	773	4109	1.7981204184823505
17567	4	-1	4109	930	9.960760188510994
17568	4	-1	930	4109	9.960760188510994
17569	4	-1	4109	946	21.991633009416077
17570	4	-1	946	4109	21.991633009416077
17571	4	-1	4110	23	10.943688378967199
17572	4	-1	23	4110	10.943688378967199
17573	4	-1	4110	159	7.879446845584291
17574	4	-1	159	4110	7.879446845584291
17575	4	-1	4110	348	7.9793827307926914
17576	4	-1	348	4110	7.9793827307926914
17577	4	-1	4110	459	5.42758641091635
17578	4	-1	459	4110	5.42758641091635
17579	4	-1	4110	718	1.4991659842331595
17580	4	-1	718	4110	1.4991659842331595
17581	4	-1	4110	793	12.530897899327641
17582	4	-1	793	4110	12.530897899327641
17583	4	-1	4110	916	12.742851157669458
17584	4	-1	916	4110	12.742851157669458
17585	4	-1	4110	951	10.745192050513364
17586	4	-1	951	4110	10.745192050513364
17587	4	-1	4110	985	8.279064897506553
17588	4	-1	985	4110	8.279064897506553
17589	4	-1	4111	93	16.99431897236839
17590	4	-1	93	4111	16.99431897236839
17591	4	-1	4111	167	9.755983223877701
17592	4	-1	167	4111	9.755983223877701
17593	4	-1	4111	232	12.093351614866313
17594	4	-1	232	4111	12.093351614866313
17595	4	-1	4111	601	1.6441208508919636
17596	4	-1	601	4111	1.6441208508919636
17597	4	-1	4111	608	9.724590641937178
17598	4	-1	608	4111	9.724590641937178
17599	4	-1	4111	664	9.205463235536284
17600	4	-1	664	4111	9.205463235536284
17601	4	-1	4111	928	14.156200130375495
17602	4	-1	928	4111	14.156200130375495
17603	4	-1	4112	203	21.065930504620273
17604	4	-1	203	4112	21.065930504620273
17605	4	-1	4112	282	20.52929134473592
17606	4	-1	282	4112	20.52929134473592
17607	4	-1	4112	325	5.623723280262071
17608	4	-1	325	4112	5.623723280262071
17609	4	-1	4112	785	2.8489890670361917
17610	4	-1	785	4112	2.8489890670361917
17611	4	-1	4112	797	8.884062299501569
17612	4	-1	797	4112	8.884062299501569
17613	4	-1	4113	95	20.420258562707943
17614	4	-1	95	4113	20.420258562707943
17615	4	-1	4113	263	10.63156247456882
17616	4	-1	263	4113	10.63156247456882
17617	4	-1	4113	823	9.346040655400731
17618	4	-1	823	4113	9.346040655400731
17619	4	-1	4114	292	13.407018304486297
17620	4	-1	292	4114	13.407018304486297
17621	4	-1	4114	345	11.839833596599437
17622	4	-1	345	4114	11.839833596599437
17623	4	-1	4114	363	7.398613429102706
17624	4	-1	363	4114	7.398613429102706
17625	4	-1	4114	400	13.812651595790559
17626	4	-1	400	4114	13.812651595790559
17627	4	-1	4114	510	4.408385727718183
17628	4	-1	510	4114	4.408385727718183
17629	4	-1	4114	638	12.978253379637218
17630	4	-1	638	4114	12.978253379637218
17631	4	-1	4115	123	20.960601194524642
17632	4	-1	123	4115	20.960601194524642
17633	4	-1	4115	139	5.852161602406636
17634	4	-1	139	4115	5.852161602406636
17635	4	-1	4115	165	21.0861185789049
17636	4	-1	165	4115	21.0861185789049
17637	4	-1	4115	246	15.44554113669704
17638	4	-1	246	4115	15.44554113669704
17639	4	-1	4115	450	14.121581380279581
17640	4	-1	450	4115	14.121581380279581
17641	4	-1	4115	486	19.67727457169002
17642	4	-1	486	4115	19.67727457169002
17643	4	-1	4115	689	16.31092610382926
17644	4	-1	689	4115	16.31092610382926
17645	4	-1	4115	705	7.045695691949442
17646	4	-1	705	4115	7.045695691949442
17647	4	-1	4115	741	10.865641776583747
17648	4	-1	741	4115	10.865641776583747
17649	4	-1	4115	819	21.675897079788736
17650	4	-1	819	4115	21.675897079788736
17651	4	-1	4116	4	21.11349336146771
17652	4	-1	4	4116	21.11349336146771
17653	4	-1	4116	122	10.290059742697272
17654	4	-1	122	4116	10.290059742697272
17655	4	-1	4116	200	18.20776724388444
17656	4	-1	200	4116	18.20776724388444
17657	4	-1	4116	260	6.594103746611156
17658	4	-1	260	4116	6.594103746611156
17659	4	-1	4116	332	4.643359432073495
17660	4	-1	332	4116	4.643359432073495
17661	4	-1	4116	389	17.146340472240322
17662	4	-1	389	4116	17.146340472240322
17663	4	-1	4116	401	15.513002820423162
17664	4	-1	401	4116	15.513002820423162
17665	4	-1	4116	557	15.575947742939514
17666	4	-1	557	4116	15.575947742939514
17667	4	-1	4116	883	16.916179377421468
17668	4	-1	883	4116	16.916179377421468
17669	4	-1	4117	169	21.335320309763787
17670	4	-1	169	4117	21.335320309763787
17671	4	-1	4117	180	4.245241478191603
17672	4	-1	180	4117	4.245241478191603
17673	4	-1	4117	435	18.781750581651277
17674	4	-1	435	4117	18.781750581651277
17675	4	-1	4117	446	20.717427485487917
17676	4	-1	446	4117	20.717427485487917
17677	4	-1	4117	505	18.179930328172087
17678	4	-1	505	4117	18.179930328172087
17679	4	-1	4117	622	5.612691464538691
17680	4	-1	622	4117	5.612691464538691
17681	4	-1	4117	679	14.437813908454292
17682	4	-1	679	4117	14.437813908454292
17683	4	-1	4118	129	10.954213881313658
17684	4	-1	129	4118	10.954213881313658
17685	4	-1	4118	209	14.468406412156863
17686	4	-1	209	4118	14.468406412156863
17687	4	-1	4118	251	11.811698434387043
17688	4	-1	251	4118	11.811698434387043
17689	4	-1	4118	529	16.73538314878791
17690	4	-1	529	4118	16.73538314878791
17691	4	-1	4118	557	14.05019950011967
17692	4	-1	557	4118	14.05019950011967
17693	4	-1	4118	760	20.805835853076584
17694	4	-1	760	4118	20.805835853076584
17695	4	-1	4118	804	3.322744784619733
17696	4	-1	804	4118	3.322744784619733
17697	4	-1	4118	874	21.86659173052282
17698	4	-1	874	4118	21.86659173052282
17699	4	-1	4118	880	17.187751823983692
17700	4	-1	880	4118	17.187751823983692
17701	4	-1	4119	174	6.077741528878002
17702	4	-1	174	4119	6.077741528878002
17703	4	-1	4119	305	8.51206945358648
17704	4	-1	305	4119	8.51206945358648
17705	4	-1	4119	487	16.66611445400058
17706	4	-1	487	4119	16.66611445400058
17707	4	-1	4119	534	14.357815417238891
17708	4	-1	534	4119	14.357815417238891
17709	4	-1	4119	631	14.308786583638316
17710	4	-1	631	4119	14.308786583638316
17711	4	-1	4119	750	15.496570918497515
17712	4	-1	750	4119	15.496570918497515
17713	4	-1	4119	882	20.023636450679653
17714	4	-1	882	4119	20.023636450679653
17715	4	-1	4120	174	3.1250882342643087
17716	4	-1	174	4120	3.1250882342643087
17717	4	-1	4120	278	14.093040739408407
17718	4	-1	278	4120	14.093040739408407
17719	4	-1	4120	396	20.115164206098726
17720	4	-1	396	4120	20.115164206098726
17721	4	-1	4120	487	12.077687547642581
17722	4	-1	487	4120	12.077687547642581
17723	4	-1	4120	631	18.897385076136096
17724	4	-1	631	4120	18.897385076136096
17725	4	-1	4120	738	20.26459418666518
17726	4	-1	738	4120	20.26459418666518
17727	4	-1	4120	750	10.442065425985101
17728	4	-1	750	4120	10.442065425985101
17729	4	-1	4121	125	2.1785892267996636
17730	4	-1	125	4121	2.1785892267996636
17731	4	-1	4121	219	9.146876750914162
17732	4	-1	219	4121	9.146876750914162
17733	4	-1	4121	278	14.842897040458082
17734	4	-1	278	4121	14.842897040458082
17735	4	-1	4121	319	19.36287129699781
17736	4	-1	319	4121	19.36287129699781
17737	4	-1	4121	404	17.14337491100742
17738	4	-1	404	4121	17.14337491100742
17739	4	-1	4121	534	8.294762661251573
17740	4	-1	534	4121	8.294762661251573
17741	4	-1	4121	617	15.514485529294355
17742	4	-1	617	4121	15.514485529294355
17743	4	-1	4121	636	16.90296914840627
17744	4	-1	636	4121	16.90296914840627
17745	4	-1	4121	788	21.3390246069939
17746	4	-1	788	4121	21.3390246069939
17747	4	-1	4121	864	8.180930918187602
17748	4	-1	864	4121	8.180930918187602
17749	4	-1	4121	889	13.949806214920514
17750	4	-1	889	4121	13.949806214920514
17751	4	-1	4122	321	20.683018147203754
17752	4	-1	321	4122	20.683018147203754
17753	4	-1	4122	383	6.399699722259249
17754	4	-1	383	4122	6.399699722259249
17755	4	-1	4122	556	0.615999791320214
17756	4	-1	556	4122	0.615999791320214
17757	4	-1	4122	607	10.173704945322767
17758	4	-1	607	4122	10.173704945322767
17759	4	-1	4122	618	8.1544313839094
17760	4	-1	618	4122	8.1544313839094
17761	4	-1	4122	770	19.34601477403215
17762	4	-1	770	4122	19.34601477403215
17763	4	-1	4122	803	12.713656306404607
17764	4	-1	803	4122	12.713656306404607
17765	4	-1	4122	961	18.106477974491437
17766	4	-1	961	4122	18.106477974491437
17767	4	-1	4123	66	21.273887672433148
17768	4	-1	66	4123	21.273887672433148
17769	4	-1	4123	359	5.805097754114025
17770	4	-1	359	4123	5.805097754114025
17771	4	-1	4123	471	16.634932885745958
17772	4	-1	471	4123	16.634932885745958
17773	4	-1	4123	516	8.090635185862562
17774	4	-1	516	4123	8.090635185862562
17775	4	-1	4123	628	19.606177589704703
17776	4	-1	628	4123	19.606177589704703
17777	4	-1	4123	649	12.08114302546565
17778	4	-1	649	4123	12.08114302546565
17779	4	-1	4123	933	13.089310508081617
17780	4	-1	933	4123	13.089310508081617
17781	4	-1	4124	0	17.106920382633685
17782	4	-1	0	4124	17.106920382633685
17783	4	-1	4124	176	17.249641642874433
17784	4	-1	176	4124	17.249641642874433
17785	4	-1	4124	635	10.267017185084631
17786	4	-1	635	4124	10.267017185084631
17787	4	-1	4124	699	20.042470470368755
17788	4	-1	699	4124	20.042470470368755
17789	4	-1	4124	783	3.744851533495636
17790	4	-1	783	4124	3.744851533495636
17791	4	-1	4124	920	7.578068409985881
17792	4	-1	920	4124	7.578068409985881
17793	4	-1	4124	931	13.493796087368832
17794	4	-1	931	4124	13.493796087368832
17795	4	-1	4125	27	20.79802455057833
17796	4	-1	27	4125	20.79802455057833
17797	4	-1	4125	93	10.96904373022826
17798	4	-1	93	4125	10.96904373022826
17799	4	-1	4125	152	21.39939536723605
17800	4	-1	152	4125	21.39939536723605
17801	4	-1	4125	167	6.187306738951522
17802	4	-1	167	4125	6.187306738951522
17803	4	-1	4125	320	16.473934645196785
17804	4	-1	320	4125	16.473934645196785
17805	4	-1	4125	601	12.752416266052604
17806	4	-1	601	4125	12.752416266052604
17807	4	-1	4125	664	20.313743266361254
17808	4	-1	664	4125	20.313743266361254
17809	4	-1	4125	734	11.700994935356466
17810	4	-1	734	4125	11.700994935356466
17811	4	-1	4125	845	18.681064311299277
17812	4	-1	845	4125	18.681064311299277
17813	4	-1	4125	919	20.054454370792453
17814	4	-1	919	4125	20.054454370792453
17815	4	-1	4126	15	11.505000574289504
17816	4	-1	15	4126	11.505000574289504
17817	4	-1	4126	201	9.218382640130306
17818	4	-1	201	4126	9.218382640130306
17819	4	-1	4126	345	18.1806929739044
17820	4	-1	345	4126	18.1806929739044
17821	4	-1	4126	398	18.872438807728937
17822	4	-1	398	4126	18.872438807728937
17823	4	-1	4126	499	18.502976682728328
17824	4	-1	499	4126	18.502976682728328
17825	4	-1	4126	724	13.157515189283528
17826	4	-1	724	4126	13.157515189283528
17827	4	-1	4126	751	8.027483141566474
17828	4	-1	751	4126	8.027483141566474
17829	4	-1	4127	48	10.877999804789987
17830	4	-1	48	4127	10.877999804789987
17831	4	-1	4127	161	18.508932451058165
17832	4	-1	161	4127	18.508932451058165
17833	4	-1	4127	213	4.423172181772082
17834	4	-1	213	4127	4.423172181772082
17835	4	-1	4127	275	20.30470293288071
17836	4	-1	275	4127	20.30470293288071
17837	4	-1	4127	412	8.323267826216899
17838	4	-1	412	4127	8.323267826216899
17839	4	-1	4127	467	16.0281652928133
17840	4	-1	467	4127	16.0281652928133
17841	4	-1	4127	910	13.061652808463785
17842	4	-1	910	4127	13.061652808463785
17843	4	-1	4128	191	13.540951448857292
17844	4	-1	191	4128	13.540951448857292
17845	4	-1	4128	285	2.3191074704124226
17846	4	-1	285	4128	2.3191074704124226
17847	4	-1	4128	434	17.078901754915847
17848	4	-1	434	4128	17.078901754915847
17849	4	-1	4128	540	18.97828332180113
17850	4	-1	540	4128	18.97828332180113
17851	4	-1	4128	625	20.752667659696144
17852	4	-1	625	4128	20.752667659696144
17853	4	-1	4128	642	10.639073895069727
17854	4	-1	642	4128	10.639073895069727
17855	4	-1	4129	62	1.828588719198425
17856	4	-1	62	4129	1.828588719198425
17857	4	-1	4129	205	20.045452490005474
17858	4	-1	205	4129	20.045452490005474
17859	4	-1	4129	441	12.028266503072844
17860	4	-1	441	4129	12.028266503072844
17861	4	-1	4129	619	11.748607243660818
17862	4	-1	619	4129	11.748607243660818
17863	4	-1	4129	913	13.362682401999592
17864	4	-1	913	4129	13.362682401999592
17865	4	-1	4129	942	11.209054093221319
17866	4	-1	942	4129	11.209054093221319
17867	4	-1	4130	200	16.03625002235398
17868	4	-1	200	4130	16.03625002235398
17869	4	-1	4130	239	8.904320900221586
17870	4	-1	239	4130	8.904320900221586
17871	4	-1	4130	529	7.324071733314692
17872	4	-1	529	4130	7.324071733314692
17873	4	-1	4130	535	14.202936619053295
17874	4	-1	535	4130	14.202936619053295
17875	4	-1	4130	556	21.989983414470807
17876	4	-1	556	4130	21.989983414470807
17877	4	-1	4130	604	12.269505515030495
17878	4	-1	604	4130	12.269505515030495
17879	4	-1	4130	815	12.45783934533314
17880	4	-1	815	4130	12.45783934533314
17881	4	-1	4130	875	19.13123973847692
17882	4	-1	875	4130	19.13123973847692
17883	4	-1	4131	290	17.011665574543635
17884	4	-1	290	4131	17.011665574543635
17885	4	-1	4131	346	14.265788548719621
17886	4	-1	346	4131	14.265788548719621
17887	4	-1	4131	466	21.223247469496066
17888	4	-1	466	4131	21.223247469496066
17889	4	-1	4131	475	20.95650028028073
17890	4	-1	475	4131	20.95650028028073
17891	4	-1	4131	538	12.30160889163934
17892	4	-1	538	4131	12.30160889163934
17893	4	-1	4131	603	13.243858281346604
17894	4	-1	603	4131	13.243858281346604
17895	4	-1	4131	613	11.909213813386698
17896	4	-1	613	4131	11.909213813386698
17897	4	-1	4131	643	8.941309810356705
17898	4	-1	643	4131	8.941309810356705
17899	4	-1	4131	684	9.165999483156156
17900	4	-1	684	4131	9.165999483156156
17901	4	-1	4131	774	15.428984457146365
17902	4	-1	774	4131	15.428984457146365
17903	4	-1	4131	894	17.947324489783952
17904	4	-1	894	4131	17.947324489783952
17905	4	-1	4131	962	21.87700474612858
17906	4	-1	962	4131	21.87700474612858
17907	4	-1	4131	983	19.446441338908116
17908	4	-1	983	4131	19.446441338908116
17909	4	-1	4132	76	10.025746047174048
17910	4	-1	76	4132	10.025746047174048
17911	4	-1	4132	299	4.327723271785461
17912	4	-1	299	4132	4.327723271785461
17913	4	-1	4132	565	21.298757246103207
17914	4	-1	565	4132	21.298757246103207
17915	4	-1	4132	629	10.779945591319997
17916	4	-1	629	4132	10.779945591319997
17917	4	-1	4132	805	7.307164979221045
17918	4	-1	805	4132	7.307164979221045
17919	4	-1	4132	810	8.343140201621328
17920	4	-1	810	4132	8.343140201621328
17921	4	-1	4132	930	15.84747185479818
17922	4	-1	930	4132	15.84747185479818
17923	4	-1	4132	965	8.901352880202488
17924	4	-1	965	4132	8.901352880202488
17925	4	-1	4133	21	1.7477764057160068
17926	4	-1	21	4133	1.7477764057160068
17927	4	-1	4133	52	19.67704061333628
17928	4	-1	52	4133	19.67704061333628
17929	4	-1	4133	241	17.27541162691766
17930	4	-1	241	4133	17.27541162691766
17931	4	-1	4133	452	9.491531607879068
17932	4	-1	452	4133	9.491531607879068
17933	4	-1	4133	525	18.11969310306142
17934	4	-1	525	4133	18.11969310306142
17935	4	-1	4133	678	15.945035289061693
17936	4	-1	678	4133	15.945035289061693
17937	4	-1	4133	696	11.641700173492543
17938	4	-1	696	4133	11.641700173492543
17939	4	-1	4133	789	17.916962854149233
17940	4	-1	789	4133	17.916962854149233
17941	4	-1	4133	847	9.973711666838277
17942	4	-1	847	4133	9.973711666838277
17943	4	-1	4134	105	14.543762625071075
17944	4	-1	105	4134	14.543762625071075
17945	4	-1	4134	319	20.46811594602508
17946	4	-1	319	4134	20.46811594602508
17947	4	-1	4134	442	21.95135052947305
17948	4	-1	442	4134	21.95135052947305
17949	4	-1	4134	466	13.72128433584103
17950	4	-1	466	4134	13.72128433584103
17951	4	-1	4134	603	3.9942945602085107
17952	4	-1	603	4134	3.9942945602085107
17953	4	-1	4134	636	21.840842120389006
17954	4	-1	636	4134	21.840842120389006
17955	4	-1	4134	643	2.4618921371388853
17956	4	-1	643	4134	2.4618921371388853
17957	4	-1	4134	644	9.875692758399154
17958	4	-1	644	4134	9.875692758399154
17959	4	-1	4134	684	15.865435627333225
17960	4	-1	684	4134	15.865435627333225
17961	4	-1	4134	936	13.525609567685702
17962	4	-1	936	4134	13.525609567685702
17963	4	-1	4134	958	10.712835963474468
17964	4	-1	958	4134	10.712835963474468
17965	4	-1	4134	962	11.605428739250353
17966	4	-1	962	4134	11.605428739250353
17967	4	-1	4135	138	3.6195104399627573
17968	4	-1	138	4135	3.6195104399627573
17969	4	-1	4135	261	14.188792169760944
17970	4	-1	261	4135	14.188792169760944
17971	4	-1	4135	266	20.86517875363837
17972	4	-1	266	4135	20.86517875363837
17973	4	-1	4135	671	13.110999652607125
17974	4	-1	671	4135	13.110999652607125
17975	4	-1	4135	708	17.030200844722188
17976	4	-1	708	4135	17.030200844722188
17977	4	-1	4135	746	7.099395034319066
17978	4	-1	746	4135	7.099395034319066
17979	4	-1	4135	984	20.846919261841787
17980	4	-1	984	4135	20.846919261841787
17981	4	-1	4136	125	9.890138975158468
17982	4	-1	125	4136	9.890138975158468
17983	4	-1	4136	219	20.317469443078664
17984	4	-1	219	4136	20.317469443078664
17985	4	-1	4136	305	19.56659553157871
17986	4	-1	305	4136	19.56659553157871
17987	4	-1	4136	432	19.48630969989594
17988	4	-1	432	4136	19.48630969989594
17989	4	-1	4136	442	13.146022814791461
17990	4	-1	442	4136	13.146022814791461
17991	4	-1	4136	466	21.373441737238206
17992	4	-1	466	4136	21.373441737238206
17993	4	-1	4136	559	18.279784683782786
17994	4	-1	559	4136	18.279784683782786
17995	4	-1	4136	617	19.41492297910295
17996	4	-1	617	4136	19.41492297910295
17997	4	-1	4136	630	15.732490694785366
17998	4	-1	630	4136	15.732490694785366
17999	4	-1	4136	636	13.254380099870055
18000	4	-1	636	4136	13.254380099870055
18001	4	-1	4136	864	3.0197247029937833
18002	4	-1	864	4136	3.0197247029937833
18003	4	-1	4136	889	5.9935690441890594
18004	4	-1	889	4136	5.9935690441890594
18005	4	-1	4137	220	13.534956897823673
18006	4	-1	220	4137	13.534956897823673
18007	4	-1	4137	376	11.215565390762764
18008	4	-1	376	4137	11.215565390762764
18009	4	-1	4137	599	21.555551607574095
18010	4	-1	599	4137	21.555551607574095
18011	4	-1	4137	611	13.514829529757382
18012	4	-1	611	4137	13.514829529757382
18013	4	-1	4137	620	14.824126921651333
18014	4	-1	620	4137	14.824126921651333
18015	4	-1	4137	897	0.7654977649005512
18016	4	-1	897	4137	0.7654977649005512
18017	4	-1	4137	981	12.44999418859003
18018	4	-1	981	4137	12.44999418859003
18019	4	-1	4138	127	6.2188496712353825
18020	4	-1	127	4138	6.2188496712353825
18021	4	-1	4138	211	15.60325105456076
18022	4	-1	211	4138	15.60325105456076
18023	4	-1	4138	294	17.648422558538343
18024	4	-1	294	4138	17.648422558538343
18025	4	-1	4138	424	7.815971102655526
18026	4	-1	424	4138	7.815971102655526
18027	4	-1	4138	443	21.15095288725296
18028	4	-1	443	4138	21.15095288725296
18029	4	-1	4138	449	8.98311119401898
18030	4	-1	449	4138	8.98311119401898
18031	4	-1	4138	527	13.89054278724133
18032	4	-1	527	4138	13.89054278724133
18033	4	-1	4138	657	19.59729943875324
18034	4	-1	657	4138	19.59729943875324
18035	4	-1	4139	125	11.20015354729988
18036	4	-1	125	4139	11.20015354729988
18037	4	-1	4139	174	12.431166811213597
18038	4	-1	174	4139	12.431166811213597
18039	4	-1	4139	278	9.227522681355545
18040	4	-1	278	4139	9.227522681355545
18041	4	-1	4139	305	13.720347861021258
18042	4	-1	305	4139	13.720347861021258
18043	4	-1	4139	534	5.382096628097275
18044	4	-1	534	4139	5.382096628097275
18045	4	-1	4140	73	2.698003689063652
18046	4	-1	73	4140	2.698003689063652
18047	4	-1	4140	117	15.138961637401547
18048	4	-1	117	4140	15.138961637401547
18049	4	-1	4140	299	5.219944135766698
18050	4	-1	299	4140	5.219944135766698
18051	4	-1	4140	474	13.63962001987508
18052	4	-1	474	4140	13.63962001987508
18053	4	-1	4140	629	14.0260904459503
18054	4	-1	629	4140	14.0260904459503
18055	4	-1	4140	773	17.28062055120971
18056	4	-1	773	4140	17.28062055120971
18057	4	-1	4140	805	13.140551375553102
18058	4	-1	805	4140	13.140551375553102
18059	4	-1	4140	930	10.014382709145503
18060	4	-1	930	4140	10.014382709145503
18061	4	-1	4141	199	4.416057096748071
18062	4	-1	199	4141	4.416057096748071
18063	4	-1	4141	288	8.491382277011537
18064	4	-1	288	4141	8.491382277011537
18065	4	-1	4141	546	18.8365518465732
18066	4	-1	546	4141	18.8365518465732
18067	4	-1	4141	555	11.097064442533718
18068	4	-1	555	4141	11.097064442533718
18069	4	-1	4141	586	12.319400126190434
18070	4	-1	586	4141	12.319400126190434
18071	4	-1	4141	692	6.563858864236947
18072	4	-1	692	4141	6.563858864236947
18073	4	-1	4142	85	11.349859871656868
18074	4	-1	85	4142	11.349859871656868
18075	4	-1	4142	331	15.596142506173027
18076	4	-1	331	4142	15.596142506173027
18077	4	-1	4142	359	12.776127292432584
18078	4	-1	359	4142	12.776127292432584
18079	4	-1	4142	375	11.757957526842201
18080	4	-1	375	4142	11.757957526842201
18081	4	-1	4142	462	11.850412947506946
18082	4	-1	462	4142	11.850412947506946
18083	4	-1	4142	471	1.9463885475197076
18084	4	-1	471	4142	1.9463885475197076
18085	4	-1	4142	651	18.835390765648828
18086	4	-1	651	4142	18.835390765648828
18087	4	-1	4143	3	5.001790813609713
18088	4	-1	3	4143	5.001790813609713
18089	4	-1	4143	361	10.716461762407564
18090	4	-1	361	4143	10.716461762407564
18091	4	-1	4143	738	5.356234554885688
18092	4	-1	738	4143	5.356234554885688
18093	4	-1	4143	750	12.938453366163005
18094	4	-1	750	4143	12.938453366163005
18095	4	-1	4143	882	12.34022809195461
18096	4	-1	882	4143	12.34022809195461
18097	4	-1	4143	921	16.9850385093436
18098	4	-1	921	4143	16.9850385093436
18099	4	-1	4143	992	16.78323356658313
18100	4	-1	992	4143	16.78323356658313
18101	4	-1	4144	159	8.272425080757246
18102	4	-1	159	4144	8.272425080757246
18103	4	-1	4144	459	5.82053669491855
18104	4	-1	459	4144	5.82053669491855
18105	4	-1	4144	600	21.507443936945307
18106	4	-1	600	4144	21.507443936945307
18107	4	-1	4144	615	18.15465723700065
18108	4	-1	615	4144	18.15465723700065
18109	4	-1	4144	718	0.910508979266917
18110	4	-1	718	4144	0.910508979266917
18111	4	-1	4144	787	19.514807586819835
18112	4	-1	787	4144	19.514807586819835
18113	4	-1	4144	793	14.091681106372443
18114	4	-1	793	4144	14.091681106372443
18115	4	-1	4144	950	10.584981258267364
18116	4	-1	950	4144	10.584981258267364
18117	4	-1	4144	951	12.305923385488258
18118	4	-1	951	4144	12.305923385488258
18119	4	-1	4144	985	9.839791038468636
18120	4	-1	985	4144	9.839791038468636
18121	4	-1	4145	74	3.4058294486540874
18122	4	-1	74	4145	3.4058294486540874
18123	4	-1	4145	98	9.266607216600494
18124	4	-1	98	4145	9.266607216600494
18125	4	-1	4145	262	17.58530404664468
18126	4	-1	262	4145	17.58530404664468
18127	4	-1	4145	342	9.847188663878523
18128	4	-1	342	4145	9.847188663878523
18129	4	-1	4145	472	20.50338936722291
18130	4	-1	472	4145	20.50338936722291
18131	4	-1	4145	525	15.917261139483495
18132	4	-1	525	4145	15.917261139483495
18133	4	-1	4145	769	13.845584748756824
18134	4	-1	769	4145	13.845584748756824
18135	4	-1	4145	818	12.463122585381026
18136	4	-1	818	4145	12.463122585381026
18137	4	-1	4145	842	21.448191403121587
18138	4	-1	842	4145	21.448191403121587
18139	4	-1	4145	866	12.181222842024264
18140	4	-1	866	4145	12.181222842024264
18141	4	-1	4145	884	19.171434072452627
18142	4	-1	884	4145	19.171434072452627
18143	4	-1	4146	256	20.540730293694995
18144	4	-1	256	4146	20.540730293694995
18145	4	-1	4146	538	1.5154708189359496
18146	4	-1	538	4146	1.5154708189359496
18147	4	-1	4146	643	20.119144606484785
18148	4	-1	643	4146	20.119144606484785
18149	4	-1	4146	658	21.85822792362342
18150	4	-1	658	4146	21.85822792362342
18151	4	-1	4146	665	13.694209638520187
18152	4	-1	665	4146	13.694209638520187
18153	4	-1	4146	684	15.489218163586482
18154	4	-1	684	4146	15.489218163586482
18155	4	-1	4146	894	11.62532682945109
18156	4	-1	894	4146	11.62532682945109
18157	4	-1	4146	983	8.5151339506322
18158	4	-1	983	4146	8.5151339506322
18159	4	-1	4147	127	9.991758473479141
18160	4	-1	127	4147	9.991758473479141
18161	4	-1	4147	211	14.669260679683388
18162	4	-1	211	4147	14.669260679683388
18163	4	-1	4147	270	7.161325761269363
18164	4	-1	270	4147	7.161325761269363
18165	4	-1	4147	449	3.6885797026733367
18166	4	-1	449	4147	3.6885797026733367
18167	4	-1	4147	691	20.296095333968378
18168	4	-1	691	4147	20.296095333968378
18169	4	-1	4147	817	10.068407008610398
18170	4	-1	817	4147	10.068407008610398
18171	4	-1	4148	33	4.956889200328565
18172	4	-1	33	4148	4.956889200328565
18173	4	-1	4148	53	13.782611265558874
18174	4	-1	53	4148	13.782611265558874
18175	4	-1	4148	116	9.430482155738055
18176	4	-1	116	4148	9.430482155738055
18177	4	-1	4148	361	13.332870321632331
18178	4	-1	361	4148	13.332870321632331
18179	4	-1	4148	404	16.737078876880293
18180	4	-1	404	4148	16.737078876880293
18181	4	-1	4148	631	16.323034390660755
18182	4	-1	631	4148	16.323034390660755
18183	4	-1	4148	859	5.479118296606742
18184	4	-1	859	4148	5.479118296606742
18185	4	-1	4148	882	11.709733796584832
18186	4	-1	882	4148	11.709733796584832
18187	4	-1	4149	11	13.693104846598159
18188	4	-1	11	4149	13.693104846598159
18189	4	-1	4149	85	8.758349055834312
18190	4	-1	85	4149	8.758349055834312
18191	4	-1	4149	264	18.152653082739608
18192	4	-1	264	4149	18.152653082739608
18193	4	-1	4149	356	21.049916107837475
18194	4	-1	356	4149	21.049916107837475
18195	4	-1	4149	359	12.515824064889971
18196	4	-1	359	4149	12.515824064889971
18197	4	-1	4149	375	15.090082019077764
18198	4	-1	375	4149	15.090082019077764
18199	4	-1	4149	471	8.262529921796203
18200	4	-1	471	4149	8.262529921796203
18201	4	-1	4149	506	14.554163077496899
18202	4	-1	506	4149	14.554163077496899
18203	4	-1	4149	516	21.313978488722753
18204	4	-1	516	4149	21.313978488722753
18205	4	-1	4150	131	8.794488502135795
18206	4	-1	131	4150	8.794488502135795
18207	4	-1	4150	369	7.624647585740855
18208	4	-1	369	4150	7.624647585740855
18209	4	-1	4150	383	8.156508938180624
18210	4	-1	383	4150	8.156508938180624
18211	4	-1	4150	535	12.849868950540047
18212	4	-1	535	4150	12.849868950540047
18213	4	-1	4150	556	14.243697124554632
18214	4	-1	556	4150	14.243697124554632
18215	4	-1	4150	709	16.063367426295883
18216	4	-1	709	4150	16.063367426295883
18217	4	-1	4150	875	7.288666763075139
18218	4	-1	875	4150	7.288666763075139
18219	4	-1	4151	147	17.10870455826597
18220	4	-1	147	4151	17.10870455826597
18221	4	-1	4151	204	14.229342311195884
18222	4	-1	204	4151	14.229342311195884
18223	4	-1	4151	274	21.56121623943462
18224	4	-1	274	4151	21.56121623943462
18225	4	-1	4151	294	11.380181961550637
18226	4	-1	294	4151	11.380181961550637
18227	4	-1	4151	373	0.6616649483658668
18228	4	-1	373	4151	0.6616649483658668
18229	4	-1	4151	527	15.137936554634463
18230	4	-1	527	4151	15.137936554634463
18231	4	-1	4151	587	13.280920103542293
18232	4	-1	587	4151	13.280920103542293
18233	4	-1	4151	657	11.394153645318259
18234	4	-1	657	4151	11.394153645318259
18235	4	-1	4152	479	9.330717407176241
18236	4	-1	479	4152	9.330717407176241
18237	4	-1	4152	511	12.437950151128431
18238	4	-1	511	4152	12.437950151128431
18239	4	-1	4152	639	15.44514303602072
18240	4	-1	639	4152	15.44514303602072
18241	4	-1	4152	871	6.123424589995386
18242	4	-1	871	4152	6.123424589995386
18243	4	-1	4153	169	21.335320309763787
18244	4	-1	169	4153	21.335320309763787
18245	4	-1	4153	180	4.245241478191603
18246	4	-1	180	4153	4.245241478191603
18247	4	-1	4153	435	18.781750581651277
18248	4	-1	435	4153	18.781750581651277
18249	4	-1	4153	446	20.717427485487917
18250	4	-1	446	4153	20.717427485487917
18251	4	-1	4153	505	18.179930328172087
18252	4	-1	505	4153	18.179930328172087
18253	4	-1	4153	622	5.612691464538691
18254	4	-1	622	4153	5.612691464538691
18255	4	-1	4153	679	14.437813908454292
18256	4	-1	679	4153	14.437813908454292
18257	4	-1	4154	81	11.988318758730852
18258	4	-1	81	4154	11.988318758730852
18259	4	-1	4154	210	14.975537189223763
18260	4	-1	210	4154	14.975537189223763
18261	4	-1	4154	301	6.110486335856061
18262	4	-1	301	4154	6.110486335856061
18263	4	-1	4154	345	8.403248413903563
18264	4	-1	345	4154	8.403248413903563
18265	4	-1	4154	363	13.006818395887548
18266	4	-1	363	4154	13.006818395887548
18267	4	-1	4154	370	1.775521782213041
18268	4	-1	370	4154	1.775521782213041
18269	4	-1	4154	628	20.057325740896843
18270	4	-1	628	4154	20.057325740896843
18271	4	-1	4154	726	21.58656629847223
18272	4	-1	726	4154	21.58656629847223
18273	4	-1	4155	32	12.060598940756233
18274	4	-1	32	4155	12.060598940756233
18275	4	-1	4155	388	16.31220176736401
18276	4	-1	388	4155	16.31220176736401
18277	4	-1	4155	575	8.062133283665208
18278	4	-1	575	4155	8.062133283665208
18279	4	-1	4155	922	4.54859899950713
18280	4	-1	922	4155	4.54859899950713
18281	4	-1	4156	57	1.9799610928622753
18282	4	-1	57	4156	1.9799610928622753
18283	4	-1	4156	170	11.18429698262395
18284	4	-1	170	4156	11.18429698262395
18285	4	-1	4156	235	20.96617423763745
18286	4	-1	235	4156	20.96617423763745
18287	4	-1	4156	284	19.547636969885176
18288	4	-1	284	4156	19.547636969885176
18289	4	-1	4156	376	20.884887036547266
18290	4	-1	376	4156	20.884887036547266
18291	4	-1	4156	719	9.18500342912151
18292	4	-1	719	4156	9.18500342912151
18293	4	-1	4156	782	15.083849560981134
18294	4	-1	782	4156	15.083849560981134
18295	4	-1	4156	892	12.959230841267196
18296	4	-1	892	4156	12.959230841267196
18297	4	-1	4157	196	8.844913739939148
18298	4	-1	196	4157	8.844913739939148
18299	4	-1	4157	292	18.969404103948637
18300	4	-1	292	4157	18.969404103948637
18301	4	-1	4157	457	12.495325780920357
18302	4	-1	457	4157	12.495325780920357
18303	4	-1	4157	946	0.9011477452023395
18304	4	-1	946	4157	0.9011477452023395
18305	4	-1	4158	54	8.39228413901803
18306	4	-1	54	4158	8.39228413901803
18307	4	-1	4158	455	2.8017894029023416
18308	4	-1	455	4158	2.8017894029023416
18309	4	-1	4158	603	6.386299373243642
18310	4	-1	603	4158	6.386299373243642
18311	4	-1	4158	613	5.886255962135928
18312	4	-1	613	4158	5.886255962135928
18313	4	-1	4158	771	16.68589216004954
18314	4	-1	771	4158	16.68589216004954
18315	4	-1	4158	774	11.747114913301079
18316	4	-1	774	4158	11.747114913301079
18317	4	-1	4158	958	5.7915552806855874
18318	4	-1	958	4158	5.7915552806855874
18319	4	-1	4159	105	4.4197972166330395
18320	4	-1	105	4159	4.4197972166330395
18321	4	-1	4159	346	2.558827302136451
18322	4	-1	346	4159	2.558827302136451
18323	4	-1	4159	432	11.951141877266632
18324	4	-1	432	4159	11.951141877266632
18325	4	-1	4159	475	17.43066143446224
18326	4	-1	475	4159	17.43066143446224
18327	4	-1	4159	603	16.770881794421136
18328	4	-1	603	4159	16.770881794421136
18329	4	-1	4159	612	18.78733283548287
18330	4	-1	612	4159	18.78733283548287
18331	4	-1	4159	636	12.087583809203508
18332	4	-1	636	4159	12.087583809203508
18333	4	-1	4159	710	5.836210053490461
18334	4	-1	710	4159	5.836210053490461
18335	4	-1	4159	894	1.775860001595364
18336	4	-1	894	4159	1.775860001595364
18337	4	-1	4160	104	7.394768662331417
18338	4	-1	104	4160	7.394768662331417
18339	4	-1	4160	224	2.9403683332150017
18340	4	-1	224	4160	2.9403683332150017
18341	4	-1	4160	413	10.201351570530834
18342	4	-1	413	4160	10.201351570530834
18343	4	-1	4160	673	18.120855824601545
18344	4	-1	673	4160	18.120855824601545
18345	4	-1	4160	888	2.6831777210794887
18346	4	-1	888	4160	2.6831777210794887
18347	4	-1	4160	944	16.50097073627571
18348	4	-1	944	4160	16.50097073627571
18349	4	-1	4161	248	8.937854280507485
18350	4	-1	248	4161	8.937854280507485
18351	4	-1	4161	390	18.34836543177887
18352	4	-1	390	4161	18.34836543177887
18353	4	-1	4161	555	2.211329706538645
18354	4	-1	555	4161	2.211329706538645
18355	4	-1	4161	692	17.144395278398314
18356	4	-1	692	4161	17.144395278398314
18357	4	-1	4161	740	3.438552923178236
18358	4	-1	740	4161	3.438552923178236
18359	4	-1	4161	901	10.593936207431437
18360	4	-1	901	4161	10.593936207431437
18361	4	-1	4162	53	9.423947734322974
18362	4	-1	53	4162	9.423947734322974
18363	4	-1	4162	86	9.376560497051612
18364	4	-1	86	4162	9.376560497051612
18365	4	-1	4162	144	13.299952032527871
18366	4	-1	144	4162	13.299952032527871
18367	4	-1	4162	197	16.356317463254193
18368	4	-1	197	4162	16.356317463254193
18369	4	-1	4162	218	9.209246438759587
18370	4	-1	218	4162	9.209246438759587
18371	4	-1	4162	258	18.876073421715915
18372	4	-1	258	4162	18.876073421715915
18373	4	-1	4162	406	10.366997043476818
18374	4	-1	406	4162	10.366997043476818
18375	4	-1	4162	808	18.99913380522631
18376	4	-1	808	4162	18.99913380522631
18377	4	-1	4162	859	17.727968111346364
18378	4	-1	859	4162	17.727968111346364
18379	4	-1	4162	926	18.769625107259078
18380	4	-1	926	4162	18.769625107259078
18381	4	-1	4163	472	19.28114928658613
18382	4	-1	472	4163	19.28114928658613
18383	4	-1	4163	543	15.102370020923463
18384	4	-1	543	4163	15.102370020923463
18385	4	-1	4163	687	6.241274264002858
18386	4	-1	687	4163	6.241274264002858
18387	4	-1	4163	863	20.067219592478942
18388	4	-1	863	4163	20.067219592478942
18389	4	-1	4163	866	10.958993851532124
18390	4	-1	866	4163	10.958993851532124
18391	4	-1	4163	884	1.5061203080185819
18392	4	-1	884	4163	1.5061203080185819
18393	4	-1	4164	1	14.909573737602692
18394	4	-1	1	4164	14.909573737602692
18395	4	-1	4164	139	3.4876169415851868
18396	4	-1	139	4164	3.4876169415851868
18397	4	-1	4164	246	11.801182094491722
18398	4	-1	246	4164	11.801182094491722
18399	4	-1	4164	450	13.913066453940258
18400	4	-1	450	4164	13.913066453940258
18401	4	-1	4164	517	8.566147937104331
18402	4	-1	517	4164	8.566147937104331
18403	4	-1	4164	551	20.975853868979303
18404	4	-1	551	4164	20.975853868979303
18405	4	-1	4164	689	11.602994246896248
18406	4	-1	689	4164	11.602994246896248
18407	4	-1	4164	741	12.009671914195291
18408	4	-1	741	4164	12.009671914195291
18409	4	-1	4165	29	13.598044472595912
18410	4	-1	29	4165	13.598044472595912
18411	4	-1	4165	78	0.3229996902380608
18412	4	-1	78	4165	0.3229996902380608
18413	4	-1	4165	132	21.926447509639786
18414	4	-1	132	4165	21.926447509639786
18415	4	-1	4165	458	11.365314389546914
18416	4	-1	458	4165	11.365314389546914
18417	4	-1	4165	666	19.277759817218865
18418	4	-1	666	4165	19.277759817218865
18419	4	-1	4165	713	15.586832903344492
18420	4	-1	713	4165	15.586832903344492
18421	4	-1	4166	204	16.81114482399756
18422	4	-1	204	4166	16.81114482399756
18423	4	-1	4166	209	4.2730266372916015
18424	4	-1	209	4166	4.2730266372916015
18425	4	-1	4166	214	13.88820856044061
18426	4	-1	214	4166	13.88820856044061
18427	4	-1	4166	251	16.77073617133733
18428	4	-1	251	4166	16.77073617133733
18429	4	-1	4166	274	9.480096213994633
18430	4	-1	274	4166	9.480096213994633
18431	4	-1	4166	587	21.39359513159891
18432	4	-1	587	4166	21.39359513159891
18433	4	-1	4166	804	12.966423057115344
18434	4	-1	804	4166	12.966423057115344
18435	4	-1	4167	174	1.0289515867850616
18436	4	-1	174	4167	1.0289515867850616
18437	4	-1	4167	182	20.6815668836196
18438	4	-1	182	4167	20.6815668836196
18439	4	-1	4167	278	11.335341127664536
18440	4	-1	278	4167	11.335341127664536
18441	4	-1	4167	305	12.334936264343849
18442	4	-1	305	4167	12.334936264343849
18443	4	-1	4167	487	11.029395285252898
18444	4	-1	487	4167	11.029395285252898
18445	4	-1	4167	750	12.960336923339193
18446	4	-1	750	4167	12.960336923339193
18447	4	-1	4168	4	1.5275046613722412
18448	4	-1	4	4168	1.5275046613722412
18449	4	-1	4168	122	15.331215233893674
18450	4	-1	122	4168	15.331215233893674
18451	4	-1	4168	208	13.032884305099053
18452	4	-1	208	4168	13.032884305099053
18453	4	-1	4168	225	10.614593615810803
18454	4	-1	225	4168	10.614593615810803
18455	4	-1	4168	820	9.27575145047102
18456	4	-1	820	4168	9.27575145047102
18457	4	-1	4169	3	17.248639756834837
18458	4	-1	3	4169	17.248639756834837
18459	4	-1	4169	396	11.793670040286344
18460	4	-1	396	4169	11.793670040286344
18461	4	-1	4169	738	8.867356301893313
18462	4	-1	738	4169	8.867356301893313
18463	4	-1	4169	750	2.480423083399839
18464	4	-1	750	4169	2.480423083399839
18465	4	-1	4169	882	13.480069642282908
18466	4	-1	882	4169	13.480069642282908
18467	4	-1	4170	100	20.088212396344865
18468	4	-1	100	4170	20.088212396344865
18469	4	-1	4170	136	14.024058982289636
18470	4	-1	136	4170	14.024058982289636
18471	4	-1	4170	363	18.81999577672843
18472	4	-1	363	4170	18.81999577672843
18473	4	-1	4170	398	14.267511525510535
18474	4	-1	398	4170	14.267511525510535
18475	4	-1	4170	400	3.7597835070896872
18476	4	-1	400	4170	3.7597835070896872
18477	4	-1	4170	510	9.6245414076309
18478	4	-1	510	4170	9.6245414076309
18479	4	-1	4170	638	16.872478191934018
18480	4	-1	638	4170	16.872478191934018
18481	4	-1	4171	157	2.161659309223056
18482	4	-1	157	4171	2.161659309223056
18483	4	-1	4171	161	13.961749296942015
18484	4	-1	161	4171	13.961749296942015
18485	4	-1	4171	369	10.252938832765587
18486	4	-1	369	4171	10.252938832765587
18487	4	-1	4171	550	7.1961165315059565
18488	4	-1	550	4171	7.1961165315059565
18489	4	-1	4171	875	13.598050557229886
18490	4	-1	875	4171	13.598050557229886
18491	4	-1	4171	904	9.868434434714105
18492	4	-1	904	4171	9.868434434714105
18493	4	-1	4171	961	19.5590881611132
18494	4	-1	961	4171	19.5590881611132
18495	4	-1	4172	65	1.7568654326266158
18496	4	-1	65	4172	1.7568654326266158
18497	4	-1	4172	159	17.175654327039513
18498	4	-1	159	4172	17.175654327039513
18499	4	-1	4172	581	10.931742770482115
18500	4	-1	581	4172	10.931742770482115
18501	4	-1	4172	718	21.978627558671043
18502	4	-1	718	4172	21.978627558671043
18503	4	-1	4172	793	8.320835933102163
18504	4	-1	793	4172	8.320835933102163
18505	4	-1	4172	800	12.29494905129766
18506	4	-1	800	4172	12.29494905129766
18507	4	-1	4172	819	15.221557498513206
18508	4	-1	819	4172	15.221557498513206
18509	4	-1	4173	152	18.599199442425498
18510	4	-1	152	4173	18.599199442425498
18511	4	-1	4173	153	8.32964254972373
18512	4	-1	153	4173	8.32964254972373
18513	4	-1	4173	402	2.319839543944815
18514	4	-1	402	4173	2.319839543944815
18515	4	-1	4173	445	13.799736601159553
18516	4	-1	445	4173	13.799736601159553
18517	4	-1	4173	477	17.711865229797123
18518	4	-1	477	4173	17.711865229797123
18519	4	-1	4173	501	16.21927663445728
18520	4	-1	501	4173	16.21927663445728
18521	4	-1	4173	752	13.853910229458346
18522	4	-1	752	4173	13.853910229458346
18523	4	-1	4173	757	17.982520565571136
18524	4	-1	757	4173	17.982520565571136
18525	4	-1	4174	447	13.447809373660721
18526	4	-1	447	4174	13.447809373660721
18527	4	-1	4174	492	13.294055021753511
18528	4	-1	492	4174	13.294055021753511
18529	4	-1	4174	744	5.720359061946252
18530	4	-1	744	4174	5.720359061946252
18531	4	-1	4175	23	13.486455685103452
18532	4	-1	23	4175	13.486455685103452
18533	4	-1	4175	65	20.082090050152775
18534	4	-1	65	4175	20.082090050152775
18535	4	-1	4175	159	7.617852381298863
18536	4	-1	159	4175	7.617852381298863
18537	4	-1	4175	348	8.241396236585352
18538	4	-1	348	4175	8.241396236585352
18539	4	-1	4175	459	13.54666469406602
18540	4	-1	459	4175	13.54666469406602
18541	4	-1	4175	702	20.70475057475743
18542	4	-1	702	4175	20.70475057475743
18543	4	-1	4175	718	10.342072396797155
18544	4	-1	718	4175	10.342072396797155
18545	4	-1	4175	793	11.142662632740587
18546	4	-1	793	4175	11.142662632740587
18547	4	-1	4175	800	9.965423040741912
18548	4	-1	800	4175	9.965423040741912
18549	4	-1	4175	951	1.9022906612345778
18550	4	-1	951	4175	1.9022906612345778
18551	4	-1	4175	985	4.452114147040715
18552	4	-1	985	4175	4.452114147040715
18553	4	-1	4176	131	8.673879339646481
18554	4	-1	131	4176	8.673879339646481
18555	4	-1	4176	369	5.068157291074739
18556	4	-1	369	4176	5.068157291074739
18557	4	-1	4176	383	10.712997791088162
18558	4	-1	383	4176	10.712997791088162
18559	4	-1	4176	535	12.970420683978697
18560	4	-1	535	4176	12.970420683978697
18561	4	-1	4176	556	16.800105487924547
18562	4	-1	556	4176	16.800105487924547
18563	4	-1	4176	709	16.18393243791028
18564	4	-1	709	4176	16.18393243791028
18565	4	-1	4176	815	16.69104568234171
18566	4	-1	815	4176	16.69104568234171
18567	4	-1	4176	875	5.571472343311131
18568	4	-1	875	4176	5.571472343311131
18569	4	-1	4177	3	6.6967102540012675
18570	4	-1	3	4177	6.6967102540012675
18571	4	-1	4177	33	12.348645957940244
18572	4	-1	33	4177	12.348645957940244
18573	4	-1	4177	194	10.415388935895134
18574	4	-1	194	4177	10.415388935895134
18575	4	-1	4177	305	18.93406444474714
18576	4	-1	305	4177	18.93406444474714
18577	4	-1	4177	361	6.106677705340133
18578	4	-1	361	4177	6.106677705340133
18579	4	-1	4177	631	8.93218203969736
18580	4	-1	631	4177	8.93218203969736
18581	4	-1	4177	738	16.420418621951733
18582	4	-1	738	4177	16.420418621951733
18583	4	-1	4177	859	18.08688440589864
18584	4	-1	859	4177	18.08688440589864
18585	4	-1	4177	882	3.2174842791518214
18586	4	-1	882	4177	3.2174842791518214
18587	4	-1	4178	103	13.110605334644255
18588	4	-1	103	4178	13.110605334644255
18589	4	-1	4178	505	12.816500755677149
18590	4	-1	505	4178	12.816500755677149
18591	4	-1	4178	520	15.418677194306525
18592	4	-1	520	4178	15.418677194306525
18593	4	-1	4178	683	11.773399712524785
18594	4	-1	683	4178	11.773399712524785
18595	4	-1	4178	844	14.35983942302331
18596	4	-1	844	4178	14.35983942302331
18597	4	-1	4178	857	21.931595162340226
18598	4	-1	857	4178	21.931595162340226
18599	4	-1	4178	975	21.917226839900565
18600	4	-1	975	4178	21.917226839900565
18601	4	-1	4178	977	0.40329589136371724
18602	4	-1	977	4178	0.40329589136371724
18603	4	-1	4179	173	11.356299533462582
18604	4	-1	173	4179	11.356299533462582
18605	4	-1	4179	223	16.471230190523475
18606	4	-1	223	4179	16.471230190523475
18607	4	-1	4179	614	20.015290851735603
18608	4	-1	614	4179	20.015290851735603
18609	4	-1	4179	621	4.3575539820698115
18610	4	-1	621	4179	4.3575539820698115
18611	4	-1	4179	634	12.161890259363467
18612	4	-1	634	4179	12.161890259363467
18613	4	-1	4179	782	14.88445589672489
18614	4	-1	782	4179	14.88445589672489
18615	4	-1	4179	937	5.131082025679182
18616	4	-1	937	4179	5.131082025679182
18617	4	-1	4179	982	10.61791283928322
18618	4	-1	982	4179	10.61791283928322
18619	4	-1	4180	15	9.74625104533805
18620	4	-1	15	4180	9.74625104533805
18621	4	-1	4180	177	19.189965693992107
18622	4	-1	177	4180	19.189965693992107
18623	4	-1	4180	210	10.682627489850677
18624	4	-1	210	4180	10.682627489850677
18625	4	-1	4180	301	20.90277721793299
18626	4	-1	301	4180	20.90277721793299
18627	4	-1	4180	499	4.616931879990703
18628	4	-1	499	4180	4.616931879990703
18629	4	-1	4180	724	12.996793322204976
18630	4	-1	724	4180	12.996793322204976
18631	4	-1	4181	150	21.157903704164255
18632	4	-1	150	4181	21.157903704164255
18633	4	-1	4181	553	15.822010127186442
18634	4	-1	553	4181	15.822010127186442
18635	4	-1	4181	921	10.509698040095797
18636	4	-1	921	4181	10.509698040095797
18637	4	-1	4181	992	10.710067460797797
18638	4	-1	992	4181	10.710067460797797
18639	4	-1	4182	131	21.681140020673155
18640	4	-1	131	4182	21.681140020673155
18641	4	-1	4182	227	19.69495797023464
18642	4	-1	227	4182	19.69495797023464
18643	4	-1	4182	369	14.658669996754517
18644	4	-1	369	4182	14.658669996754517
18645	4	-1	4182	529	19.30216150363828
18646	4	-1	529	4182	19.30216150363828
18647	4	-1	4182	815	2.4598899091427517
18648	4	-1	815	4182	2.4598899091427517
18649	4	-1	4182	820	15.796029045778058
18650	4	-1	820	4182	15.796029045778058
18651	4	-1	4182	875	11.478886846095639
18652	4	-1	875	4182	11.478886846095639
18653	4	-1	4182	904	11.15492232424139
18654	4	-1	904	4182	11.15492232424139
18655	4	-1	4182	915	20.01048200458964
18656	4	-1	915	4182	20.01048200458964
18657	4	-1	4183	125	20.286729888118487
18658	4	-1	125	4183	20.286729888118487
18659	4	-1	4183	174	4.765824318478706
18660	4	-1	174	4183	4.765824318478706
18661	4	-1	4183	182	16.944668504211716
18662	4	-1	182	4183	16.944668504211716
18663	4	-1	4183	278	7.6233973412878155
18664	4	-1	278	4183	7.6233973412878155
18665	4	-1	4183	305	15.98736516192028
18666	4	-1	305	4183	15.98736516192028
18667	4	-1	4183	487	14.741351817104661
18668	4	-1	487	4183	14.741351817104661
18669	4	-1	4183	630	19.314053418626703
18670	4	-1	630	4183	19.314053418626703
18671	4	-1	4183	750	16.697211754618944
18672	4	-1	750	4183	16.697211754618944
18673	4	-1	4184	264	21.31514371481394
18674	4	-1	264	4184	21.31514371481394
18675	4	-1	4184	516	13.873202108714594
18676	4	-1	516	4184	13.873202108714594
18677	4	-1	4184	628	2.7404928171772185
18678	4	-1	628	4184	2.7404928171772185
18679	4	-1	4184	649	9.373985225907255
18680	4	-1	649	4184	9.373985225907255
18681	4	-1	4184	968	10.853563177740753
18682	4	-1	968	4184	10.853563177740753
18683	4	-1	4185	56	2.2794523845768144
18684	4	-1	56	4185	2.2794523845768144
18685	4	-1	4185	204	6.61263213699713
18686	4	-1	204	4185	6.61263213699713
18687	4	-1	4185	214	13.072020795520864
18688	4	-1	214	4185	13.072020795520864
18689	4	-1	4185	274	13.944573693939212
18690	4	-1	274	4185	13.944573693939212
18691	4	-1	4185	294	18.995708422915058
18692	4	-1	294	4185	18.995708422915058
18693	4	-1	4185	647	18.56137508964889
18694	4	-1	647	4185	18.56137508964889
18695	4	-1	4185	685	11.962030084135122
18696	4	-1	685	4185	11.962030084135122
18697	4	-1	4185	927	13.014802491809109
18698	4	-1	927	4185	13.014802491809109
18699	4	-1	4186	432	11.582803545266986
18700	4	-1	432	4186	11.582803545266986
18701	4	-1	4186	475	1.8844195132340842
18702	4	-1	475	4186	1.8844195132340842
18703	4	-1	4186	538	10.539029551544576
18704	4	-1	538	4186	10.539029551544576
18705	4	-1	4186	665	8.032520560237002
18706	4	-1	665	4186	8.032520560237002
18707	4	-1	4186	835	20.275468519937892
18708	4	-1	835	4186	20.275468519937892
18709	4	-1	4187	157	8.78621363171839
18710	4	-1	157	4187	8.78621363171839
18711	4	-1	4187	168	15.107833020744186
18712	4	-1	168	4187	15.107833020744186
18713	4	-1	4187	190	17.453780043788626
18714	4	-1	190	4187	17.453780043788626
18715	4	-1	4187	227	12.65961069329632
18716	4	-1	227	4187	12.65961069329632
18717	4	-1	4187	275	18.399904190510856
18718	4	-1	275	4187	18.399904190510856
18719	4	-1	4187	550	13.166336636821244
18720	4	-1	550	4187	13.166336636821244
18721	4	-1	4187	568	12.686679149831583
18722	4	-1	568	4187	12.686679149831583
18723	4	-1	4187	875	18.51498533836806
18724	4	-1	875	4187	18.51498533836806
18725	4	-1	4187	904	3.63657867287391
18726	4	-1	904	4187	3.63657867287391
18727	4	-1	4188	96	9.836268552611646
18728	4	-1	96	4188	9.836268552611646
18729	4	-1	4188	118	17.955697370104264
18730	4	-1	118	4188	17.955697370104264
18731	4	-1	4188	248	8.259583881805746
18732	4	-1	248	4188	8.259583881805746
18733	4	-1	4188	390	5.9872603604522086
18734	4	-1	390	4188	5.9872603604522086
18735	4	-1	4188	740	15.189973215118242
18736	4	-1	740	4188	15.189973215118242
18737	4	-1	4189	278	17.205586803523317
18738	4	-1	278	4189	17.205586803523317
18739	4	-1	4189	432	14.81684738612535
18740	4	-1	432	4189	14.81684738612535
18741	4	-1	4189	442	14.433234495177924
18742	4	-1	442	4189	14.433234495177924
18743	4	-1	4189	534	12.047700610982675
18744	4	-1	534	4189	12.047700610982675
18745	4	-1	4189	559	9.109751824461185
18746	4	-1	559	4189	9.109751824461185
18747	4	-1	4189	630	6.562078631827414
18748	4	-1	630	4189	6.562078631827414
18749	4	-1	4189	636	14.54193859124626
18750	4	-1	636	4189	14.54193859124626
18751	4	-1	4189	864	12.160865293053327
18752	4	-1	864	4189	12.160865293053327
18753	4	-1	4189	889	7.28083248745192
18754	4	-1	889	4189	7.28083248745192

==> anc/chicago_network_assignment_data.txt <==
Field	Value
FW_Error_Epsilon	2000.0
FW_Flow_Epsilon	20.0
FW_Waiting_Epsilon	50.0
FW_Cutoff	100
Parameters	2
alpha	4.0
beta	1.1666666666666667


==> anc/chicago_network_initial_flows.txt <==
ID	Flow
0	119.500458013029203
1	161.859585132342062
2	295.991405115592727
3	393.538319481567214
4	400.583333543446258
5	510.764650916732251
6	584.616087497203011
7	1073.236282802911091
8	1244.940868743305145
9	246.393272004187082
10	334.420667370504020
11	276.866872123434689
12	108.023971250385316
13	2.876421585640551
14	478.438125240502188
15	1004.299457698316360
16	358.791861326606693
17	570.309415291314167
18	828.133714308495087
19	795.693423940503180
20	792.052170355313933
21	574.519697499222275
22	511.856621913483025
23	404.085496066999838
24	590.975864395282088
25	64.319954755267133
26	108.023971250385316
27	296.192955429323490
28	8.100247996997796
29	0.000000000000000
30	119.500458013029203
31	203.879868625171156
32	131.557865145415462
33	289.198317590092302
34	730.686356027041597
35	737.460680306386962
36	457.713227272605707
37	130.159510033490250
38	303.674936336961025
39	822.182549206005433
40	204.091316461409235
41	129.731953482438541
42	276.866872123434689
43	84.675401464615774
44	4.696487520308851
45	590.975864395282088
46	0.000000000000000
47	132.411124227659997
48	251.543423635531411
49	211.457290584797988
50	887.573757093052677
51	173.871581285209629
52	126.037491674951497
53	1128.707106772606039
54	116.784568008678221
55	124.616630807789818
56	366.792661373222700
57	95.095110501570474
58	34.181605246291042
59	150.023723027316322
60	2.280327589229989
61	3.412959790123125
62	8.609763408670968
63	108.292208089195753
64	758.875208337238291
65	743.251362778078942
66	1376.497160296444235
67	1204.751143738757037
68	1157.730316165639351
69	96.530815869163789
70	75.645673206611733
71	58.959105639298407
72	185.960800999094374
73	87.610678770772381
74	183.353352292805511
75	300.756373707216312
76	687.299378837198333
77	873.261899258750418
78	1434.924196107788475
79	1028.848546178542847
80	360.317629892785135
81	0.000000000000000
82	135.131621820369588
83	0.000000000000000
84	508.410433956088468
85	27.113486029648509
86	56.677416880943547
87	5.501764397926416
88	295.488399038832370
89	351.159918782049488
90	397.494119767398843
91	1154.572757064844609
92	1030.877808771487480
93	909.902566357583964
94	202.024661481106193
95	102.560866697163135
96	85.492829558418137
97	18.432195085525237
98	345.680637324799363
99	900.628044154635177
100	142.215771744885529
101	1466.391384047902193
102	75.633713027155352
103	45.811269535754285
104	162.793297919134972
105	792.070656116291161
106	112.995146929096535
107	99.682444680524725
108	487.290661431271474
109	72.453686678669143
110	650.583000248043732
111	130.481053559351608
112	140.328425438917236
113	258.521563621008966
114	1.132632200893140
115	510.532129265431820
116	177.136287837433741
117	60.124830114539570
118	95.095110501570474
119	72.380570251206876
120	190.570234430303998
121	124.276545114417360
122	1200.170052049907554
123	1090.499012338284274
124	211.222026236969867
125	84.118661535846456
126	564.900508527175248
127	797.149908774016467
128	0.000000000000000
129	808.625561177769669
130	103.803261082653918
131	360.317629892785135
132	16.409788887154303
133	0.000000000000000
134	193.534285613360510
135	135.131621820369588
136	149.865090747428468
137	542.591117982848004
138	25.338453033875641
139	56.677416880943547
140	1201.934277486724341
141	543.791563962303826
142	1391.956841916241729
143	2207.923844769881725
144	4034.664661684338171
145	4255.664661684325438
146	4802.321108700560217
147	5538.529131924356079
148	5580.433350394480840
149	5672.322030055119285
150	5685.587532561768057
151	1417.509960873457885
152	2265.321757143682134
153	1679.665989849305333
154	1554.827776785951983
155	2179.231226316549055
156	3751.560065582193602
157	1759.049362498828032
158	1485.676236569129287
159	2095.687796627958505
160	2376.708999309741557
161	2967.413834523721107
162	3038.185964817832883
163	3707.015901843502434
164	4047.554523477765088
165	4302.839406931451776
166	5942.074887051912810
167	5992.099052228304572
168	100.742261708822696
169	4212.773814478845452
170	7061.963376295280796
171	7633.282692613623112
172	112.678660218727913
173	175.734644951551616
174	2638.755406736094301
175	3352.591155581637395
176	1446.597278955824095
177	122.949959753387347
178	5288.716355202081104
179	7233.561196308500257
180	3029.519544304253486
181	3631.232011454436815
182	4399.960437193011785
183	4944.396222805040452
184	5342.487456808054958
185	5732.413878306990227
186	5089.327221706669661
187	4807.100366939606829
188	3192.806983219020822
189	3456.688446364703395
190	2975.439265952071310
191	2527.990761517776264
192	2569.068898350644758
193	3132.403452008159093
194	2107.440825762958411
195	5709.731648938559374
196	5611.310069066173128
197	5521.421389405519221
198	5479.517170935415379
199	4261.025464881895459
200	3683.237551066612468
201	3460.237551066615197
202	2175.079895106789081
203	787.390635316884755
204	299.522219814170398
205	330.139781637257158
206	1182.044011532492050
207	2877.467059051243268
208	856.118431137335961
209	1561.273795250278454
210	3479.033675560245683
211	613.420502387412967
212	2744.732426639291134
213	223.000000000000000
214	1201.934277486724341
215	554.856131754644139
216	1251.722487461296396
217	1182.044011532492050
218	5182.889364659481544
219	687.890582402947871
220	1439.240380128182323
221	887.304685052632863
222	411.871278139876551
223	248.294421987098474
224	540.304342317816349
225	1466.128891041196766
226	1098.835050691353672
227	1763.597746228595270
228	900.635063889950402
229	873.619042421126323
230	175.734644951551616
231	4493.298247419436848
232	4153.021733884837886
233	1099.052540648080821
234	863.326914778036326
235	3847.933301808467604
236	2847.824245444655844
237	1872.751592612544755
238	950.360151843582685
239	19.928000000000015
240	42.000000000000000
241	459.460007565045032
242	94.000000000000000
243	5442.273230935032188
244	495.821568686117189
245	537.260486058019183
246	1484.164669277469557
247	644.551969186462884
248	7802.315697249650839
249	224.999999999999943
250	330.139781637257158
251	1182.381283455977609
252	791.023935668218428
253	0.000000000000000
254	5908.479759730244041
255	2680.401285486302640
256	2443.522203789927062
257	285.592217902452774
258	526.994118643702450
259	332.054498217575031
260	549.796005101823653
261	581.154483794895555
262	1581.118733521067043
263	672.518087375594860
264	1077.785893864936497
265	926.000863807466317
266	112.678660218727913
267	5159.084995932132188
268	1364.637500317239528
269	1670.774797584341741
270	686.371969681734981
271	2904.737616617856929
272	1562.669180280767250
273	1331.168431657928295
274	972.681365480444924
275	105.084077365749366
276	42.000000000000007
277	460.665659650353064
278	92.000000000000028
279	28.589122814899490
280	133.122670896152812
281	311.182791092197078
282	383.310595347143988
283	79.761917586746151
284	143.687595179571503
285	131.283127216916711
286	2140.415804175870562
287	3472.594171824511250
288	4255.837520076949659
289	4366.405606080585130
290	5439.810778995103647
291	7599.123469809486778
292	2338.338950224117980
293	902.345127336226483
294	1363.448470719268926
295	2377.299857720158798
296	3317.055193353373852
297	3892.384542997673634
298	4258.315113021842990
299	4527.557678917223711
300	5305.257071614577399
301	5627.905976600638496
302	5776.843934274456842
303	6284.216293159383895
304	6479.897053004408917
305	6506.013591136585092
306	6930.556120081555491
307	7199.250348079899595
308	8657.263293423255163
309	9122.953646751655469
310	7137.610259305063664
311	329.158449432850148
312	213.203263494459435
313	5449.180693207177683
314	0.000000000000000
315	6597.193281722081338
316	8981.782196939771893
317	7124.497041578412791
318	4108.670111112170162
319	4959.822457831076463
320	5916.547519567438940
321	5368.845890375690942
322	5354.486933726674579
323	5398.498409571306183
324	4925.013077592258924
325	4718.367197145325918
326	5875.416323724335598
327	6110.000291020503028
328	6362.873598128692720
329	5968.152027688500311
330	5693.415511933247217
331	5062.805177304231620
332	3929.711932449454252
333	2841.760356181102452
334	1927.920167069268018
335	1434.090527954870140
336	1616.234613683955331
337	8562.365509441049653
338	6545.813683679723908
339	4046.006473471901245
340	3992.354191581520809
341	2424.445364061798045
342	1643.640800015496325
343	150.740590989836306
344	76.731423529079308
345	50.415556325652133
346	80.509688128220219
347	84.251429352389877
348	19.321004807742135
349	548.264924471195968
350	9702.916948758225772
351	9748.315275910072160
352	6609.950342281220401
353	331.267867539414567
354	1084.480074069532975
355	2948.975396768340033
356	643.823964580580650
357	1801.478867995215296
358	1318.196152069910568
359	923.448956871935707
360	1983.412044476058782
361	2068.868578987276578
362	124.911920664421913
363	253.151873089134483
364	213.203263494459435
365	136.893178533634966
366	31.881131768964472
367	769.849999399419630
368	11740.436116330629375
369	427.046594952283328
370	63.933441302254067
371	7227.603256720432910
372	230.931610422466065
373	1811.403231898350441
374	582.570975103769115
375	1152.550199633231614
376	1248.575470767716297
377	625.350408267735929
378	1045.762638907307519
379	857.726480686221407
380	593.003730574798965
381	133.101008687927759
382	548.264924471195968
383	2271.703340501052026
384	24.503153566019407
385	6463.710581300224476
386	3999.387014821569664
387	5261.907833596047567
388	84.508193589415797
389	1852.292288812667948
390	1236.743708847740891
391	841.000989341360878
392	1424.208167437856446
393	280.395252058579388
394	96.683900243248488
395	2510.882111362849173
396	4506.789381891226185
397	676.550260311934153
398	576.059578260502917
399	1218.184954180867408
400	1481.212852082416703
401	3375.006846508990748
402	1552.636111053974673
403	49.042375185305303
404	310.859795862269664
405	329.158449432850148
406	223.306813957046927
407	20.123550285834792
408	530.157763709753112
409	11889.455513030750808
410	432.540544812183725
411	26.323630912855464
412	2449.290274071699514
413	174.015806309198325
414	1428.425409641165743
415	847.250739708593528
416	301.397852914330485
417	673.053258673477103
418	591.463381361854658
419	1168.921739154061243
420	2111.576217845024530
421	547.605403422969744
422	28.567460606674469
423	0.000000000000000
424	2128.942475447985089
425	15.235035558862005
426	9602.075514929092606
427	9659.826236178876570
428	25.930403883330921
429	357.962739547245178
430	1300.918485210341032
431	79.694582268723366
432	1625.666468608662399
433	1572.404408073002514
434	167.265556407182260
435	1086.877559249472824
436	1103.083443093095866
437	1003.391581679799401
438	893.831885954017253
439	756.332829425972136
440	697.891717778832913
441	368.236467054126194
442	305.975664554664320
443	243.851401562352436
444	107.157971368240524
445	127.451742971779197
446	292.111167787638806
447	761.598960373863974
448	758.197653847167771
449	918.855508180054471
450	1137.967150371712023
451	173.674760312215625
452	382.520940952165006
453	475.289857474605981
454	429.947789814267139
455	481.992982630397535
456	421.712084014429081
457	456.662845973525009
458	632.610802171454907
459	681.357437491003679
460	795.082731083047861
461	705.867631239913862
462	494.645940945301959
463	582.582761089632299
464	514.691076212628786
465	464.143388612586477
466	512.073327546946643
467	763.888776433927774
468	837.884887759629237
469	1223.429498716595162
470	909.135776092311289
471	673.077430881775172
472	604.291807137412661
473	464.596835819610419
474	182.849718619720619
475	74.136344965476752
476	209.649243838414577
477	271.550245376556063
478	167.440383747152339
479	421.611339379037986
480	480.859757018840298
481	617.168286952966810
482	839.536197725810666
483	1185.514720400928809
484	1168.479734855284732
485	358.490561269152352
486	168.813442627576336
487	53.406784380017413
488	61.909632590594512
489	124.458769464984300
490	1086.877559249472824
491	754.332359442477809
492	484.017581645353971
493	278.000864806525612
494	468.722508006974522
495	115.474480887456238
496	53.784125318714736
497	206.502446671036779
498	414.437018732856245
499	48.860941983542496
500	795.082731083047861
501	227.145385364127236
502	138.997110590495794
503	221.142240140606532
504	653.335406069211672
505	59.513130683861810
506	836.809767599199517
507	762.478604405606120
508	288.985753531060482
509	136.276512636840437
510	77.668450047053142
511	453.672641701772022
512	45.925860524149208
513	51.909279163927977
514	62.132894044765791
515	212.878371515689452
516	1168.479734855284732
517	641.524144395415192
518	237.730920383525699
519	353.485159899351004
520	185.880216041321972
521	112.886609613433308
522	54.613227020736218
523	323.590139055067368
524	486.623949003915527
525	89.329406507127885
526	681.357437491003679
527	262.419119460809043
528	140.187637184416644
529	296.542731018255495
530	323.542584800788291
531	58.705824691196170
532	492.225402189778379
533	1341.226383508138497
534	417.158337024034836
535	137.457043958014395
536	244.039114175917575
537	228.339882072160407
538	5685.933354641366350
539	4747.363782597946738
540	9070.290977009861308
541	389.441915520681846
542	7316.225552342639276
543	3896.304752940286107
544	8158.908656892635008
545	12485.826888838544619
546	11285.223251002080360
547	8446.171606522431830
548	6856.299053191280109
549	7413.973689073512105
550	7330.708649332284040
551	6688.258289887596220
552	3792.572006609897471
553	3743.459141118595198
554	5376.894793092354121
555	4300.405850805693262
556	1974.151670648545860
557	1465.791593329562147
558	3398.085311046409515
559	4455.355877030244301
560	4064.891749419064126
561	4236.569381015128783
562	5595.598892200580849
563	6415.069799087678803
564	6613.380855573179360
565	7774.849858722000135
566	8666.805726091184624
567	10852.735119730743463
568	12174.783026845196218
569	9454.871843320424887
570	9997.758906710025258
571	9383.740509305993328
572	3014.997386483751598
573	1126.510538565541538
574	3245.781936835348915
575	6752.212997223509774
576	961.836963038573117
577	5324.887148738584074
578	123.427456244861460
579	228.339882072160407
580	808.963537002941962
581	2775.201663713282869
582	4326.337323077310430
583	0.000000000000000
584	1943.412668468156198
585	1114.532631067770808
586	6926.783636821942309
587	1117.606151893329752
588	1465.791593329562147
589	1446.882847203530218
590	7653.355763004814435
591	4026.265932192929540
592	1551.021212553218447
593	5045.047762077421794
594	1065.642428797704270
595	5737.259518323138764
596	1526.638297804295235
597	5145.205948802375133
598	846.790946294305172
599	519.396181396610700
600	3543.348255647200403
601	0.000000000000000
602	686.398770898209250
603	3428.323914553380746
604	13621.204781970496697
605	1126.510538565541538
606	2337.373130908463281
607	1812.449317029729400
608	0.000000000000000
609	940.585604450910068
610	1974.151670648545860
611	2983.539619295759167
612	3330.428568592890315
613	2783.294407830337605
614	1429.576943275232452
615	12352.360456943100871
616	1084.860805100529433
617	2168.152893672134724
618	302.247586288994853
619	223.858692935418304
620	470.184811850166000
621	578.915505009471985
622	278.867153032742863
623	223.544213833182084
624	296.168350862943669
625	543.759327731270446
626	354.330948075628839
627	831.751639975317175
628	326.302044627655732
629	313.123422447377891
630	304.933293571000490
631	304.280335568202872
632	425.302648060448064
633	356.141999406968864
634	459.143652644222982
635	165.608248907449877
636	62.496186014696178
637	130.610891368379725
638	115.360512309506831
639	83.617849815474912
640	83.594102898100459
641	677.933793330071126
642	676.394885074124772
643	285.790178828684702
644	378.701672345790939
645	521.961437817588148
646	521.899173184116307
647	28.067304157798720
648	28.067304157798720
649	56.471855322527652
650	199.956621604421088
651	148.197898001818771
652	340.333307040091256
653	182.279388305647274
654	200.479583323717463
655	68.529681322590505
656	59.009933223912959
657	63.950521030794128
658	217.101786264135058
659	663.681727170387603
660	28.168741813949165
661	14.063278385555734
662	114.023851088688872
663	328.589691332047437
664	397.435056959037126
665	662.928563540551067
666	377.454167140876507
667	249.910219940433450
668	384.526632157163590
669	0.000000000000000
670	148.267800725493231
671	302.247586288994853
672	322.590094498549206
673	13.306927868523065
674	163.076772666993406
675	51.531364910454222
676	0.000000000000000
677	28.706727240949423
678	0.000000000000000
679	124.273220281301050
680	0.000000000000000
681	378.701672345790939
682	238.153531641420784
683	439.413525384965510
684	1058.651344371784489
685	100.694923700867818
686	705.673998891213046
687	147.928382019275602
688	728.952216577242552
689	278.966852825642889
690	322.416485991334469
691	652.381825610459032
692	462.936678874245729
693	38.310748304856084
694	415.722879990075171
695	10.172706101475967
696	303.138587220849388
697	662.928563540551067
698	423.990089197049258
699	16.556468938019734
700	241.465666020569699
701	102.491818545863467
702	1.601172889418887
703	43.957106299822328
704	0.023746917374480
705	79.635586777728790
706	3.338111329303005
707	285.790178828684702
708	98.180888588358059
709	494.465790882154863
710	546.831718875520096
711	42.176250099499860
712	528.097940104918735
713	395.273322792918350
714	468.633310941688649
715	666.888861313756252
716	333.344075500215069
717	551.874004204806397
718	1875.655264608064272
719	3576.365426648081211
720	3950.186898133482373
721	5819.029571436150036
722	3937.099426455646153
723	4423.659093129625944
724	5261.662306555891519
725	5469.347891730200899
726	6137.877173655147999
727	6233.191165774611363
728	6679.825513773529565
729	7211.942552367399003
730	3014.019705377314949
731	3773.085914022392444
732	4064.802881570352838
733	5241.889700338221701
734	6967.089285693971760
735	4577.696520707772834
736	5980.028024294993884
737	7988.967159899604667
738	8606.049275616020168
739	9449.934235131517198
740	9284.734439081037635
741	1437.463038078704585
742	1413.314342090497576
743	1086.717963802607755
744	686.939294935114958
745	615.695887204126393
746	702.579958456359464
747	1996.126997715789230
748	755.026636386726182
749	14.058331612600902
750	477.469032063130953
751	1279.657479512919963
752	1370.904121865497700
753	1712.533897202835988
754	2103.260986256857450
755	2425.699502566060801
756	2502.495206058725671
757	8755.813433707107833
758	7636.816739437036631
759	5725.243208190267069
760	6353.707482812557828
761	5188.790602000149192
762	4938.347736748759417
763	9329.440300716321872
764	7807.879385111915326
765	6392.677478218910437
766	6223.113292826626093
767	4974.583368805486316
768	7632.446931885961931
769	7412.811929415533996
770	6697.906947034105542
771	6602.308559549280290
772	6683.307492588778587
773	6445.850583148655460
774	6052.537674391822293
775	5569.319525966769106
776	7196.014693395017275
777	4148.402299261033477
778	3767.580827775640500
779	2168.406668120009726
780	489.791986435393312
781	392.000000000000000
782	3121.633684074372013
783	1727.332828537345677
784	709.413152599521709
785	1976.906388116057997
786	1875.655264608064272
787	82.000000000000000
788	3866.496250824069193
789	1354.967885513643523
790	492.155445444552129
791	1290.321878190881307
792	587.031426620389993
793	14.058331612600902
794	3746.437555773059557
795	5827.869866156006537
796	398.028944024565646
797	7661.647979347800174
798	401.302371144561448
799	765.810990559635570
800	1036.078898154833269
801	893.018083581768451
802	7337.205892074626718
803	2003.031484040712485
804	5607.292401076841998
805	781.937582977226839
806	932.316532206210695
807	423.259878197739567
808	2447.638033259886470
809	1939.680776011103262
810	2408.785171889330741
811	1910.947885765278215
812	1267.481647313923759
813	398.999999999999943
814	1025.898197365153692
815	1625.796826152964059
816	587.260370443845659
817	3044.594959847335303
818	2168.406668120009726
819	29.352992495544093
820	3022.473996031873867
821	910.277580844217027
822	221.769077838200872
823	977.839842067437758
824	583.689908371456113
825	755.026636386726182
826	4001.672533325319364
827	4582.323475817295730
828	402.186806003251945
829	9255.601152701705360
830	431.073695410364621
831	766.095385924981770
832	1304.349532537358982
833	1382.481798957828232
834	5335.506093093243180
835	851.142845704879051
836	7147.351684986452710
837	2066.134073297787836
838	754.185818601397614
839	432.311458011217837
840	2243.999363508567967
841	1190.152561046670826
842	2646.900260014475862
843	3089.717606596588212
844	778.702122804823716
845	1160.169814210688628
846	1635.538119820701922
847	1758.925504115106150
848	2081.928009331952126
849	2188.219420984175486
850	323.144452548970378
851	408.776451947086059
852	1001.506157960284668
853	1195.959481656455182
854	2137.793112867313539
855	2635.360636209396944
856	2995.066612090567105
857	2741.824702561820231
858	1219.144296083394920
859	1029.004692302712556
860	289.241930887070566
861	201.609931488955340
862	1464.564453264732947
863	1369.076296410300301
864	1015.593711201917813
865	1604.538939696601346
866	1076.100212947315413
867	757.724691174945747
868	294.103800131901551
869	134.506690931603885
870	143.846223660094466
871	309.944901809043301
872	86.000000000000000
873	399.055994675742170
874	716.751740875043311
875	143.846223660094466
876	1370.627876451573002
877	2995.066612090567105
878	323.002505216846657
879	106.501705007419446
880	195.000000000000000
881	471.327945805765751
882	476.971142094005870
883	1598.004897417391021
884	166.098678148948864
885	742.330666333344766
886	617.346780972472857
887	88.000000000000000
888	335.963825042246697
889	472.426127061702971
890	134.506690931603885
891	1972.748323111001127
892	2635.360636209396944
893	353.482585208382773
894	95.698450209626529
895	190.686280084516937
896	466.191615853026292
897	530.041563233284137
898	2178.851672684943424
899	159.597109200297439
900	29.998053544256042
901	764.379836374912315
902	538.754899242957890
903	4057.483398536571713
904	2812.049343221190611
905	3751.627243239184736
906	4187.520016335041873
907	4779.997533798671611
908	4616.827441782412279
909	4876.828249518142911
910	10045.612593439651391
911	9394.318523855665262
912	8668.992928757565096
913	8757.468027631708537
914	6290.669556299372744
915	5732.522354357348377
916	5559.989779963175351
917	5276.917340685306044
918	3577.249397196689642
919	8417.840007408738529
920	8584.298805868635100
921	8092.331054143536676
922	6879.531041243299114
923	6772.256622649198107
924	6383.589909408064159
925	5445.174751702534195
926	5036.069660371447753
927	4900.461569211082860
928	3699.108110430438046
929	7793.226783608821279
930	5792.362490271901152
931	4648.464728482684222
932	3324.061662816196076
933	1041.493413690140187
934	382.616594709301751
935	373.616594709301069
936	369.179241908442066
937	205.946030031916905
938	157.221504960881106
939	418.794736246862726
940	422.899362004694353
941	430.899362004695035
942	1439.270212202696257
943	3051.381864208396564
944	3678.430819984638219
945	4859.756785176244193
946	6744.113753771759548
947	4744.295072134002112
948	5683.693413585281633
949	6271.573906768216148
950	6612.907107103348608
951	7627.338878749742435
952	7984.168292001487316
953	8133.120338784309752
954	8814.777820838344269
955	6497.825393364529191
956	6390.199485823415671
957	4537.903613265657441
958	5573.883740720954847
959	5566.035749949892306
960	6067.807532533544872
961	6209.713482564700826
962	9627.826591413455390
963	9058.118925587701597
964	9117.292041983359013
965	8626.815843960372149
966	4677.457478993599580
967	4350.871194022903182
968	4344.507710177937952
969	4039.403274254694679
970	3648.471602987804090
971	3209.815098245594527
972	1205.782780804144977
973	1005.329986781084244
974	4352.050802674700208
975	5066.123876756762911
976	3672.150528609428875
977	2910.895430801771909
978	2170.095165187026851
979	1899.422308218015360
980	2153.264064899521145
981	2317.073739262023992
982	3338.435533597230915
983	3516.265809321812867
984	6057.070241711485323
985	6084.032386548814429
986	1162.955075526783958
987	1165.896055200838873
988	1062.835841457040033
989	2160.953452879179622
990	8610.885517902963329
991	8578.001427532213711
992	250.714817432736254
993	811.416501151850184
994	8.000000000000000
995	874.922536948494326
996	1264.404096012407763
997	68.380819780012743
998	5713.404107251253663
999	4.437352800859866
1000	495.796788367938404
1001	647.206672879135112
1002	2236.244160285099497
1003	4352.050802674700208
1004	760.400557048783071
1005	6931.968697748239720
1006	492.152796588360957
1007	225.780193194580590
1008	1865.615802884511822
1009	2063.634657355248692
1010	359.761990133226220
1011	800.320702521165231
1012	366.273907249176943
1013	7454.435793389548962
1014	4668.794577408968507
1015	6613.161573807432433
1016	538.754899242957890
1017	399.730965236593875
1018	694.423070716983261
1019	741.688920614992639
1020	4054.122388020199196
1021	1900.378143458181739
1022	697.560779187002481
1023	1401.728972281087181
1024	821.324878910253460
1025	2251.332618121042287
1026	1707.592357506823646
1027	8821.007164755697886
1028	1062.835841457040033
1029	1088.996042225320025
1030	1150.724854236287229
1031	1715.267592211667761
1032	157.221504960881106
1033	1491.944951387991523
1034	417.041811086952578
1035	1353.897799830159329
1036	887.657448313826762
1037	584.330451260495693
1038	1678.293287368624760
1039	848.160240877878095
1040	1102.336931200783056
1041	9.000000000000000
1042	1136.877654277902366
1043	1226.975892609999619
1044	74.302765313428225
1045	2725.109369596959823
1046	4.770079843887398
1047	977.029355319518459
1048	602.245571050161857
1049	2933.598270175353264
1050	3516.265809321812867
1051	1291.543087894974633
1052	5980.654060231843687
1053	523.990096577757754
1054	184.102565005860356
1055	2529.303618917822405
1056	2180.141982096677111
1057	261.421970723768766
1058	471.081494331718432
1059	432.859384484143277
1060	5925.581039387790042
1061	7477.714756607906565
1062	4518.861582266787082
1063	1005.329986781084244
1064	886.689474169842356
1065	3943.889443473818574
1066	153.808427432036609
1067	735.846682749642696
1068	2566.530622160623807
1069	765.332670182958054
1070	1342.896081362300038
1071	1237.566130821100387
1072	1150.274027024845509
1073	2378.048954627172407
1074	9962.777432362692707
1075	1165.896055200838873
1076	197.092692418698590
1077	649.803458960506646
1078	1639.250978270797077
1079	205.946030031916905
1080	1864.556505200119318
1081	586.575386948166738
1082	2655.403006696149987
1083	600.284366773457350
1084	719.938542420844215
1085	1599.472113120469203
1086	1854.907417358220528
1087	2551.922016157720009
1088	1169.156656451623348
1089	1447.730795073682884
1090	1684.203324903647172
1091	1843.627036370539827
1092	2200.391261282084542
1093	2340.556899015584349
1094	2363.877827022716701
1095	2592.949525535286739
1096	1921.102699691888120
1097	2054.352661356754652
1098	937.613310712281532
1099	1393.298162301610773
1100	1384.130600296091643
1101	1552.462633350888837
1102	1631.591977142642463
1103	2612.958754355917790
1104	2454.319089818544398
1105	2478.507185482004843
1106	1995.656516454597295
1107	1407.455415492654993
1108	1275.844346419322392
1109	1198.566520056590434
1110	1127.751183787049740
1111	1032.402929292296903
1112	500.006920041865044
1113	522.389531530081854
1114	248.134613461186888
1115	606.797830932995566
1116	885.570895837147987
1117	1376.573950557246462
1118	1132.468757108791351
1119	1230.031967900077916
1120	1373.801432867892117
1121	1457.258126927475814
1122	1536.156787929538723
1123	1780.491156806636582
1124	2405.619109444872265
1125	2502.416263379928296
1126	2571.810449209299804
1127	1111.159936286541551
1128	982.102396368024415
1129	908.780889447953200
1130	829.943497574434105
1131	385.339664924062674
1132	2302.088628207433430
1133	2218.537609825407344
1134	2552.187642402089750
1135	2419.360227844089422
1136	2397.034712441979991
1137	2288.706374697890169
1138	2166.613506283276365
1139	2070.440624096807824
1140	2008.836897754454412
1141	1713.099697792601319
1142	2849.316006403607389
1143	2097.658922741299193
1144	1654.278274407045956
1145	1166.619478212566037
1146	337.577423901141628
1147	360.054588612041641
1148	1010.624256042673665
1149	1394.029257969195896
1150	281.552631912245715
1151	341.875707298763643
1152	482.252736292006830
1153	2084.719897504290657
1154	243.399917474097379
1155	164.108728722507038
1156	843.646877934606209
1157	312.437066543258425
1158	189.847203411640180
1159	2141.662297850408777
1160	760.961396019048834
1161	80.868510943965703
1162	720.819188418606473
1163	272.468525036864378
1164	116.067181906755749
1165	606.797830932995566
1166	1746.988863723071290
1167	2278.571988135960055
1168	399.733733773471556
1169	267.692047276770438
1170	284.894672089827623
1171	1324.284350870425214
1172	618.118687947181570
1173	269.130767505679785
1174	508.279117745226301
1175	309.041528804857023
1176	658.067636603640835
1177	2564.380869874137261
1178	326.176874628414396
1179	717.972298098930196
1180	398.298084908719488
1181	245.105605476350092
1182	183.089803202909451
1183	360.054588612041641
1184	369.557585791282122
1185	359.038768638557030
1186	464.755225237228615
1187	1284.710284865397398
1188	170.445788775813924
1189	253.354207430512901
1190	947.900672202566284
1191	216.192782588694115
1192	158.009903422243042
1193	2620.946033559897387
1194	815.603880881861073
1195	79.873098338937240
1196	709.738169479646444
1197	177.457998902145505
1198	168.779589978025570
1199	248.134613461186888
1200	2085.185656989784547
1201	2525.121039231051327
1202	395.215586938213391
1203	1044.193249975656499
1204	48.422142259865041
1205	810.898684662114533
1206	497.133438348665209
1207	205.879938225251436
1208	458.580174462389948
1209	358.969724931611552
1210	836.540023484433959
1211	2422.103586263301622
1212	323.961918331884249
1213	483.300941601999455
1214	742.164816993567342
1215	238.926737779503270
1216	244.693529545260816
1217	337.577423901141628
1218	2130.679177176129997
1219	1360.120557817413555
1220	881.131728627788220
1221	0.000000000000000
1222	0.000000000000000
1223	0.000000000000000
1224	0.000000000000000
1225	606.932300955367623
1226	328.890765142744726
1227	433.562029786873552
1228	862.546956958983856
1229	0.000000000000000
1230	0.000000000000000
1231	0.000000000000000
1232	150.424112974519772
1233	902.052749787544030
1234	725.304664297529257
1235	1398.083424175921209
1236	2658.125835558725612
1237	0.000000000000000
1238	2130.679177176129997
1239	0.000000000000000
1240	1929.449550427654685
1241	606.932300955367623
1242	875.782697172342750
1243	550.955737994196056
1244	150.424112974519772
1245	1009.008404760536450
1246	433.562029786873552
1247	40.531034320720309
1248	0.000000000000000
1249	2658.125835558725612
1250	0.000000000000000
1251	1439.965758403559903
1252	862.546956958983856
1253	124.154060359317214
1254	400.012346634706660
1255	0.000000000000000
1256	815.218474071771766
1257	328.890765142744726
1258	1098.410848438526727
1259	382.878194578803686
1260	468.614647756441684
1261	603.279263827707041
1262	790.882197968963283
1263	899.660446180536042
1264	920.743993165783309
1265	1040.654502732689707
1266	1144.396406780078905
1267	1220.809185075383311
1268	1439.382377481883168
1269	1438.024792667382599
1270	557.312631730212274
1271	705.243535274487385
1272	512.418848203197399
1273	806.240380039895513
1274	567.526056200737116
1275	349.856728598601592
1276	274.388683076004440
1277	94.053131757416665
1278	77.980113993814555
1279	262.987226915705548
1280	259.080992306209396
1281	570.791486903699251
1282	431.738745354136086
1283	21.083546985247633
1284	104.357369359683361
1285	557.312631730212274
1286	256.740419537594562
1287	127.401319644490769
1288	313.059190300354544
1289	154.476492479335718
1290	251.153313066309948
1291	382.878194578803686
1292	197.275157321457698
1293	251.119757910542603
1294	61.504435222136088
1295	75.468045522596796
1296	239.329789151450370
1297	1438.024792667382599
1298	174.910200969453399
1299	225.160137679720322
1300	166.485871570581025
1301	226.033795586350237
1302	225.404807731101243
1303	259.080992306209396
1304	25.745240943803626
1305	422.999237743338540
1306	4561.616870001369534
1307	1805.714547054364175
1308	1680.130300518711920
1309	1486.257914921538486
1310	4866.005123351586008
1311	4453.183588410218363
1312	3606.060728995419140
1313	2416.116716704528699
1314	2062.130097489874061
1315	2039.843717474577033
1316	2065.062606643631170
1317	2696.752297814802205
1318	2109.086618432404521
1319	1851.401683023939540
1320	1594.713171249479046
1321	1023.782861785078808
1322	848.628230689866996
1323	1191.123445214571120
1324	803.745601624084998
1325	539.670404162876935
1326	711.456593437314268
1327	666.084034790837450
1328	500.216482468925506
1329	414.658398806478829
1330	585.525951128392649
1331	627.898509774866284
1332	387.471522983775458
1333	658.382858046520596
1334	479.234761365211853
1335	824.340630245676152
1336	1190.648425373111422
1337	2220.001377318412324
1338	2683.606548926842606
1339	3097.827551195135584
1340	3602.136679361603001
1341	3246.559098489468397
1342	1757.048174566938087
1343	1826.236152580299631
1344	2391.036009599464705
1345	3457.968063764819362
1346	3916.551445727776809
1347	3746.808722151683924
1348	3325.484541330662523
1349	4130.674777433045165
1350	4364.984489032520287
1351	5880.897271254921179
1352	3005.107572267970681
1353	57.000000000000000
1354	210.463243066569447
1355	989.271815493279519
1356	4930.357450807116038
1357	281.000000000000000
1358	422.999237743338540
1359	278.000000000000000
1360	1117.083793104497545
1361	831.345455518348558
1362	325.803817868733972
1363	1770.871169652985373
1364	529.361844029101462
1365	469.067267421876409
1366	414.658398806478829
1367	639.410802917389219
1368	5775.708705092899436
1369	705.716152000953343
1370	797.285830188364230
1371	909.236372604904886
1372	1363.408211715561492
1373	372.148969789896853
1374	857.557503776198928
1375	397.868870743009097
1376	1077.717382590208672
1377	3957.511310940794374
1378	59.999999999999993
1379	163.561645068512149
1380	377.953964988064399
1381	3667.529517536022922
1382	276.000000000000000
1383	3005.107572267970681
1384	271.163862398464005
1385	429.482709699329291
1386	1219.884932970183172
1387	892.329758140523495
1388	1893.883127778532298
1389	372.825777169278354
1390	277.914103389657669
1391	500.216482468925506
1392	722.767354133319714
1393	7015.698245817518000
1394	2170.008186754438611
1395	590.369170354389553
1396	633.124262305863226
1397	904.985569234664922
1398	263.423504726081205
1399	646.744265971673713
1400	466.509668259666455
1401	1660.281641107677842
1402	999.088283331769276
1403	957.615079906527512
1404	380.871068487004607
1405	0.000000000000000
1406	204.842115159515174
1407	779.478100857193454
1408	995.112292457933791
1409	1360.215027070705673
1410	1936.395732490103455
1411	2386.559852730119474
1412	2608.393562938353625
1413	2745.078756714130577
1414	5610.468141349031612
1415	6213.552279420638115
1416	7364.391637564245684
1417	11184.732977134157409
1418	7212.010714366819229
1419	6544.178474664367059
1420	0.000000000000000
1421	1940.119596253509144
1422	0.000000000000000
1423	540.196496889436276
1424	2364.032277206772505
1425	593.342401502373264
1426	5107.481433930945968
1427	5832.525919698499820
1428	11001.876051012497555
1429	8131.507596600836223
1430	6503.544240766668736
1431	6649.845934038663472
1432	3470.505857934171672
1433	3433.807861338006205
1434	2176.592597652419045
1435	1552.293132886688454
1436	1082.713937216811246
1437	241.618002465425150
1438	0.000000000000000
1439	225.917063902820587
1440	2431.846370520283472
1441	1601.811320317165155
1442	2323.155206356406779
1443	5382.743908512460621
1444	447.059978863861261
1445	272.713865259259308
1446	618.198766559136175
1447	6370.424083234870523
1448	204.842115159515174
1449	225.917063902820587
1450	4514.139032428568498
1451	540.196496889436276
1452	2212.718097178603330
1453	1275.986724878525592
1454	2978.450622578104230
1455	281.839324962255944
1456	685.680982743767117
1457	395.523525596172647
1458	425.401691939364525
1459	2262.416649971162315
1460	2078.935318007737351
1461	2439.439022292582649
1462	4432.771023354201134
1463	356.524644573404828
1464	50.880155051037903
1465	1425.249910004709591
1466	5173.796214688211876
1467	241.618002465425150
1468	380.871068487004607
1469	6544.178474664367059
1470	0.000000000000000
1471	2155.505851113515746
1472	526.600893534932084
1473	3292.401314047679989
1474	181.852127782639116
1475	733.799742090091740
1476	381.930612755412142
1477	529.878152996471954
1478	351.475013112844067
1479	137.360405142197351
1480	165.634538222681499
1481	447.607303130053253
1482	716.767267961831749
1483	1011.180479805655978
1484	1478.892345433509263
1485	2060.916436974192038
1486	2046.307527873951130
1487	2173.920087579012488
1488	4468.727865807792114
1489	4995.996025353674668
1490	6091.503154293965054
1491	2203.720031202963128
1492	2408.234408179137063
1493	3395.218950330571261
1494	4007.022974721435730
1495	4351.528312508023191
1496	1490.286908407751071
1497	2121.664050877901900
1498	1787.282651458858027
1499	2082.701193934521143
1500	2914.093351264746616
1501	1896.733072150683483
1502	2044.055319276501677
1503	2082.734504939240196
1504	335.176437812922927
1505	517.471054877867005
1506	595.207066534001115
1507	1663.844141028105696
1508	658.766149425524873
1509	385.745781269091253
1510	1363.729113500429094
1511	1434.246003797420371
1512	2348.869776826204998
1513	2651.798558907238657
1514	2666.298377578657892
1515	1854.788197831214575
1516	2323.649692992240489
1517	3250.398799794445040
1518	2803.424058600531680
1519	2861.501688949510481
1520	1554.309630313583511
1521	1592.767212838086834
1522	1413.393452145037145
1523	815.092489087207355
1524	529.901575528064086
1525	382.258911542542137
1526	1422.240348604293104
1527	1114.193482242212667
1528	177.359033614986714
1529	655.003429948830671
1530	789.461980147983354
1531	958.362594349017172
1532	408.069978656282501
1533	862.787516624739737
1534	335.176437812922927
1535	1621.219070817001693
1536	281.972764907371356
1537	343.786382251218697
1538	1428.599620897785826
1539	1000.098036950018127
1540	165.634538222681499
1541	327.076552054038245
1542	348.615765388783984
1543	1060.323736666838158
1544	815.598284184568342
1545	2413.595908873928238
1546	642.691451479994498
1547	1715.736303767688696
1548	1609.482246595172001
1549	255.956681926867390
1550	555.438727156720574
1551	773.707960857923240
1552	3060.811113313696751
1553	371.341703408275691
1554	632.605255629605267
1555	142.027860280369680
1556	1132.048428621354105
1557	169.693912254200740
1558	189.411644487548443
1559	2082.734504939240196
1560	977.617138004705907
1561	214.114607970646631
1562	197.015834392914542
1563	1377.322825517754609
1564	298.204004182875337
1565	137.360405142197351
1566	106.102749326347421
1567	123.557506606835545
1568	474.977946771991697
1569	189.294441122275117
1570	1425.980189281074217
1571	658.968322997147993
1572	1540.261941363701453
1573	4570.516262883942545
1574	89.886539697307256
1575	372.917775088011979
1576	104.709744039033410
1577	106.709744039033509
1578	42.608621155709471
1579	28.692167062266471
1580	107.837595024709529
1581	246.733560419960952
1582	419.109934782652090
1583	224.937820883118832
1584	265.566594348105184
1585	193.508334950526972
1586	592.387372217351867
1587	596.387372217352208
1588	596.387372217352208
1589	631.692028086611003
1590	633.684028086611988
1591	1395.675802250875222
1592	1548.936979905837461
1593	847.832355249320244
1594	353.477257470901975
1595	607.225271205598347
1596	1430.735839455260248
1597	1593.879344121791746
1598	3472.399482060123773
1599	580.783240092887354
1600	452.531337140032463
1601	108.601711538741128
1602	150.610519588955640
1603	258.565702817806653
1604	338.268459552759509
1605	64.270380242290841
1606	62.626468509209182
1607	796.225750461696634
1608	686.720035089477506
1609	337.998765967969689
1610	369.866231909452097
1611	1095.716327747730247
1612	1611.266232855726685
1613	1683.371438777033291
1614	238.125265147105608
1615	236.125966038469983
1616	231.491821006245033
1617	231.491821006245033
1618	226.836888034937829
1619	242.144007980404837
1620	179.676709670289853
1621	153.506907323246679
1622	132.858919297680501
1623	696.937174574677897
1624	860.714900289660591
1625	580.783240092887354
1626	755.433983338821349
1627	4.000000000000000
1628	221.894414256980326
1629	1164.221853441411668
1630	219.499280762192086
1631	2.000000000000000
1632	3719.031208342891659
1633	77.210472050422240
1634	218.328089625028070
1635	223.784910502667657
1636	509.298319324976660
1637	1.992000000000001
1638	284.559399265549359
1639	280.160642034208763
1640	104.709744039033410
1641	41.690009366407487
1642	0.000000000000000
1643	89.871680561332610
1644	388.097601737306377
1645	72.859901162896378
1646	50.386359669563014
1647	882.491894123199813
1648	385.925601161506961
1649	3472.399482060123773
1650	523.938985278959535
1651	4.654932971307528
1652	73.775247653229172
1653	1847.476252907071967
1654	32.398669570897901
1655	1.643911733081812
1656	1625.068560035744895
1657	415.309674244214250
1658	352.853647332721380
1659	170.147121208358755
1660	283.931935748720889
1661	1.999299108636150
1662	103.654625820083666
1663	42.449406819276433
1664	62.626468509209182
1665	27.231038248464078
1666	0.000000000000000
1667	24.085377919823081
1668	102.482122061127811
1669	111.205081090636654
1670	19.715848832526618
1671	0.000000000000000
1672	0.000000000000000
1673	3.808310907009902
1674	9.097071181768531
1675	16.464516389524192
1676	133.807339077980032
1677	63.976978267436451
1678	6.223513856842852
1679	30.898770503234196
1680	122.873981086082040
1681	0.000000000000000
1682	118.277864963565023
1683	25.179735020279129
1684	0.000000000000000
1685	3.808310907009902
1686	5.288760274758641
1687	29.038843441776390
1688	62.315358313363923
1689	0.000000000000000
1690	93.835137644305647
1691	0.000000000000000
1692	125.645310171320588
1693	133.807339077980032
1694	0.000000000000000
1695	4.197989001000658
1696	25.179735020279129
1697	0.000000000000000
1698	0.000000000000000
1699	20.828103184909168
1700	132.145719123907156
1701	0.000000000000000
1702	1.859927061457827
1703	0.000000000000000
1704	122.873981086082040
1705	0.000000000000000
1706	25.179735020279129
1707	61.951453411594208
1708	118.277864963565023
1709	3344.496966370840710
1710	2417.196836654774415
1711	2114.124942171356452
1712	1880.055559469983791
1713	1311.788359540426882
1714	1056.502793588975919
1715	1055.502793588978193
1716	878.539301690326852
1717	410.802473349010995
1718	943.114933788289022
1719	1320.389413103398056
1720	367.433387354974798
1721	1258.002599515601560
1722	1456.034921927143159
1723	1594.417377827023529
1724	1760.923603999348188
1725	1975.659276465853054
1726	2215.124859775449295
1727	3177.367389458590878
1728	4431.429644893617478
1729	4713.140309815491491
1730	2001.095466737442166
1731	2476.493391957756558
1732	3718.455197017046885
1733	2923.904683470224882
1734	2670.989528127073754
1735	2480.460673221777597
1736	2561.797565616711836
1737	2736.063594643696433
1738	2923.344964640936723
1739	3229.366305473989087
1740	3391.614699062090949
1741	2110.452567705925958
1742	2723.110972951743861
1743	4723.150208804001522
1744	719.537138092516670
1745	8158.311232059149006
1746	2129.027706835473055
1747	1069.705907115890795
1748	1005.501442789354883
1749	3571.204231229011384
1750	4047.200410229740100
1751	4894.514515252691126
1752	2835.453890431658238
1753	2548.403528422044019
1754	2215.981308631499815
1755	1836.374983047975093
1756	1671.421156865400917
1757	1944.681832147411114
1758	1845.132464272898460
1759	2087.407540767555020
1760	2153.349088857996776
1761	1961.928535801870339
1762	2426.442464860026121
1763	2083.527916125010051
1764	5990.688165394873977
1765	5404.662979936139891
1766	3290.086212182628969
1767	181.936202455826560
1768	1142.349757772331259
1769	376.475950392858692
1770	1036.000000000000000
1771	3014.443909424612684
1772	2455.461369034433119
1773	210.000000000000000
1774	6423.416313848710161
1775	333.136513079179963
1776	1149.703481700025804
1777	2057.223072646992478
1778	3465.415705378006351
1779	1320.389413103398056
1780	3358.726690152169340
1781	2086.707984570821282
1782	685.383416443017268
1783	2265.476115125195975
1784	1.000000000000000
1785	248.450933139092911
1786	210.987999999999687
1787	1169.044648405125145
1788	1156.273513679592952
1789	6057.573813265235913
1790	1043.969204821671156
1791	182.008999999999702
1792	6604.631835145183686
1793	7438.774093966638247
1794	313.520863907008504
1795	285.404926714579517
1796	1940.353076055737120
1797	992.917181153010119
1798	357.164862355695675
1799	200.148677935403413
1800	1562.993323081485187
1801	680.790470929704156
1802	1001.057600032926644
1803	1307.968175307170441
1804	4023.673862400213238
1805	188.931169487109401
1806	3576.062972973510114
1807	397.340977405711499
1808	2135.674548302981293
1809	1924.739696161702113
1810	4189.799129120980069
1811	943.114933788289022
1812	4805.128909727388418
1813	2256.881810773271354
1814	1744.705216162609759
1815	2452.449722377892613
1816	2.000000000000000
1817	312.057244312918783
1818	188.660456185330446
1819	746.212264585818275
1820	1558.034487436827021
1821	4862.458407073440867
1822	596.442500512676588
1823	298.912110051562081
1824	6842.162514673317673
1825	0.000000000000000
1826	6342.804389130688833
1827	304.738636949446914
1828	2746.456834186004471
1829	941.170959563649831
1830	430.749847106161781
1831	1303.318659686241517
1832	595.246057263294801
1833	1443.980034564040125
1834	1845.407731559682816
1835	1350.870484641526446
1836	4545.529316972348170
1837	4547.343676823635178
1838	3718.538210803128550
1839	3096.459929851866491
1840	2973.020192090269575
1841	2848.863837118201445
1842	2879.531758209217060
1843	2921.058737941847994
1844	913.674846923291398
1845	838.125955752219397
1846	323.327808367079967
1847	364.295282960154907
1848	442.116857374980384
1849	406.840176603112184
1850	196.812041772563134
1851	178.415330620704367
1852	166.930461288209386
1853	218.536547129254501
1854	1864.000000000000000
1855	1597.000000000000000
1856	1216.000000000000000
1857	718.000000000000114
1858	737.954270704989085
1859	162.390364316203403
1860	168.486329291811984
1861	190.445199412205966
1862	576.811113346615116
1863	605.318058882547689
1864	766.456020431034858
1865	920.605278559771136
1866	1060.565539289412982
1867	1113.636548391922588
1868	2555.717984217475532
1869	2599.946542423404935
1870	2814.333565982344226
1871	3230.080142745488047
1872	3420.050019837301988
1873	4227.683020337096423
1874	4480.924117011918497
1875	4706.515915460418000
1876	1113.544680779980126
1877	1064.123410086342574
1878	1382.726151606326994
1879	247.374050629876848
1880	653.200644876839874
1881	722.000000000000000
1882	1219.000000000000000
1883	1605.000000000000000
1884	1878.000000000000000
1885	836.848811218733658
1886	410.930301272264956
1887	389.346863315326800
1888	3429.216881082632881
1889	625.555907000037791
1890	653.200644876839874
1891	273.000000000000000
1892	361.112361748117621
1893	416.224103787039951
1894	386.000000000000000
1895	1146.516115717121920
1896	263.812208148019806
1897	976.149193750288191
1898	722.000000000000000
1899	23.996000000000016
1900	53.419047272268102
1901	449.765912662534106
1902	1176.996050065851250
1903	294.642086890160954
1904	615.090980304256504
1905	497.000000000000000
1906	1962.361153516568038
1907	740.494134079424384
1908	56.977000000000046
1909	29.996999999999986
1910	676.816183895841391
1911	1611.097772125890970
1912	288.308332508777937
1913	651.294091670211174
1914	234.592522168405679
1915	322.816723985094484
1916	3827.529283432259490
1917	1086.254458793108142
1918	247.374050629876848
1919	267.000000000000000
1920	116.057417098162091
1921	221.107371065232542
1922	380.999999999999943
1923	919.109957417322789
1924	178.056670209452591
1925	1520.107711362078817
1926	718.000000000000114
1927	20.433841031464706
1928	58.807951629154779
1929	333.640072158708278
1930	456.965611550218512
1931	818.599907437903198
1932	1190.655349649940945
1933	497.999999999999943
1934	1456.943429940838541
1935	448.903912288362278
1936	79.454882068559641
1937	36.766735235937347
1938	437.856647932526982
1939	2176.400227318894395
1940	663.146219164275749
1941	1679.279371477516634
1942	3604.209787985858839
1943	968.325153773188390
1944	9369.210697303171401
1945	6156.774548490579036
1946	9447.785685975659362
1947	6069.632280877467565
1948	5808.280760782381549
1949	3698.946194659654793
1950	2873.482451506528378
1951	6300.029462819178661
1952	5772.496980031564817
1953	5430.797419389024981
1954	3518.588796907112282
1955	1808.358518125175124
1956	2300.743739076524889
1957	2485.265162430825058
1958	4121.984253781859479
1959	3728.794073158372157
1960	3700.601101541791195
1961	3170.847368010443461
1962	2908.319569185163346
1963	2509.928767075015003
1964	2432.081433377969006
1965	2338.547806720289827
1966	1653.813531189605783
1967	855.231162599448226
1968	345.020947593685264
1969	274.203913349632444
1970	540.507440877695672
1971	805.614338077712432
1972	414.140112646134583
1973	206.416266847711654
1974	351.878707046753505
1975	780.471222714157534
1976	1043.479266537016429
1977	1595.893545580010368
1978	2117.422382902632762
1979	2174.558946272867161
1980	2678.445881603327507
1981	3080.816571526623648
1982	3798.776077354528752
1983	4141.314927399032058
1984	4204.459030624989282
1985	4729.197140617283367
1986	9390.968868933729027
1987	911.896574537405968
1988	760.731733950944999
1989	1701.762458450446275
1990	3245.663474030965517
1991	3669.637436060967048
1992	5396.220333405351084
1993	3534.052147380004044
1994	4349.352387460571663
1995	3684.955057447658874
1996	3818.901066162658026
1997	4125.403670602948296
1998	12585.261441673859736
1999	10277.400199728312145
2000	0.000000000000000
2001	531.529348917403581
2002	1232.871184329783318
2003	1763.678686278620262
2004	574.199462439761760
2005	3019.433246462509942
2006	10523.881217267698958
2007	414.140112646134583
2008	1136.269080571571749
2009	722.701710843348224
2010	410.000000000000000
2011	658.653197964248875
2012	305.549816806175613
2013	3604.209787985858839
2014	688.624851452555163
2015	507.403318789815216
2016	7294.747216446276070
2017	868.791106249942686
2018	792.349550922614981
2019	2322.866605875579353
2020	1009.874169598293861
2021	736.718416611403086
2022	413.705075584121062
2023	1339.837011764681165
2024	622.278309447370930
2025	9123.544576604426766
2026	350.030136159427514
2027	5413.409020094232801
2028	8780.138786715831884
2029	2400.713391405221046
2030	976.938990916597390
2031	434.605525959669762
2032	6980.537831344167898
2033	2333.934225565026736
2034	577.171888667068060
2035	694.734787125468415
2036	4611.024589427986029
2037	2532.878240561055463
2038	529.048378094574673
2039	11313.984117504531241
2040	2064.023446196759323
2041	805.614338077712432
2042	1053.994679184106644
2043	2832.036276966085097
2044	406.020112186846120
2045	904.821287511414425
2046	171.603808091182316
2047	1679.279371477516634
2048	276.858883725452813
2049	754.605489972715532
2050	996.256396778817020
2051	442.751504616520947
2052	660.801621553796167
2053	2691.174212776958484
2054	554.442462595669213
2055	746.881919683959040
2056	356.322024182526434
2057	1304.885880155308541
2058	264.502828024017788
2059	11000.059232802756014
2060	537.245019646273022
2061	3849.030194806941836
2062	14300.436177473944554
2063	1201.662976848444941
2064	635.718610551712118
2065	1099.002855972584257
2066	3689.526693859076204
2067	3290.539488300183621
2068	613.568951954515342
2069	802.025848575243458
2070	168.690442419188798
2071	302.186367074568182
2072	373.502351658642681
2073	456.242192700837734
2074	456.242192700837734
2075	456.242192700837734
2076	1296.820642787419047
2077	1285.841324212384734
2078	1581.802373004529954
2079	1492.367716415551740
2080	1139.167731567199326
2081	1201.890874517158863
2082	1235.360986878119775
2083	975.207885499703821
2084	939.455181015653693
2085	921.898825577587900
2086	920.342044396028200
2087	1484.939081398077178
2088	1526.501998626734803
2089	1586.939463442693295
2090	1440.362080286700802
2091	1988.684251121796251
2092	1221.074663558521252
2093	33.438266199864486
2094	995.151859967339078
2095	867.396122149206008
2096	1.750571184742327
2097	92.228581234456968
2098	424.478207775911926
2099	813.284538469626227
2100	1482.328851472799897
2101	1385.310142564080707
2102	1061.129486784644996
2103	1038.359908836300519
2104	671.541296146870764
2105	662.720533869514043
2106	665.810188902778918
2107	1236.345837847587973
2108	1170.154820597443631
2109	1093.993587601583386
2110	530.757006159637854
2111	529.607958910423918
2112	580.071927088059624
2113	541.514789134046850
2114	588.745520055587349
2115	587.535121701137427
2116	587.098626710856252
2117	543.376004990673550
2118	579.297027526543729
2119	441.488087001588326
2120	461.203319282474581
2121	422.435879946483681
2122	388.451553991344952
2123	360.479579780199401
2124	103.641445107128320
2125	183.699690334313601
2126	332.369203508832868
2127	412.722259750070350
2128	412.722259750070350
2129	0.000000000000000
2130	90.478010049714797
2131	35.730151927242744
2132	84.917050096008893
2133	1014.504025022885799
2134	79.460648365600306
2135	180.944162020784916
2136	800.993813761176511
2137	75.286318240365205
2138	398.096766021078963
2139	916.114076423603365
2140	0.000000000000000
2141	84.900662897087940
2142	145.942351221017702
2143	183.939551268668623
2144	1700.254268721346307
2145	41.171782303164768
2146	137.704298591201194
2147	55.608459251193324
2148	737.105698662226473
2149	12.174283519954562
2150	154.588846511377653
2151	1.750571184742327
2152	802.025848575243458
2153	48.247970853175246
2154	94.076243026043016
2155	440.158368348970271
2156	780.439653203135435
2157	798.146216070203536
2158	0.000000000000000
2159	0.000000000000000
2160	183.699690334313601
2161	0.436494990281588
2162	0.000000000000000
2163	85.266608456291294
2164	32.535968065916371
2165	204.927666273515882
2166	92.898738411504851
2167	289.112783519338052
2168	603.215389448557289
2169	108.007223129550312
2170	1314.533332311376171
2171	28.304895415479930
2172	1.210398354450965
2173	45.883443575076164
2174	38.705344101071880
2175	447.682742232143426
2176	349.734344260154387
2177	131.755486141353686
2178	142.017314460777072
2179	299.204551315905405
2180	532.611809938906845
2181	26.640983924757936
2182	758.495400190130340
2183	867.396122149206008
2184	461.203319282474581
2185	84.000675337221750
2186	75.282903745728731
2187	1987.614228182008674
2188	470.057105636739891
2189	451.721199100418801
2190	10.377543458916067
2191	33.984325955138829
2192	103.641445107128320
2193	375.095775796604869
2194	600.530586449437010
2195	752.194019359342633
2196	31.880643619490996
2197	550.047596378452795
2198	778.536973103410332
2199	2114.537125477530935
2200	1276.825913771224577
2201	1032.381684602164114
2202	605.383878756779154
2203	347.694048851569335
2204	188.397080107274405
2205	58.005900784618184
2206	28.223754947773056
2207	23.253918498715034
2208	16.075137288208079
2209	105.878210021152370
2210	115.739934065047890
2211	144.131812273977175
2212	196.832633244877570
2213	114.090776640344359
2214	16.334763049397463
2215	18.625549876445042
2216	49.259059238955039
2217	15.766382169750447
2218	5.534438608010110
2219	4.862546756704550
2220	61.526714006052345
2221	101.717545473173146
2222	177.244583673342248
2223	429.268124969196322
2224	511.904087547945608
2225	771.153741303859420
2226	1146.115063112368944
2227	1356.693119643989348
2228	2234.621397703319872
2229	1143.251872741836678
2230	1217.409743232442906
2231	224.908918531620799
2232	939.137372729060530
2233	1422.780570748655009
2234	1487.128786456979014
2235	74.045200951005711
2236	76.511658153046895
2237	1432.073845632844041
2238	11.507029751737649
2239	56.936495978017412
2240	444.855741782282337
2241	28.416352408402190
2242	449.125460125599147
2243	304.038322390947769
2244	16.334763049397463
2245	560.511411748733735
2246	38.947262074393961
2247	101.370736089383854
2248	403.417749879538007
2249	333.871621623370061
2250	0.000000000000000
2251	109.002577033852987
2252	1448.528616677261880
2253	850.587482861199419
2254	1055.507590414637434
2255	578.040414364844764
2256	211.964984602812905
2257	91.867988913739595
2258	40.190831467120574
2259	30.766765789722772
2260	1187.443218220208109
2261	11.877249269582311
2262	7.451109939176542
2263	142.208494566717860
2264	33.517151268677686
2265	1487.113269834966331
2266	182.405960417748162
2267	114.090776640344359
2268	1034.845283690593305
2269	119.398331851879362
2270	178.031742254931203
2271	455.454233916415831
2272	332.311797772663567
2273	74.045200951005711
2274	19.871396152214245
2275	1408.311550324239533
2276	856.672404403612063
2277	420.200959485138810
2278	288.257388003692938
2279	245.831157240248018
2280	8.533658580329428
2281	4.969836449058028
2282	13.645615917455904
2283	210.834352577112753
2284	582.631035221667048
2285	1183.193551144814592
2286	1370.464523720491343
2287	1600.164794038567152
2288	2236.931383923445082
2289	2802.281349509193660
2290	3431.743374606634006
2291	3309.749642309257979
2292	4022.017935285400199
2293	4464.655954298531469
2294	4625.858263007098685
2295	4428.782552899742768
2296	4837.822207649076518
2297	5989.079984239798250
2298	6612.622627315690806
2299	4579.912265200034199
2300	4877.930662340525487
2301	397.790976968467078
2302	0.000000000000000
2303	450.683146995813786
2304	522.409592426322206
2305	923.506847425706837
2306	2817.151751709018754
2307	3932.219193410234311
2308	6726.626147172888523
2309	6154.937525897183150
2310	5887.196412924802644
2311	4995.319004556739856
2312	5409.064738992678940
2313	5336.400855315959234
2314	4969.581798473764138
2315	3327.478206562339437
2316	3454.411595900342490
2317	2881.047754399254245
2318	1945.115895679630285
2319	955.296130698232332
2320	718.908513866965222
2321	535.997092995070943
2322	228.318713130248170
2323	38.356750437408039
2324	34.882047504757118
2325	522.409592426322206
2326	1580.763955206996343
2327	3452.252854661650872
2328	530.838804346294978
2329	13.645615917455904
2330	2092.101345120910992
2331	592.755408283802581
2332	372.161212738854658
2333	198.355993686316964
2334	559.202573207044225
2335	2078.982373681815261
2336	397.790976968467078
2337	630.781182041904117
2338	2289.894445906594683
2339	750.012626658258455
2340	1097.440829012330369
2341	596.549187808049737
2342	686.725249539900005
2343	1046.319585125077083
2344	826.736275002854882
2345	673.840659841738329
2346	187.662999999999869
2347	233.747000000000014
2348	450.683146995813786
2349	1364.093930878388619
2350	2690.556263014633714
2351	442.300379314461793
2352	38.356750437408039
2353	679.015506279220517
2354	963.337301417671711
2355	155.444445282384379
2356	36.049304531416944
2357	554.262916166415948
2358	1195.465710063481993
2359	4877.930662340525487
2360	1113.618935660651232
2361	794.040518591747627
2362	457.128490599934764
2363	245.660427017133941
2364	520.730225637102762
2365	1039.778424636425825
2366	1976.154884060370250
2367	774.882253202655193
2368	617.742476245390321
2369	183.303448296221205
2370	240.434346513187251
2371	504.033963541743958
2372	2411.946691427012411
2373	507.110123977752835
2374	528.084762750098321
2375	1330.056114819728236
2376	162.587783002832424
2377	904.095013455577828
2378	6528.886236273474424
2379	7087.161717009446875
2380	6418.330420232787219
2381	6560.545828046962924
2382	6440.613945973041155
2383	6920.056462481951712
2384	6900.931805756320500
2385	5717.042753085231197
2386	5435.248128638508206
2387	4518.639501793882118
2388	7150.730164646900448
2389	6871.966606760973264
2390	6372.305766542111087
2391	5639.179035529949942
2392	5172.545795388221450
2393	4195.531846029896769
2394	3756.931028132724805
2395	2864.513590883809229
2396	2864.513590883809229
2397	2816.650004715604609
2398	2808.830746265104153
2399	2106.124627986401265
2400	1911.831692263157038
2401	755.222510703959074
2402	631.371684758490801
2403	454.096225287879861
2404	309.306523325015405
2405	223.123793817020385
2406	428.525365120038714
2407	561.525365120037918
2408	1390.341856600647361
2409	1591.075398193763931
2410	1883.736198884753094
2411	4615.896383160375990
2412	4615.896383160375990
2413	4662.797383160365825
2414	4662.797383160365825
2415	4668.452784605639863
2416	4925.558944264823367
2417	5337.822348970199528
2418	5580.397330329979013
2419	5786.441921233309586
2420	6018.932845173658279
2421	6230.972749831884357
2422	3724.193922857559301
2423	3395.333435058404120
2424	3716.460264530300265
2425	3208.892499543599115
2426	3226.747761741748945
2427	3790.466240295822445
2428	3893.333673850798732
2429	4201.216881540781287
2430	4883.187065836781585
2431	3438.126428221523838
2432	206.100432810625222
2433	1474.912897375029843
2434	5188.070514492271286
2435	598.927652177789014
2436	2371.273937349936659
2437	363.102097773348419
2438	1127.012414927888130
2439	541.344307708359224
2440	0.000000000000000
2441	223.123793817020385
2442	1458.950715509038673
2443	27.619178821556197
2444	415.450935775296045
2445	741.507230452745716
2446	304.619266067392516
2447	538.982353314782586
2448	546.714311124792516
2449	1219.096044462988630
2450	6601.721167359802166
2451	1228.695316937237067
2452	133.000000000000000
2453	4020.992627832516519
2454	693.991527025836945
2455	0.000000000000000
2456	5830.894811556262539
2457	296.711570410758668
2458	333.079536685538187
2459	449.921917939954596
2460	484.099670693977430
2461	441.973943675126122
2462	47.000000000000000
2463	367.689199105215096
2464	1466.664552385482011
2465	4643.762108148411244
2466	6083.959711245846847
2467	1465.510644914427303
2468	2111.313211684225735
2469	348.024971902845039
2470	195.165108926446464
2471	275.136617951787173
2472	472.446540481844011
2473	504.033963541743958
2474	5695.180638470007580
2475	1106.094852361308313
2476	0.000000000000000
2477	309.306523325015405
2478	2345.735872388292137
2479	28.888573349032921
2480	2106.907753433083599
2481	0.000000000000000
2482	486.113924305390697
2483	639.241465006102658
2484	448.346446157059802
2485	175.935049399996984
2486	6588.582279840476076
2487	778.596701433092790
2488	177.275459470612276
2489	1991.538561835581277
2490	654.659322000669022
2491	7.819258450500612
2492	3438.129584149273796
2493	236.099701070604794
2494	600.249452964059287
2495	673.980176721903604
2496	1439.975310660053083
2497	508.697596902825808
2498	47.962586168206592
2499	1254.451234908873175
2500	1365.320419637972009
2501	4518.450272269728885
2502	1568.830742058975829
2503	760.544979379287042
2504	338.966926512081386
2505	2252.861539352109503
2506	1440.634223570221366
2507	292.201066470729188
2508	999.528680590646331
2509	363.102097773348419
2510	140.432749703526270
2511	224.995116657245973
2512	278.381134988368217
2513	167.808342258450466
2514	257.554166090532590
2515	211.686106084375240
2516	290.913468320848210
2517	330.156503846736598
2518	339.899437449425534
2519	350.153192199974853
2520	328.955256684552808
2521	411.632977902974233
2522	107.287030485876272
2523	111.027391996635274
2524	113.508676657849435
2525	110.082389523457849
2526	110.887930172239166
2527	0.000000000000000
2528	248.886201268635091
2529	55.179666131183417
2530	26.007867098371040
2531	9.368476728719804
2532	10.385055399143527
2533	41.908616296661670
2534	53.531172155598703
2535	362.806711297658012
2536	107.287030485876272
2537	10.790716480045445
2538	44.024909327974299
2539	87.592196911391326
2540	54.242865775913423
2541	268.324204063461593
2542	88.715291153371297
2543	7.425599128894716
2544	32.339903141842157
2545	130.366692072133134
2546	103.933876581391502
2547	16.784544194128078
2548	159.788570035179873
2549	411.632977902974233
2550	0.242242228575714
2551	37.197441711816715
2552	227.336788674121323
2553	118.960541555393988
2554	299.984771999227462
2555	3.136345529227888
2556	26.142249983102019
2557	0.816342244324047
2558	31.842558665268339
2559	17.515793852210855
2560	274.000000000000000
2561	307.000000000000000
2562	358.000000000000000
2563	361.000000000000000
2564	361.000000000000000
2565	530.000000000000000
2566	605.000000000000000
2567	925.500690411931146
2568	1088.782453494842230
2569	1204.591622027724952
2570	1422.221443965300750
2571	2533.579352218610438
2572	2608.579203161483747
2573	2734.278635062171361
2574	2766.111843697192853
2575	2783.518501013001696
2576	3059.306601302278523
2577	3101.733478062748873
2578	3208.828233561414891
2579	3987.146835428469785
2580	4031.433358917855912
2581	4098.050347004602372
2582	4128.365549363556966
2583	4238.507140235818952
2584	3878.514512381914756
2585	3934.477691168005094
2586	3943.455953623708865
2587	4161.749679183187254
2588	4234.706860214228982
2589	3499.303832594079722
2590	4406.477045249702314
2591	4441.714609946722703
2592	4647.203936825632809
2593	4594.039473584094594
2594	4495.566386923087521
2595	4771.855029795238806
2596	4759.678891426135124
2597	4590.703486700282156
2598	4232.023297574474782
2599	4200.474258812151675
2600	3949.056708481194164
2601	3642.572492311539918
2602	3344.933351607332497
2603	3311.663149436210006
2604	3258.467885027695502
2605	2879.865506354405625
2606	2805.865655411537318
2607	1691.565273155271370
2608	1459.612996793526236
2609	1305.582833242587412
2610	1090.815684120829019
2611	608.999999999999886
2612	533.000000000000000
2613	363.999999999999943
2614	363.999999999999943
2615	361.000000000000000
2616	310.000000000000000
2617	275.000000000000000
2618	99.000000000000000
2619	98.000000000000000
2620	228.805862184788481
2621	176.000000000000000
2622	277.141885630506977
2623	1015.218213179586428
2624	0.000000000000000
2625	872.214305584982412
2626	164.063504021982965
2627	64.366478366016736
2628	17.406657315804413
2629	1186.379629082046677
2630	147.710666796465830
2631	178.696276502203716
2632	76.000000000000000
2633	169.000000000000000
2634	531.105359604605155
2635	3.000000000000000
2636	1114.505635506816589
2637	3499.303832594079722
2638	98.000000000000000
2639	47.372958767422944
2640	46.852728717866221
2641	888.507367562076979
2642	51.000000000000000
2643	74.041033284985303
2644	1039.356676074001143
2645	75.000000000000000
2646	324.514227522614021
2647	35.651618701442793
2648	130.837677331233067
2649	33.000000000000000
2650	115.809168532879539
2651	243.128316608951849
2652	175.999999999999972
2653	298.992926045440129
2654	1473.683927694496333
2655	0.000000000000000
2656	657.746716250364557
2657	215.548890060823595
2658	61.567762821482383
2659	33.270202171116857
2660	1189.322103085001345
2661	400.613613569075710
2662	323.019071334512944
2663	75.000000000000000
2664	168.999999999999943
2665	144.675125860188416
2666	3.000000000000000
2667	134.375241820146556
2668	4234.706860214228982
2669	99.000000000000000
2670	361.766624403829610
2671	28.713664728016482
2672	634.976077305569333
2673	50.999999999999993
2674	176.399449924101901
2675	292.587112969262137
2676	76.000000000000000
2677	485.829221231513543
2678	57.013674474932657
2679	394.895016740410824
2680	35.000000000000000
2681	154.030163550941921
2682	2583.506227774706076
2683	3619.900221687583780
2684	5001.289974064650778
2685	4274.616038895067504
2686	4070.347027037213138
2687	3202.322279155414890
2688	2211.958559048302050
2689	1781.000000000000000
2690	1526.000000000000000
2691	1232.000000000000000
2692	1236.000000000000000
2693	1534.000000000000000
2694	1786.000000000000000
2695	2212.704363640378233
2696	3346.051066672211164
2697	4100.248806303325182
2698	4335.765210412712804
2699	4822.463258915561710
2700	4890.628488040371849
2701	4813.187533005493606
2702	266.234737685070854
2703	759.822714069914923
2704	252.000000000000000
2705	564.233645259154400
2706	1517.953585005282321
2707	298.000000000000000
2708	1236.000000000000000
2709	1121.269301726644244
2710	428.704363640386987
2711	2583.506227774706076
2712	1297.355853736696872
2713	234.987345433524951
2714	873.649722320612796
2715	255.000000000000000
2716	804.209531925904002
2717	68.398603503391897
2718	294.000000000000057
2719	1232.000000000000000
2720	162.316262848646659
2721	432.958559048302277
2722	4813.187533005493606
2723	1154.372870811993153
2724	1478.418381494502000
2725	834.493228656395900
2726	888.987926977168968
2727	1193.883650798438339
2728	1471.433794805053139
2729	1658.691965310074238
2730	1621.754943917994751
2731	1649.813943917991537
2732	1779.352601558312699
2733	2546.158663415541923
2734	2840.400219534184544
2735	3022.585548107427257
2736	3479.812384979323269
2737	3850.509187495242713
2738	4848.542922086697217
2739	4889.253619952675763
2740	4991.990510825577076
2741	1646.357657686700804
2742	844.286681579617493
2743	1045.218045531229109
2744	172.089557713433095
2745	705.727686199948721
2746	1310.999183535410339
2747	1390.241207621869989
2748	1513.064498269988690
2749	4832.272786629022448
2750	4648.211029563603915
2751	4875.685489510577099
2752	4315.550001810739559
2753	4345.794085861301028
2754	3147.614524120908754
2755	2812.037746173716187
2756	2640.305929187635684
2757	2066.470867412181633
2758	1529.630337891778254
2759	1368.386805908439783
2760	1337.245720829521588
2761	1279.283216981664282
2762	1167.525204786963286
2763	942.563370064398555
2764	704.711829191524430
2765	752.863363374572373
2766	900.497933088859099
2767	5.182793948209985
2768	25.041054437032145
2769	290.545994213333643
2770	289.648470980292984
2771	197.185203340142294
2772	717.938108718296689
2773	28.059000000000044
2774	355.581157605565522
2775	1130.536519106641890
2776	1929.627536722818604
2777	404.606322088351476
2778	71.968843596526852
2779	681.262503683421073
2780	607.520032216650065
2781	783.126076582831388
2782	1478.418381494502000
2783	25.041054437032145
2784	335.327749777633187
2785	437.132299238270605
2786	1257.864601827094475
2787	189.979065161809245
2788	148.814695113167261
2789	475.889562152358110
2790	4092.621026886484287
2791	148.774193626962017
2792	771.005975844150498
2793	10.372606175268276
2794	237.060161696242176
2795	278.510069532662158
2796	650.893925769897237
2797	31.141085078917424
2798	635.174663262381614
2799	692.638272215016855
2800	1919.174025135660258
2801	900.896905212172442
2802	166.868368836465237
2803	167.482635685728496
2804	875.377022698976816
2805	514.940918769877953
2806	900.497933088859099
2807	5.182793948209985
2808	232.681517273811551
2809	1635.311860978672939
2810	1937.112287286054652
2811	114.478906851488233
2812	180.519569456188862
2813	74.948675585864706
2814	4119.045591666326800
2815	27.124134702253677
2816	541.040443507315217
2817	322.428415086395603
2818	1020.977908532521383
2819	5204.435591324564484
2820	3132.829703157893618
2821	3.513641064605716
2822	255.557776951626494
2823	38.316268627976172
2824	183.752338629039201
2825	978.286978098386953
2826	2496.557119517223327
2827	3249.093271120572354
2828	660.314925375915664
2829	1545.221364316114659
2830	54.344350465817527
2831	43.680521271912262
2832	51.011274119840756
2833	866.577638147662810
2834	2198.828521458312480
2835	2652.198905150726205
2836	3602.060852686463022
2837	118.393328389054119
2838	373.365002207841883
2839	2941.246782594678734
2840	3978.074501277804302
2841	6460.656274465517527
2842	4368.277022046720958
2843	930.242198415007351
2844	0.000000000000000
2845	0.000000000000000
2846	0.000000000000000
2847	6670.876273562876122
2848	4492.043796821866636
2849	1396.402963638151050
2850	741.022064478917741
2851	459.529395924878145
2852	87.120452307026170
2853	2908.187356109790016
2854	2605.558026284673360
2855	2501.076005885229733
2856	1200.526688142849480
2857	197.649347747921354
2858	368.076713927877108
2859	759.067750460704360
2860	68.212182746481716
2861	300.319394780798291
2862	953.395851221441831
2863	277.097403878885245
2864	574.183932005452448
2865	212.216592409604544
2866	90.173425914760060
2867	121.872006864130555
2868	82.073557619968554
2869	749.352044223388589
2870	587.422699076953450
2871	1566.172781247295688
2872	1099.400764465741076
2873	332.106191591398954
2874	1646.542489580674101
2875	422.686852371593147
2876	900.918982246008227
2877	149.564860596173929
2878	796.007882949364216
2879	2952.647773215487177
2880	787.103149300896575
2881	2863.877692321493669
2882	681.872018970194858
2883	262.960389660962903
2884	1756.051983961054702
2885	500.096698661013818
2886	914.392891219146577
2887	68.352877254498736
2888	1468.925773777489667
2889	179.692799321644316
2890	5541.584720895733881
2891	332.106191591398954
2892	1362.518442723729549
2893	460.483395335014166
2894	322.428415086395603
2895	1044.305889617773573
2896	6670.876273562876122
2897	3019.544645179832514
2898	1484.302741931690662
2899	4825.490723131130835
2900	5396.262017074651339
2901	0.000000000000000
2902	250.819268135860796
2903	694.821846252115961
2904	1265.095670056776498
2905	42.359645032675473
2906	1088.229958613109147
2907	335.107787970452137
2908	447.119519656395823
2909	666.258661382698278
2910	710.865445040099416
2911	1048.521022776091741
2912	2915.407252283304388
2913	50.714703018104892
2914	639.038332986544106
2915	3938.131522292730097
2916	682.615414554573704
2917	2250.085458819015912
2918	1437.224208209212748
2919	156.299895815426936
2920	379.376955933357635
2921	0.000000000000000
2922	3298.220332027737186
2923	577.920665134077012
2924	1099.400764465741076
2925	611.738589744274464
2926	930.242198415007351
2927	3682.145265674485927
2928	837.070124221073002
2929	9096.702452290926885
2930	6009.321077070663705
2931	332.106191591398954
2932	73.061149107976675
2933	3156.859421741988172
2934	41.393814792042917
2935	210.972546195026013
2936	450.166430021271765
2937	1197.224809793123995
2938	1150.578377434997037
2939	449.670939793529840
2940	62.537812305631057
2941	86.949329225020705
2942	62.189364523007853
2943	38.203796282595036
2944	37.041394929520443
2945	54.616864645152262
2946	124.853662109923121
2947	228.688574565833818
2948	107.384767272298348
2949	94.577124443558361
2950	116.288366258340417
2951	138.209731101929776
2952	482.351488844786502
2953	578.167069636847827
2954	34.933084538055439
2955	97.616884535427289
2956	1114.399488326964274
2957	458.574938600235669
2958	70.341258803399455
2959	245.199499685010977
2960	192.457012024601767
2961	21.532319859030981
2962	818.163772395679530
2963	382.091331545068442
2964	54.294051471825966
2965	32.416758040696990
2966	151.414494068990024
2967	1300.213271725067216
2968	93.428218780196062
2969	41.393814792042917
2970	413.459665753294871
2971	570.407429518772233
2972	72.029850243387259
2973	25.812275963507325
2974	48.510305392395729
2975	219.683682640601262
2976	1092.248883601494299
2977	951.899432445725552
2978	459.339072420665730
2979	265.255087802493165
2980	175.597858765360854
2981	34.480961437520534
2982	31.187396357537743
2983	2002.684253809919710
2984	23.191421315425078
2985	192.457012024601767
2986	94.077872712451665
2987	156.355304810914987
2988	9.346050246015395
2989	5.263435501799623
2990	43.742478505504280
2991	115.848770184691105
2992	776.373717451417292
2993	39.000000000000000
2994	43.000000000000000
2995	140.981790971752986
2996	179.985790971752806
2997	701.507669248156958
2998	1355.072987215515013
2999	1539.149522801008970
3000	1086.211249316541625
3001	2345.338280543136534
3002	2334.729507399999420
3003	2294.313024277889781
3004	2294.313024277889781
3005	1472.591671734361398
3006	1542.140843964020860
3007	515.548496721592983
3008	1898.470240091205824
3009	1335.227487876232544
3010	1244.251577879774004
3011	1241.248790553857134
3012	522.424928243921386
3013	415.564916284902381
3014	187.734656190310176
3015	40.532580094095778
3016	303.212344698917605
3017	459.908370655031661
3018	707.230293533629606
3019	524.532928243922697
3020	663.480786962454090
3021	2154.834259765019397
3022	2181.931311158512926
3023	2552.970217711483201
3024	2547.940314770470195
3025	2555.711660039849903
3026	2579.660164311858352
3027	1072.447276297748431
3028	1052.312560788443307
3029	382.022752862140010
3030	360.831642592940284
3031	43.000000000000000
3032	39.000000000000000
3033	97.981790971752957
3034	1539.149522801008970
3035	39.000000000000000
3036	199.249502851445186
3037	107.776958554253881
3038	26.001999999999988
3039	158.921446819028176
3040	507.300785388602606
3041	39.004000000000040
3042	205.106071061920716
3043	653.889357523847593
3044	0.000000000000000
3045	303.212344698917605
3046	1301.344568919015273
3047	251.776698436933685
3048	555.424838078061157
3049	532.992112264802017
3050	207.197552934230970
3051	4.000000000000000
3052	1898.470240091205824
3053	2.107999999999997
3054	317.831642592939374
3055	1355.072987215515013
3056	39.000000000000000
3057	297.731129506277739
3058	140.422096406986157
3059	12.662268871116304
3060	149.427496959128774
3061	1517.790024947263191
3062	21.191110269199815
3063	108.459847438776748
3064	473.397028550265475
3065	5.029902941016228
3066	40.532580094095778
3067	1549.430425706541428
3068	232.285035652927036
3069	704.192767727961268
3070	983.674558255351712
3071	159.225604212154281
3072	3.999999999999999
3073	515.548496721592983
3074	3.002787325920011
3075	300.655643395575567
3076	781.830611073002956
3077	981.513569323992556
3078	332.298699552784342
3079	164.720561623284141
3080	377.685088890163001
3081	55.395812421237935
3082	46.718380844411634
3083	597.482276054888302
3084	605.619276054888019
3085	235.864695952185599
3086	264.303628478375344
3087	421.891203094964965
3088	249.754397808316043
3089	8.137000000000000
3090	332.298699552784342
3091	300.655643395575567
3092	597.482276054888302
3093	275.796125465538296
3094	172.165723069285889
3095	493.640100783960634
3096	234.602857833145691
3097	8.677431576826297
3098	981.513569323992556
3099	249.754397808316043
3100	46.718380844411634
3101	34.392665672470493
3102	864.209579640916104
3103	184.601938393183019
3104	44.910462895067411
3105	265.427415555058019
3106	344.986629276288568
3107	4326.771982505995766
3108	3641.584779145479843
3109	3594.395985934551845
3110	3053.853554519008867
3111	3371.062900240449835
3112	1907.661602289979555
3113	1897.426920249509067
3114	1996.531750774324792
3115	1990.397909500451988
3116	1982.413035103409584
3117	1967.147375663012554
3118	1928.104377200262661
3119	1679.447586325248949
3120	1590.464376832988364
3121	2099.732202858765049
3122	1556.144622445754749
3123	1028.789872096941053
3124	681.532223620111722
3125	444.537579589249845
3126	562.236011694885860
3127	1244.115962723265511
3128	1428.984253997700080
3129	1664.370452823993446
3130	2235.671416950404819
3131	2552.731022815551114
3132	2640.640022815553493
3133	2781.442511920517518
3134	2819.633511920515048
3135	3052.271783810718716
3136	3060.271783810727356
3137	3189.429926546134539
3138	3108.035172309813333
3139	3127.714279626678035
3140	3591.847819949797668
3141	3674.704069997004353
3142	3809.562115398616243
3143	3936.161251371629533
3144	4299.697762377240906
3145	344.732167713199772
3146	212.106128556646325
3147	19.679107316859039
3148	159.121695828217895
3149	715.288237075292727
3150	518.547894471135919
3151	344.986629276288568
3152	143.922761690331527
3153	87.909000000000034
3154	8.000000000000000
3155	965.765524768845921
3156	624.456903355966688
3157	196.073814275214886
3158	609.178202365387278
3159	4550.889535762094056
3160	38.190999999999995
3161	167.887966733314585
3162	235.785880085001168
3163	566.731584208922300
3164	375.186914450086761
3165	562.236011694885860
3166	327.022091424700250
3167	89.081827095108366
3168	10.234682040476823
3169	79.711353066130371
3170	270.402930077776716
3171	840.198586826039332
3172	265.427415555058019
3173	549.607147704253748
3174	88.983209492259036
3175	7.984874397043265
3176	139.438092877922941
3177	224.391307587329209
3178	358.463171477604135
3179	581.464818651992914
3180	4603.374529354568949
3181	39.042998462750262
3182	275.742268503364926
3183	527.754431607519109
3184	1565.999341836265558
3185	157.814302000274381
3186	444.537579589249845
3187	1239.754210936586333
3188	406.400675684549242
3189	882.163096014545090
3190	365.956980202513250
3191	550.084990964417784
3192	887.486996541311896
3193	964.943805718919407
3194	839.496361442750867
3195	894.579384091741872
3196	4199.572093331439646
3197	3671.347732787135101
3198	3872.327576884901646
3199	3771.388307887243172
3200	3797.098793066212693
3201	4443.671839255309351
3202	1146.606007968138101
3203	1184.941358375775508
3204	1793.312670312238879
3205	1728.455179528496956
3206	748.113609456643189
3207	979.667545844735514
3208	739.381976758909104
3209	515.820026027065069
3210	1647.357836734070588
3211	2294.209629227600999
3212	1283.587032213752991
3213	1782.237857944749521
3214	4301.910639628145873
3215	3899.077136101966971
3216	3863.922225646620518
3217	3945.151418355773785
3218	3438.483603820196095
3219	3978.116792124407311
3220	1054.248325259720559
3221	969.832115302870420
3222	967.074056550796172
3223	882.844780284985518
3224	267.128285884776119
3225	85.000275122871443
3226	73.635463308449204
3227	295.547785761651483
3228	371.273021108565331
3229	498.327277201336301
3230	26.320892683140961
3231	478.000000000000000
3232	822.780754606848859
3233	144.270337072481340
3234	253.415908176035373
3235	3517.468393960091817
3236	956.577119879704128
3237	413.250915997409436
3238	269.434709611169808
3239	1454.450657217556682
3240	1511.057420194498263
3241	3592.561706324166607
3242	1239.754210936586333
3243	739.381976758909104
3244	1296.829823747875707
3245	369.972863840252217
3246	700.238874867211280
3247	201.000000000000000
3248	612.269279910372916
3249	870.073123578301988
3250	1265.124772051950231
3251	518.037353489833890
3252	35.765317959523230
3253	470.008014343748755
3254	811.371926846954693
3255	151.042804160687723
3256	1011.044208081159468
3257	4294.861443563854664
3258	258.902377096504551
3259	691.565404820721483
3260	298.767896919026896
3261	1582.656160245802766
3262	1913.308705271886538
3263	3211.437463949154335
3264	371.273021108565331
3265	979.667545844735514
3266	1602.517794185674347
3267	897.543791466705784
3268	118.244573157409874
3269	199.000000000000000
3270	75.283103771752252
3271	626.333580915389234
3272	1113.928531416802343
3273	60.367430897179666
3274	578.748983097520863
3275	708.695847263248766
3276	780.013629894227392
3277	820.640508525135147
3278	856.507300007912363
3279	967.144376138092412
3280	1014.722075496614025
3281	1177.949568501072690
3282	924.712184242639069
3283	744.849279768949032
3284	1147.548649284544126
3285	962.912328520195160
3286	952.971364773010578
3287	713.988062040904083
3288	693.983823663112616
3289	622.722354399197911
3290	591.771005777444657
3291	512.095195689732350
3292	59.372136001543517
3293	789.251854529881030
3294	744.849279768949032
3295	117.388346643685026
3296	60.367430897179666
3297	190.554593517141228
3298	137.063294042212874
3299	128.600432284755584
3300	39.411082700403455
3301	53.109677634060233
3302	116.647600510342812
3303	528.541789495405965
3304	639.789869272712053
3305	924.712184242639069
3306	148.022937276693426
3307	59.372136001543517
3308	211.963421277036304
3309	86.792239964200220
3310	256.946658886683224
3311	23.548529595418191
3312	15.472942022721909
3313	76.281166501113120
3314	462.883296983254127
3315	2180.947381074980058
3316	2428.827404223572103
3317	4971.979399163802555
3318	4784.877714654065130
3319	5498.783667971059003
3320	5831.939712740310824
3321	6723.083110143503291
3322	7954.094878664840508
3323	8850.906612178583600
3324	8764.431190088564108
3325	9577.144116089542877
3326	10407.527831589864945
3327	10084.775357560365592
3328	11134.112397785060239
3329	10297.442993193948496
3330	10703.471070195662833
3331	10046.732209908717778
3332	9709.945842212986463
3333	8799.362764666409930
3334	9087.594290307541087
3335	9121.107464145516133
3336	11973.411553458530761
3337	11820.821223093336812
3338	11290.897009385525962
3339	11284.778417592173355
3340	9973.463181132012323
3341	9808.548665728898413
3342	7994.808563865598444
3343	14960.546905573117328
3344	13759.705335325810665
3345	10413.942978534258145
3346	10332.895094564062674
3347	9782.819140087993219
3348	7568.060544494578608
3349	5243.187148485558282
3350	5808.932055673561990
3351	5658.612535880834002
3352	6805.548285454599863
3353	8655.436207810018459
3354	10992.309984144550981
3355	11981.109875351505252
3356	12013.749206956646958
3357	15407.507591741396027
3358	16147.070884974980800
3359	8207.955494858362727
3360	8780.010656614123945
3361	8940.301886075600123
3362	10485.228234599810094
3363	11037.394252979431258
3364	11591.444787312271728
3365	11816.244976263746139
3366	9589.181096998216162
3367	9582.567013168290941
3368	9153.748934935818397
3369	10966.711984982495778
3370	11334.151787308104758
3371	9849.377952794347948
3372	9696.608116487244843
3373	11004.903215879498021
3374	10221.445320752905900
3375	10761.793143469716597
3376	10145.449353106208946
3377	9959.108449408849992
3378	9479.225681190197065
3379	8305.813141208198431
3380	7163.682949355295932
3381	6202.772421010552534
3382	6025.471520122619950
3383	5310.138862903110748
3384	5493.279700926677833
3385	4708.375017688023036
3386	2231.660415898978954
3387	2832.205544528608698
3388	1055.685147439549610
3389	1969.809182646602267
3390	1689.187092594467458
3391	5658.612535880834002
3392	2180.947381074980058
3393	9432.887775095498000
3394	1862.599732499817719
3395	1669.676173953261468
3396	690.275719312222009
3397	281.163805099411150
3398	255.062129293784409
3399	1810.997396540987666
3400	3437.528420465639556
3401	2647.583225940863485
3402	1043.038644374921887
3403	1125.329909170797237
3404	1456.581288779804026
3405	2131.225281025624554
3406	1599.639964505683565
3407	449.616933579958300
3408	1477.126064718474481
3409	1301.184328218318569
3410	683.176379014431518
3411	3096.716791219803781
3412	1897.559708914151770
3413	12502.581035404962677
3414	3129.127137899758964
3415	1413.526489451005546
3416	7152.802060174626604
3417	6281.750753644064389
3418	1348.687317484683717
3419	230.207230280292237
3420	1400.842416583722297
3421	2917.767002023254463
3422	5197.961877338775594
3423	204.094343445413358
3424	2676.350400647255356
3425	1057.111851342056752
3426	1343.437160343040432
3427	1600.305515926030694
3428	5808.932055673561990
3429	2231.660415898978954
3430	9999.245965404192248
3431	1645.004383812593687
3432	1455.636248816357465
3433	666.149398687175790
3434	329.572357464439847
3435	2483.896707934234200
3436	2272.275673554695913
3437	3389.532392472443462
3438	2175.957531139711136
3439	1046.999490861094728
3440	686.605972439939933
3441	910.533862193564914
3442	1228.845308525533255
3443	1366.028852441610752
3444	418.963498950080350
3445	1753.726871186727976
3446	1047.926087523687102
3447	823.762931605778249
3448	4338.401731327378911
3449	2372.545182567789197
3450	13475.958083814059137
3451	3007.011957158592850
3452	1483.293620392576713
3453	5394.554748473055042
3454	8423.263448444780806
3455	1082.808172386591878
3456	234.830516221949694
3457	1328.632557997451613
3458	1205.086345261505585
3459	4572.721667291258200
3460	177.195253437366517
3461	712.494408301962494
3462	1033.345301845304448
3463	2600.758666554385400
3464	3488.978714508576559
3465	3632.978714508577468
3466	3747.596047456868291
3467	3658.009833127364800
3468	3805.931110009027179
3469	5764.097988976766828
3470	5289.583041354450870
3471	5147.583041354449961
3472	4115.391403664259087
3473	1824.512118131006673
3474	1205.187822563040754
3475	3122.940643798658584
3476	5058.280626827673586
3477	144.000000000000000
3478	118.723633312959080
3479	712.494408301962494
3480	3122.940643798658584
3481	2580.446608951760481
3482	2206.942906379683336
3483	1041.479710225652980
3484	1599.650912399772551
3485	949.357790598367728
3486	141.999999999999972
3487	478.621247986992557
3488	1205.187822563040754
3489	3805.931110009027179
3490	1964.215461132171185
3491	123.681646469015362
3492	1185.451299961649283
3493	2323.116833223931735
3494	1247.831192622998287
3495	1542.527764392716790
3496	268.484019284935300
3497	774.292440034785841
3498	1401.897347863264940
3499	1603.396567006585428
3500	2497.904469049472027
3501	2702.105644306304839
3502	1458.618165584706958
3503	1303.121972168707771
3504	1346.771635408352267
3505	1561.048070746305257
3506	1691.440903293527754
3507	1854.842871969500720
3508	1209.461330566330389
3509	1206.401540143449438
3510	1689.165440110379677
3511	1678.587970264082287
3512	1633.634492220268612
3513	1525.244876428457474
3514	1499.533369621218981
3515	1573.787595898432301
3516	1433.733595023068574
3517	1493.872702159951132
3518	1225.165776077240480
3519	979.499127456461906
3520	862.020571804891802
3521	937.428096757698540
3522	813.265163307539865
3523	810.595567887174184
3524	1170.548959991445145
3525	589.174421428167079
3526	1189.080216345101690
3527	1209.156931933079704
3528	1346.154956529268020
3529	751.582863320503179
3530	1000.040377528914064
3531	1128.124274810465067
3532	1362.747244452511040
3533	1432.352187884586556
3534	1554.100675670607643
3535	1418.807029440916040
3536	1466.506357243245247
3537	1650.160830264271226
3538	1475.898358507611420
3539	1577.769522548046098
3540	1483.414338821728279
3541	1257.337628223480579
3542	1272.498441537364442
3543	1862.510564649559683
3544	1772.292209940507291
3545	1648.542272411614704
3546	1144.244917774456098
3547	1111.218540476469570
3548	1127.866403412493810
3549	2377.439896777310423
3550	2241.176503809823771
3551	1714.581487566005308
3552	1574.550995587471789
3553	1017.619284111485172
3554	621.771412399496739
3555	1005.320317489404260
3556	498.233092215285183
3557	196.405519264240411
3558	499.192684528938742
3559	1542.527764392716790
3560	349.111645442380564
3561	589.174421428167079
3562	470.677480727456043
3563	1967.153668913571437
3564	171.974158407561731
3565	311.618302393567660
3566	485.025666188733567
3567	927.746872497233994
3568	455.082136591347478
3569	282.849139374405411
3570	284.089437136755919
3571	281.040188845860030
3572	566.463360273209332
3573	335.367068988657877
3574	296.558507710411277
3575	705.254250570261888
3576	517.174495076721428
3577	2554.417745064814426
3578	833.645450843327012
3579	369.205953038737164
3580	1759.453899110322709
3581	1614.427984753551982
3582	62.792769719707167
3583	338.142846382166795
3584	406.876246141083868
3585	369.123666405674442
3586	1026.198185574081663
3587	54.839803834534592
3588	1017.397660471242375
3589	183.570428118207786
3590	317.305089606036347
3591	1005.320317489404260
3592	466.694396781607566
3593	1170.548959991445145
3594	348.723926647912151
3595	2166.255651564209074
3596	165.331263389234778
3597	586.965949498622422
3598	417.087883899382064
3599	559.833986698166655
3600	737.734224139819389
3601	265.442019206797966
3602	222.620709971972417
3603	571.061108145065759
3604	309.776170904524804
3605	278.449382992033350
3606	61.935538068364821
3607	844.102581050240019
3608	407.213946038862218
3609	2548.331730421597058
3610	762.972254490829528
3611	238.226994481895019
3612	799.594712089115205
3613	1719.360638326164690
3614	52.169483778049923
3615	180.199880168382094
3616	1297.371086158954313
3617	295.940052438748637
3618	1081.567603865051751
3619	42.738780943534145
3620	2282.928578737908992
3621	2156.065249495123680
3622	3872.315896636127491
3623	3895.049543154473213
3624	4168.138097667337206
3625	4374.513154952465811
3626	2719.605748512092305
3627	2730.934386680132320
3628	2793.879401612813581
3629	3363.351065851069052
3630	3903.631100671401782
3631	5121.799125601899505
3632	5201.198528139576410
3633	5198.159106769014215
3634	4962.041021330086551
3635	4997.115848458036453
3636	4818.334691608899448
3637	4787.341481824975745
3638	3875.859781877706610
3639	3317.495189107911301
3640	3214.060238960128117
3641	2615.314328601629768
3642	2350.773807460852368
3643	2045.815579236570784
3644	2009.406488269832153
3645	1888.908631469979809
3646	1834.598078351905997
3647	1712.902846767076880
3648	1584.975340841411935
3649	2020.287892547130468
3650	1756.885499668278499
3651	799.633358546243130
3652	590.055869464326975
3653	188.396945259967111
3654	366.470651082598863
3655	811.334087712362702
3656	955.135027726041358
3657	1673.117904358436817
3658	2188.825818400944172
3659	1362.926173939390992
3660	1565.333763183002930
3661	2030.238448954099340
3662	2079.528507550525774
3663	2363.175473595929361
3664	2420.580456836781195
3665	3048.719238164195758
3666	3413.343000476897942
3667	3805.398748958070883
3668	3898.380188288349018
3669	4144.220274973355117
3670	4924.102037217524412
3671	4952.153953053444638
3672	5252.675880382525975
3673	5382.070165383914173
3674	5494.639954028295506
3675	5496.742036669601475
3676	5378.776147562848564
3677	4130.714043467696683
3678	3615.668179779798720
3679	3528.225498819962468
3680	3019.172374030046285
3681	2957.627701511771647
3682	2968.727718357918548
3683	2832.310876322156219
3684	2760.256290088302194
3685	2605.565353046827568
3686	2580.831331124969893
3687	1822.076577166593097
3688	1824.236406041901546
3689	78.930999999999997
3690	366.470651082598863
3691	118.012999999999877
3692	529.278019440947219
3693	264.158288374672395
3694	353.488449165285090
3695	563.575418251291239
3696	2282.928578737908992
3697	4399.819825666787438
3698	723.958264743128211
3699	55.000000000000000
3700	1193.037929471766574
3701	58.865999999999950
3702	465.596269890999849
3703	476.173451020278321
3704	3901.902539199042167
3705	38.003000000000021
3706	330.625320815730731
3707	104.138744836494737
3708	182.842589333380232
3709	1542.421611139596280
3710	866.869360595056605
3711	1126.494264286251564
3712	608.244766962570225
3713	206.929241617493517
3714	879.812159772273617
3715	548.610540787703030
3716	1812.739218908026260
3717	338.374799193761305
3718	768.324307672024929
3719	34.000000000000000
3720	961.339701416184994
3721	108.007000000000147
3722	24.996996838528155
3723	444.863436629764351
3724	83.264240886846451
3725	79.868338729262618
3726	188.396945259967111
3727	116.612657585596125
3728	429.194778269015956
3729	387.706585169233449
3730	666.012955250062078
3731	441.834647771336506
3732	1824.236406041901546
3733	4531.419763369923203
3734	963.227529232764027
3735	60.020494521644032
3736	1028.568817342439388
3737	37.870107725888218
3738	347.198652419619748
3739	682.863612897614530
3740	3931.796618363682228
3741	40.944293947998638
3742	196.304849764454417
3743	191.581425796328574
3744	248.619138401617192
3745	1933.008703895439567
3746	2658.193609071191986
3747	1101.260093153795879
3748	265.035312776314868
3749	132.449158299546212
3750	819.393620323929554
3751	296.305019624043894
3752	855.243325725400609
3753	175.225689948208611
3754	445.143754568885868
3755	36.000375403511327
3756	999.906187985269071
3757	118.460510817515740
3758	149.700497206008777
3759	401.658924204360687
3760	60.835585872664218
3761	3465.577735864898841
3762	749.177060154253354
3763	782.271348960850446
3764	1209.389897040232654
3765	1211.389897040231290
3766	1018.556557132561807
3767	828.178778874319846
3768	871.972856488783009
3769	951.764548964699088
3770	795.944623413799263
3771	1393.951905700633006
3772	1419.381732362028743
3773	1367.361364151918906
3774	1204.527859472958880
3775	1392.426699446730254
3776	1549.623303743051338
3777	1547.623303743055430
3778	1804.110796298925152
3779	969.674616377229995
3780	1065.002437905059423
3781	207.846909291968245
3782	260.762221222267215
3783	164.037202061075760
3784	1393.951905700633006
3785	3465.577735864898841
3786	177.926885741202938
3787	1409.953709478777910
3788	198.574934696827114
3789	503.071864699178434
3790	2.000000000000000
3791	161.138051101668140
3792	326.886336356462323
3793	232.990896956464070
3794	2785.110056243884173
3795	795.944623413799263
3796	1065.002437905059423
3797	308.316984630704553
3798	726.347668843529163
3799	234.211670308165793
3800	505.550802983655274
3801	2.000000000000000
3802	962.479942216768904
3803	1222.397854777915882
3804	1466.634050848602556
3805	1929.844285094256520
3806	2006.114134286692888
3807	3325.439648101266357
3808	3463.196110741701887
3809	3913.099349044634437
3810	4156.613920008507193
3811	4148.042517255546045
3812	4208.001435965276869
3813	4237.722381201389908
3814	4379.641222081386331
3815	5174.479670545184490
3816	4415.495121408801424
3817	4400.187193163746997
3818	4565.872611390753264
3819	5032.862708296306664
3820	5231.298295216673978
3821	4761.540174032369578
3822	4961.371330021724134
3823	6245.448729084043407
3824	6042.965501129502627
3825	4440.233968771948639
3826	5202.276719773793957
3827	6105.038004968516361
3828	5918.436748201519549
3829	6154.998004325840157
3830	6724.894556838915378
3831	5569.710402405425157
3832	5401.369067215478026
3833	4746.772734355201464
3834	3851.284853823193771
3835	2995.223842807474739
3836	2257.626562407549045
3837	2121.236718827654840
3838	2485.470524667216523
3839	2959.474293236995891
3840	5058.847043987814686
3841	5561.143746354711766
3842	5508.979172127473248
3843	5643.140990445418538
3844	5945.630617900007564
3845	5028.910775006389485
3846	4146.338370599521113
3847	5294.845826560811474
3848	5515.560742312381080
3849	4789.544407044180844
3850	5460.666536895373611
3851	5300.150430133768168
3852	5098.714843213403583
3853	4423.808086473887670
3854	4255.540485671589522
3855	4127.311429888172825
3856	4615.781214769598591
3857	3583.950695685442042
3858	3359.531696495127107
3859	3424.710276498940857
3860	3382.299389519195302
3861	3597.424643716813080
3862	3571.226197709433563
3863	2919.699319059376194
3864	4346.428390065906569
3865	3133.127536373029670
3866	3050.545220688718018
3867	2584.910268588082090
3868	2319.745836340917776
3869	1888.660492306571086
3870	955.615900740788334
3871	3638.489158594205492
3872	346.000000000000000
3873	364.367053982340622
3874	1403.807170677683871
3875	373.202166593600282
3876	86.320645808951497
3877	1925.181240589972731
3878	1547.696006633663728
3879	1440.221448195553194
3880	1218.653506345266806
3881	1980.737233638455564
3882	314.496898366879236
3883	6667.522903835499164
3884	151.287900417152088
3885	824.371388041849968
3886	1222.397854777915882
3887	1792.513621703868466
3888	514.342476420036860
3889	918.565114307613499
3890	3965.600220400446688
3891	4595.064413403727485
3892	79.941000000000145
3893	241.000000000000000
3894	4374.049884343186932
3895	618.607691922101253
3896	678.027000000000498
3897	622.192402133960968
3898	151.516354117755384
3899	72.958651472986290
3900	385.776767118021553
3901	733.064118043722488
3902	518.753977710563731
3903	927.038438037308879
3904	2626.257772706480864
3905	969.574458439669002
3906	1707.457743033329507
3907	348.582182575308309
3908	507.904038010784404
3909	1297.782510555997987
3910	166.648315148935779
3911	92.633112300824990
3912	1054.227954749424498
3913	2001.920083029956459
3914	1677.213518815902717
3915	700.921528059447610
3916	2251.251997893432872
3917	335.425134543345735
3918	7320.410355902096853
3919	56.388375177213440
3920	1032.288047875826351
3921	2319.745836340917776
3922	228.028088056892358
3923	516.767194275022803
3924	701.248989351133218
3925	4595.874448346356985
3926	4796.688053750850486
3927	62.392968270015928
3928	244.000000000000000
3929	3815.988820549075172
3930	1149.861766614559201
3931	659.795312202927903
3932	802.784966424443496
3933	234.016512428076311
3934	929.019662488713493
3935	522.166610697922806
3936	362.341043601429533
3937	402.865607023002894
3938	1047.568091442327386
3939	2756.946389505952538
3940	3725.074232562926682
3941	3049.035656511498019
3942	2998.511189666857263
3943	2760.613496015863348
3944	2627.123219025232629
3945	3201.721914122597809
3946	2763.402222038895616
3947	1772.573635971594058
3948	1594.757792592406531
3949	771.057653699165826
3950	721.403442145224744
3951	551.403442145225426
3952	321.502165234910194
3953	80.987185287592851
3954	5.352224319360701
3955	202.080670368049795
3956	276.715631336281831
3957	416.869753266090868
3958	567.847517740344983
3959	736.847517740343392
3960	783.501729294286065
3961	1507.291187271109266
3962	1691.291187271103581
3963	2327.833113541924376
3964	2485.438074981144382
3965	2872.821457487348653
3966	3032.239970654444733
3967	3330.067254250093356
3968	3382.904187586598255
3969	4227.432561451131733
3970	4315.892038929996488
3971	187.325700405977244
3972	56.679354191048468
3973	755.019207552154853
3974	174.000000000000000
3975	76.000000000000000
3976	1666.572312734714160
3977	202.080670368049795
3978	1177.082462058665897
3979	329.804985114590636
3980	47.000000000000000
3981	2756.946389505952538
3982	206.503101633120536
3983	155.627684662672749
3984	912.349012736970280
3985	193.000000000000000
3986	164.660849589079675
3987	662.947338044377034
3988	468.040431050468897
3989	54.366887699175123
3990	854.929888468570084
3991	174.999999999999972
3992	77.000000000000000
3993	704.590235131147324
3994	5.352224319360701
3995	120.495141522832995
3996	269.875395169943260
3997	50.000000000000000
3998	4315.892038929996488
3999	180.574865456653754
4000	255.988542680182775
4001	743.859214923861032
4002	186.815843379187612
4003	243.584362025140592
4004	1017.233997840861321
4005	9464.007030364424281
4006	8616.357753801452418
4007	8150.761313505538965
4008	7315.535145274366187
4009	7170.580268754493773
4010	6642.132964909300426
4011	5417.363764772420836
4012	5346.525496635778836
4013	5212.844378332427368
4014	5188.800387624033647
4015	5062.083233419708449
4016	4993.434922598085905
4017	5237.026344887969572
4018	5426.712814363036159
4019	7722.324895273554830
4020	6114.268065785020553
4021	2926.369282080512676
4022	1622.830504414047027
4023	1449.619567484487789
4024	9354.320244123886368
4025	7162.679032163372540
4026	7854.145542634497360
4027	7188.695164659377042
4028	6361.935775776059018
4029	5145.301237669224065
4030	4986.939211453005555
4031	5006.312238066621831
4032	4660.481158439568389
4033	4422.293621991262626
4034	3459.441631004167448
4035	2270.274202432075981
4036	3216.449736225855304
4037	3823.987019958179644
4038	4718.648824326414797
4039	4634.489495071291458
4040	4612.750910096226107
4041	5133.784364797883427
4042	6536.069693953000751
4043	6475.710648618222876
4044	5925.227863744029491
4045	9732.399393434436206
4046	1252.550861954636957
4047	1423.761798884194150
4048	2678.627354552587349
4049	4847.614932925655921
4050	5994.960066720154828
4051	4244.785627421753816
4052	4426.019471112552310
4053	4710.777431022131168
4054	5134.516350031182810
4055	5078.234504235513668
4056	5068.178572233895466
4057	5405.740390804958224
4058	5485.191047639784301
4059	6296.065780961025666
4060	6762.662750705896542
4061	7219.669874905612232
4062	7597.947210933406495
4063	8202.044884782981171
4064	9219.735220131869937
4065	1041.833185227220611
4066	7326.370469284965111
4067	804.221323646368660
4068	84.000999999999948
4069	7664.285232788723079
4070	2270.274202432075981
4071	1412.570276092504173
4072	528.596944273396957
4073	649.817973303921349
4074	2288.444175056741642
4075	1511.896111310257538
4076	1383.203587590783400
4077	1222.701278482111093
4078	1252.550861954636957
4079	739.364647821183780
4080	727.252434484749415
4081	2452.687279627618864
4082	29.981999999999985
4083	182.000000000000000
4084	373.192660922019172
4085	2683.634088158361465
4086	1367.812584440670435
4087	5935.139606093214752
4088	4326.521972143265884
4089	700.999413449990243
4090	141.947999999999979
4091	2475.117563196059109
4092	214.445929431375930
4093	1274.282307708865801
4094	1205.334413669611195
4095	1295.298362830382757
4096	1103.683519327525346
4097	8052.179892594855119
4098	434.871576362364522
4099	267.000000000000000
4100	7118.847591176601782
4101	3459.441631004167448
4102	2108.171359497679077
4103	708.697555464691618
4104	278.897660138063657
4105	1976.391927376932472
4106	936.370171038469380
4107	1797.098054406443453
4108	1683.412974176144644
4109	1449.619567484487789
4110	535.483947553492499
4111	198.903052285292659
4112	2282.646220841720606
4113	64.081922709997301
4114	184.000000000000000
4115	507.000000000000000
4116	3702.545293489817595
4117	1384.489041633961733
4118	4319.609288363350061
4119	3777.691247402062345
4120	562.498179896310717
4121	133.335611301797002
4122	2334.133837599090839
4123	279.232232072885381
4124	1322.955529706932111
4125	1662.283245872985390
4126	940.207754642952295
4127	376.550994928616376
4128	537.283476182524964
4129	894.399227121562262
4130	1180.203074118853692
4131	1878.690853267913326
4132	1992.681853267914676
4133	2143.681853267911720
4134	2577.589992671366872
4135	2923.751647429959121
4136	4494.491355325655604
4137	4868.627154000901101
4138	5183.706451336866849
4139	5545.411296152197792
4140	1907.572852454161875
4141	2099.900614517089707
4142	2101.720637756898213
4143	2499.317841896685877
4144	2497.497818656886011
4145	2583.484545417270965
4146	5049.911601708739909
4147	4176.196818851468379
4148	4425.634995548038205
4149	4932.208905044163657
4150	3877.053966941164163
4151	3123.638425988050130
4152	2185.911666772503395
4153	2032.911666772496574
4154	1919.881073126321326
4155	1347.956897994554083
4156	1061.153050997260834
4157	835.803958774329203
4158	521.366825451962768
4159	436.008048909649176
4160	4882.689619436592693
4161	357.115750939036957
4162	2499.317841896685877
4163	294.000000000000000
4164	1234.532908380713252
4165	376.550994928616376
4166	159.000000000000000
4167	166.667535464346741
4168	113.991000000000170
4169	776.562309654657497
4170	1589.138557136083591
4171	19.000000000000000
4172	516.544986428972152
4173	488.122177229688816
4174	438.778552114983142
4175	686.922031388650566
4176	843.261935104169197
4177	6054.101006843156028
4178	225.349092222933507
4179	2101.720637756898213
4180	295.000000000000057
4181	353.823200209332185
4182	521.366825451962768
4183	161.000000000000028
4184	320.372187532803366
4185	113.030593646172790
4186	649.998705637372041
4187	1073.553787343392969
4188	19.000000000000000
4189	1020.363606241072830
4190	209.807688406377508
4191	950.788490156900025
4192	122.404557356138582
4193	593.969697445265069
4194	1943.313424632928900
4195	2841.896533389123306
4196	3604.064336018261656
4197	4664.429171717515601
4198	4964.752166856889744
4199	5299.897495406400594
4200	7428.997917644363952
4201	7442.968837574202553
4202	8759.325134123244425
4203	10457.245935634040507
4204	2749.036637237738887
4205	2764.091242193218477
4206	3947.623210364494298
4207	4413.879542072421827
4208	4154.342764937859101
4209	3312.509896332013341
4210	3095.336982265412644
4211	3017.939838785288430
4212	3351.728362734072562
4213	3426.125506214195866
4214	3603.859056484058328
4215	4522.332722606574862
4216	5415.397496372379464
4217	4896.178200643770651
4218	4210.082466895999460
4219	4187.019361636732356
4220	8677.352975558846083
4221	7710.956735189036408
4222	7159.899339873772988
4223	7099.610243907088261
4224	5579.526681036555601
4225	5625.588350191270365
4226	5347.716582160453981
4227	4056.640333197189193
4228	3435.254775693860211
4229	3057.942809320953984
4230	1051.657375180698182
4231	603.875118912484595
4232	1452.783875985206350
4233	1502.879566157963382
4234	1208.148418864455152
4235	125.000000000000000
4236	213.689839637344022
4237	593.969697445265069
4238	657.531308748197034
4239	263.287297271646992
4240	1389.720539880228444
4241	3351.728362734072562
4242	5331.649287631637890
4243	32.966000000000058
4244	2432.322449406136002
4245	2868.996903690468116
4246	800.481374233492488
4247	1451.322745177594697
4248	5550.024686601544090
4249	1863.833682122851542
4250	1214.620827407722345
4251	581.423891803929678
4252	931.512733601911464
4253	2159.821273110568200
4254	1067.366173738649650
4255	128.000000000000000
4256	253.129203434086776
4257	1051.657375180698182
4258	710.494272768884571
4259	309.605473308507953
4260	1620.431953144236559
4261	3017.939838785288430
4262	8549.524972105788038
4263	40.974500303781817
4264	1700.797888265170286
4265	2259.980044323023321
4266	419.274376529258404
4267	686.023843943823181
4268	4916.496689970284024
4269	1366.397447699367149
4270	1137.980029891065442
4271	47.141661857184751
4272	127.595234632783232
4273	141.386997538391000
4274	268.164745027808010
4275	243.583330912456773
4276	239.482538828738626
4277	239.482538828738626
4278	239.482538828738626
4279	264.716860117133535
4280	276.187627962527642
4281	276.187627962527642
4282	260.925283073744083
4283	357.466542880392296
4284	480.415655961567381
4285	549.117244597747003
4286	729.701766448142052
4287	735.101784187034809
4288	134.472163799550998
4289	267.694731317983212
4290	334.863356908732783
4291	334.863356908732783
4292	377.926949626399107
4293	344.757410307937505
4294	344.424836803443782
4295	344.092239589853989
4296	346.235538118923103
4297	368.816952234274538
4298	193.370918723178306
4299	178.594422515625809
4300	213.189055393684754
4301	305.247110568995311
4302	3.019000000000002
4303	0.000000000000000
4304	356.839434267022682
4305	81.688023911724386
4306	0.000000000000000
4307	107.946262809424525
4308	42.000000000000000
4309	151.265042791582431
4310	77.538716250747214
4311	47.141661857184751
4312	13.791762905607705
4313	729.701766448142052
4314	267.424536439186454
4315	0.000000000000000
4316	27.623646736739900
4317	75.483283243914556
4318	4.976493554649312
4319	0.000000000000000
4320	834.519941573328424
4321	27.153663348664061
4322	0.332597213589624
4323	56.039982107458336
4324	43.999999999999993
4325	199.933328813260999
4326	3.437109875676378
4327	213.189055393684754
4328	14.776496207552981
4329	549.117244597747003
4330	152.376330785529518
4331	0.332573504493498
4332	35.558864766806970
4333	96.426951956215092
4334	3590.993312308276927
4335	3791.804621450099148
4336	3932.804621450109153
4337	4026.014000522172864
4338	4095.577564979459112
4339	1422.465614209428168
4340	1839.468511569143629
4341	2310.399860166187409
4342	2972.108329084104298
4343	3031.460837756887486
4344	2961.159425082539656
4345	41.192048370845228
4346	46.580952727731898
4347	1206.928161633086120
4348	2909.110893665377716
4349	2847.758384992595438
4350	2711.620843701126887
4351	2508.688633321638008
4352	1673.911944827798152
4353	1476.636125668249633
4354	2205.503227993852761
4355	2489.103538893839414
4356	2341.103538893839868
4357	92.601530368063607
4358	87.000000000000000
4359	573.390444528567741
4360	2002.486263009113372
4361	46.580952727731898
4362	201.000000000000000
4363	1088.428561004338917
4364	968.010759751680666
4365	1934.460733283621721
4366	96.426951956215092
4367	152.000000000000000
4368	1238.629382185384657
4369	483.426085284809801
4370	3500.675562898828503
4371	865.454069943246850
4372	89.000000000000028
4373	991.164235662691908
4374	4872.874032938693745
4375	41.192048370845228
4376	2248.690699383942501
4377	289.997894221447439
4378	442.439832125226303
4379	302.579413925684946
4380	92.601530368063607
4381	159.000000000000000
4382	2998.249549991719505
4383	106.616395312755387
4384	6.109202546773492
4385	597.454931725692404
4386	141.073438881690578
4387	1100.223207256279466
4388	1394.789045794038884
4389	2729.896252249261124
4390	3989.705336361045283
4391	1610.181718288388538
4392	1867.864677522434476
4393	6679.573700053856555
4394	5759.272225889742913
4395	5295.896630223861393
4396	4621.550315586418947
4397	5074.854956911101908
4398	5596.578653390877662
4399	3044.491908309572864
4400	3029.598576328545278
4401	2605.952706243469038
4402	2695.505323432356818
4403	1953.553883409441596
4404	1684.315246867403175
4405	1499.097212979255573
4406	1466.415026622786399
4407	0.000000000000000
4408	459.643130640732920
4409	1762.567518489828672
4410	2788.272272254356722
4411	3491.500244184414896
4412	3607.996246397126924
4413	4067.433228485255313
4414	3981.880611296362076
4415	4412.210191672585097
4416	4469.512076018641892
4417	6596.689907307700196
4418	6201.312437429832244
4419	5956.219613607861902
4420	5806.212905232392586
4421	6050.067886911214373
4422	6517.679056405907431
4423	1556.673929323366792
4424	1862.371817563652030
4425	3408.900485632705113
4426	2326.540508682925520
4427	1071.051540256026556
4428	736.010050608162032
4429	319.880622511595334
4430	141.073438881690578
4431	511.095459983410592
4432	1320.794851282738136
4433	708.219216828024969
4434	1319.488591790818646
4435	1132.297795641903804
4436	1165.741078478808276
4437	201.671075472431482
4438	1302.924387849089726
4439	1043.681455082491311
4440	236.546529086526476
4441	119.000000000000000
4442	1396.078497515100480
4443	3040.911854884131117
4444	1090.362401581599215
4445	931.664823685272154
4446	619.499572973137674
4447	583.237601522330692
4448	459.643130640732920
4449	3028.545636535358881
4450	5787.546038725537983
4451	800.699121982501424
4452	686.429095841515618
4453	319.880622511595334
4454	551.571111093512854
4455	1143.345744120723111
4456	144.838369353697317
4457	1602.003049725612300
4458	1584.988100311329390
4459	647.731140436894634
4460	354.413709801761911
4461	1466.415026622786399
4462	50.658887674428264
4463	194.137976721496813
4464	115.000000000000000
4465	1316.460259486777659
4466	3465.820768676396256
4467	547.342061303580977
4468	805.318597083348322
4469	1443.852595986054439
4470	576.553891231185844
4471	0.000000000000000
4472	3861.540586538969364
4473	5936.842143276650859
4474	592.487304479795739
4475	905.949709828579444
4476	95.302198477557312
4477	155.274629791329062
4478	106.301408274425370
4479	2.500213214804202
4480	2.500213214804202
4481	1.716593722208939
4482	1.664902876592695
4483	1.664902876592695
4484	1.664902876592695
4485	37.644225593301464
4486	92.423061196864580
4487	104.530273622544271
4488	97.822672590790674
4489	95.302198477557312
4490	36.638954790050583
4491	55.768266978272813
4492	1.664902876592695
4493	0.000000000000000
4494	0.000000000000000
4495	25.743028851339421
4496	104.530273622544271
4497	104.460827132962805
4498	49.962652891613111
4499	1.716593722208939
4500	0.783619492595260
4501	0.000000000000000
4502	306.980447910853570
4503	476.446546202156526
4504	337.986940196269472
4505	273.434399971612436
4506	203.610615231767667
4507	44.514872692304813
4508	46.124283971576226
4509	101.453757627066921
4510	178.859132387526216
4511	280.581720639039986
4512	435.614538651051532
4513	436.637617650223376
4514	276.695668984489828
4515	306.980447910853570
4516	124.178457783077405
4517	157.757966151270381
4518	46.124283971576226
4519	55.329473655490688
4520	77.405374760459210
4521	106.206491694014758
4522	436.637617650223376
4523	87.008409756221113
4524	141.184754145145462
4525	44.514872692304813
4526	159.095742539463373
4527	69.823784739844143
4528	2755.256307107591965
4529	2293.949238842991235
4530	2272.779831887538876
4531	2613.064342577901243
4532	4149.145723381744574
4533	1269.533582218944730
4534	1219.933075242237010
4535	1391.036053557935475
4536	1218.093952378270387
4537	1124.058206576221210
4538	1046.080162037485934
4539	1052.467300427198779
4540	982.284442504953063
4541	3295.577552443659897
4542	4068.870715238990670
4543	1715.197880131529928
4544	4011.689028545327346
4545	1719.821059346389347
4546	1594.146972930623406
4547	925.949680473467424
4548	632.732188316425550
4549	622.554783042205599
4550	832.212625782815735
4551	549.693433287235507
4552	703.386096837712216
4553	699.791462676163178
4554	221.189633754145746
4555	186.378895438603024
4556	214.634656310926857
4557	1138.125565104122188
4558	1428.745434718364777
4559	1485.580912075058677
4560	1788.551037297646417
4561	1923.398947555346240
4562	2559.842704538903945
4563	3501.290133496581348
4564	1563.013154347544969
4565	2591.417950204151111
4566	5216.646668373135981
4567	1115.036866106036769
4568	1178.428246417675155
4569	1664.194170823527429
4570	1718.337894833701057
4571	1810.860359879233556
4572	1892.175679750045902
4573	2373.731087633414518
4574	2358.553175250944605
4575	3987.661020630090661
4576	3274.868008343120437
4577	1637.912245236398576
4578	3033.349316703235218
4579	2435.210114878701006
4580	1167.749622372630938
4581	2103.640635531037333
4582	1143.717329191544877
4583	443.648940837536770
4584	2825.402164257835466
4585	2990.972980217391068
4586	4131.372300611594255
4587	1205.509984769711764
4588	190.039543345749848
4589	2755.256307107591965
4590	2794.195116357490861
4591	5851.749923285664408
4592	2472.888128519339716
4593	218.200184404627009
4594	286.847864801126150
4595	120.772715704653109
4596	748.085972519840880
4597	256.966760643220937
4598	61.727731580884182
4599	1514.928547656925048
4600	88.623918415506665
4601	221.189633754145746
4602	3774.162314709963084
4603	1259.117873434557850
4604	1642.562084652426392
4605	94.909256982670115
4606	3952.612655081518824
4607	526.777906075014130
4608	3428.908674781886930
4609	2494.137869432788648
4610	433.896307771994316
4611	4613.718856586234324
4612	2167.684611700522055
4613	2757.104636100203152
4614	713.356921974149486
4615	281.666324654611174
4616	2435.210114878701006
4617	4090.866368773867634
4618	2453.228042321360135
4619	3723.392424302992822
4620	242.034504933195109
4621	820.197247000586117
4622	159.178088181746915
4623	237.316301952058296
4624	75.018336220420267
4625	126.506150940050929
4626	862.270161457858876
4627	41.965846333028487
4628	699.791462676163178
4629	4833.608584799092569
4630	1260.631154191069072
4631	1142.284372297579466
4632	101.700734593272756
4633	3594.398485816755965
4634	1884.671689661358641
4635	1804.890382800526368
4636	1478.452080308836457
4637	623.968168864181280
4638	266.560763726283255
4639	640.557687917993917
4640	880.092440499493705
4641	980.198026697344176
4642	1451.609025480184073
4643	910.577897797587298
4644	569.275211436267114
4645	587.847004574821199
4646	838.492992180592410
4647	838.418975414265333
4648	1883.550094357347916
4649	1883.550094357347916
4650	1768.283317909009384
4651	1497.398855132001245
4652	1382.767612235670185
4653	2700.711595265924643
4654	266.560763726283255
4655	521.377714324883073
4656	2355.357076582503851
4657	329.687337008899590
4658	0.000000000000000
4659	559.066810143832640
4660	235.348342036856536
4661	479.550668664351406
4662	1883.550094357347916
4663	443.955764383350186
4664	125.949000000000183
4665	623.968168864181280
4666	866.006621146602470
4667	1578.444221234844235
4668	416.590886919085506
4669	0.074016766327726
4670	1015.000739401486044
4671	487.661011675311101
4672	960.037655917301095
4673	838.418975414265333
4674	308.576553225911653
4675	105.624720662986036
4676	1458.321065680662514
4677	1461.321065680664788
4678	795.986055635579532
4679	849.282739448225129
4680	958.912074487139876
4681	962.912074487139307
4682	1192.278210972662009
4683	1171.161713547245199
4684	1059.396585645749610
4685	1184.551922106611755
4686	1265.305384808837971
4687	1276.777559577144757
4688	1448.320368082099549
4689	974.041024854972761
4690	872.339392007751144
4691	936.248316517212857
4692	914.622443144603722
4693	1036.389002190323026
4694	1019.654010292485736
4695	992.277996677887927
4696	1200.177975544007722
4697	337.343384570092098
4698	229.304882316439574
4699	232.187419227034269
4700	449.092460243369942
4701	1691.173868248607278
4702	678.913832226066120
4703	844.042348663820576
4704	870.395304026012582
4705	1063.650991501800263
4706	1530.422710883335867
4707	1405.746867820488205
4708	1345.779865535240106
4709	1368.359774571893922
4710	1518.127287284890826
4711	1609.029862081403053
4712	1120.953695611174453
4713	1095.859373842165269
4714	1093.859717655619534
4715	926.872213091577919
4716	1021.318163608259511
4717	1123.135699620833066
4718	1120.135699620831247
4719	1268.324006071013400
4720	3.000000000000000
4721	258.481400312341691
4722	448.280680374222356
4723	232.187419227034269
4724	129.548820898591288
4725	132.646643048958737
4726	183.538551409449525
4727	266.703662027750511
4728	4.000000000000000
4729	204.471657317311440
4730	1037.948221391633524
4731	185.120272707299733
4732	320.359107744110361
4733	137.438135698322753
4734	308.008625384071252
4735	221.304775447035070
4736	117.708470587329714
4737	1458.321065680662514
4738	146.723293397918241
4739	872.339392007751144
4740	22.027000000000001
4741	218.517804275111530
4742	889.077189039691461
4743	3.000000000000000
4744	54.209585595827221
4745	173.357831200368906
4746	229.304882316439574
4747	150.411374003576270
4748	76.245342385089785
4749	35.795917080119061
4750	219.836696585644034
4751	1.999656186548770
4752	32.841843214133789
4753	1842.308278548051703
4754	694.312936602941591
4755	883.876581776623539
4756	194.796305223448030
4757	170.256122560915003
4758	99.538216401317683
4759	108.090507122974827
4760	1120.135699620831247
4761	43.389921659038301
4762	974.041024854972761
4763	70.521827516938927
4764	109.651265512427514
4765	1504.289113627649158
4766	257.224681322798915
4767	130.635523253455773
4768	232.923714318736103
4769	288.516941534981868
4770	644.716781529717537
4771	1333.619549461648376
4772	1036.404720123551670
4773	1085.209485919891222
4774	945.898415095717837
4775	1224.296969375379376
4776	1479.155329193114767
4777	1929.502550548303134
4778	2295.702772101211394
4779	2611.856345194782079
4780	1641.031336548466243
4781	1285.465556558464186
4782	2373.730721868541877
4783	3127.544313443202554
4784	921.541999509900961
4785	2439.963914926288908
4786	6.260785861645590
4787	258.500573161438240
4788	199.320341354202583
4789	4507.193067676141254
4790	5524.689936043469970
4791	7936.536858188789665
4792	1628.241229685279450
4793	1514.897332606621148
4794	1408.975892047266143
4795	1629.807359863488500
4796	3055.171785525541509
4797	2793.520771199467617
4798	2687.055985681393850
4799	2094.607767513854014
4800	1776.219268365886592
4801	1097.698658093534732
4802	882.557166796368278
4803	842.752776403545795
4804	996.574133188445103
4805	545.844983045410004
4806	420.637213671026416
4807	244.892334420496383
4808	157.280600548508545
4809	187.223526114030136
4810	299.697222184767043
4811	0.000000000000000
4812	92.167353196175611
4813	397.762901385217162
4814	1644.235976669787533
4815	824.009773933338920
4816	381.755866648335314
4817	702.833938010532847
4818	6377.660149413366526
4819	199.320341354202583
4820	231.584842429036797
4821	435.705132959069203
4822	53.000000000000000
4823	202.848854352399627
4824	4466.174664109002151
4825	1724.773435235496208
4826	1548.242932082237076
4827	1495.330676836685598
4828	1387.729802533133125
4829	724.192010529954359
4830	472.753952366420890
4831	397.762901385217162
4832	687.338973590045725
4833	3564.174804009109721
4834	197.414946772023796
4835	256.284067020719249
4836	252.239787299792937
4837	250.532910205636625
4838	2025.133845032480167
4839	586.107372769431549
4840	1003.766282173785157
4841	585.836156144441134
4842	445.286005978567630
4843	443.098501975707279
4844	2447.391311851663431
4845	258.500573161438240
4846	1366.175578663145870
4847	204.713062338718174
4848	43.999624596488673
4849	557.301416473735344
4850	158.301937787070784
4851	10239.071377672280505
4852	565.899207331518255
4853	596.334333582846170
4854	1522.464114706910323
4855	866.293007342311626
4856	418.251393598913751
4857	92.167353196175611
4858	1087.461029582735591
4859	4980.381064706421057
4860	294.061179275845348
4861	241.607609827426955
4862	0.000000000000000
4863	370.684562239922229
4864	1570.594428016749816
4865	729.500845322628948
4866	2004.741048965636537
4867	1553.856325939550970
4868	661.668084439265840
4869	394.607761007017416
4870	5502.809710934910072
4871	6181.865617056310839
4872	7125.105953625289658
4873	5093.779005641251388
4874	5007.550972877826098
4875	3460.795210170462269
4876	2880.050028167231631
4877	1345.079971515571742
4878	1222.511684278709254
4879	830.507706980414923
4880	1051.361896528402440
4881	917.527729636562526
4882	757.925480295194689
4883	756.534124776715544
4884	1844.515612751973322
4885	1763.233866448342951
4886	1305.873166699006333
4887	977.453247186718613
4888	478.004312741835747
4889	379.899837811970770
4890	1331.163572374239266
4891	295.454610110308863
4892	941.913328446826768
4893	637.318646177749770
4894	480.229610689293281
4895	336.804106233687946
4896	306.045106479665151
4897	291.961485918242715
4898	385.156053230615214
4899	518.885374360629953
4900	687.853840376763060
4901	964.331468943801269
4902	1373.257490356562812
4903	1412.943885212428768
4904	569.180614404960920
4905	670.057556423032452
4906	949.190365911432195
4907	1119.644797303343012
4908	1825.477186653361059
4909	1472.240096696370529
4910	223.809275729490594
4911	230.254072690744124
4912	581.005900745432200
4913	352.570284509793737
4914	1147.186746973487971
4915	1448.772641542599786
4916	1591.057579633667729
4917	3827.999306603620425
4918	4107.613112267641554
4919	3957.448499383483068
4920	4043.947641385524093
4921	4218.536796995106670
4922	4041.291284846965937
4923	6075.498632396535868
4924	1755.823785218131889
4925	6205.514104844852227
4926	4629.991410807022476
4927	7585.019400746105021
4928	3708.050884462045360
4929	3624.737222789274256
4930	3637.507788635113229
4931	3614.052279993594766
4932	3554.963270903652301
4933	4081.413533201842256
4934	7.264879192043654
4935	227.830210571673518
4936	1243.906070002286697
4937	1964.779745867700512
4938	6661.431374716573373
4939	7195.009197140132528
4940	6899.450426014524965
4941	3921.982515495981261
4942	4426.356678181597999
4943	4587.903177560953736
4944	1413.865562838473579
4945	2004.741048965636537
4946	203.171457505349252
4947	1137.337837455349472
4948	545.416168042435856
4949	154.848267841824622
4950	115.261258187219767
4951	133.729321130014057
4952	3338.070750867867901
4953	1012.109103442640617
4954	278.889757459295140
4955	205.423497298324378
4956	1351.238932839069093
4957	5117.154962502481794
4958	349.776361579845855
4959	291.961485918242715
4960	756.418837782768719
4961	162.918733305914799
4962	397.066123418608754
4963	692.427569197654066
4964	535.077963675478372
4965	9784.367153910012348
4966	1325.450907817956477
4967	604.658502050500829
4968	512.424249258991381
4969	885.331130789645954
4970	10391.470397604414757
4971	276.477628567038607
4972	1239.654703466594583
4973	322.229437312510015
4974	6992.172734625666635
4975	413.176181520904834
4976	1936.377436926322844
4977	1243.906070002286697
4978	122.942001497761396
4979	7007.534984233659998
4980	307.348348297324719
4981	1655.221282064932211
4982	1424.520146472042597
4983	30.278427891961730
4984	1306.365099083675659
4985	7585.019400746105021
4986	191.292026977671782
4987	620.193108923895920
4988	900.063948257971902
4989	135.131616987617662
4990	112.488791099013312
4991	143.425504455606074
4992	624.807497196921190
4993	70.670096197596138
4994	436.855245579668804
4995	1201.446064706386551
4996	1511.688265830693354
4997	6814.075338094004110
4998	616.836685012094790
4999	306.045106479665151
5000	1057.550214121972431
5001	100.483165747565138
5002	487.484206147789052
5003	1126.946405458268600
5004	1437.208090601862068
5005	9898.224622588075363
5006	309.980255806277114
5007	2461.396294424972439
5008	732.740374215477004
5009	636.859441188965775
5010	833.578128049801307
5011	304.594682269076372
5012	179.626618744848201
5013	243.996599605919982
5014	3710.183222792648849
5015	222.026602807581156
5016	4404.088372464446365
5017	227.830210571673518
5018	485.211784625239886
5019	4503.391717320678254
5020	307.077239058699547
5021	5974.896129243325959
5022	4425.443565632101127
5023	25.224986449189739
5024	86.385873048829907
5025	246.424387130587462
5026	297.900346162724304
5027	371.765650272251207
5028	465.095273287893860
5029	617.805991105279418
5030	621.010822362091858
5031	612.503199589681913
5032	436.958302226541207
5033	601.350826536919499
5034	529.602241205737528
5035	382.629750997604162
5036	313.072521770339847
5037	242.321810965790263
5038	230.176553259275153
5039	80.221659738940502
5040	274.216172406266082
5041	436.958302226541207
5042	113.932695291854216
5043	152.710717817386353
5044	86.385873048829907
5045	160.472613946323946
5046	89.988057062523637
5047	73.865304109526761
5048	181.287069736217262
5049	118.331270868297082
5050	612.503199589681913
5051	90.160301503475537
5052	146.972490208133053
5053	80.221659738940502
5054	150.388993384901539
5055	50.657355736901401
5056	70.750710804549584
5057	249.830823810588811
5058	2252.389225960136173
5059	2480.463866006557510
5060	2894.582399953524146
5061	3325.057352115095910
5062	3559.757526734899329
5063	2683.304684877177351
5064	2843.845709941189853
5065	3639.828090847178828
5066	2851.142443009909584
5067	3175.669363861687998
5068	1210.484543970553887
5069	1442.003901434121644
5070	1413.953158470443441
5071	1227.379165035951928
5072	5461.398176887753834
5073	4983.954407495113628
5074	4511.289497901146206
5075	3428.540455154184201
5076	3041.274525431051643
5077	2843.208941444257562
5078	2219.945612189018448
5079	1907.142101998918633
5080	1847.817986766012837
5081	1374.202555476661473
5082	1511.061967331998176
5083	1983.846422264770808
5084	2104.781032107720421
5085	2200.989512511716839
5086	2328.426059601307770
5087	6339.304159199534297
5088	6893.798229672446723
5089	7373.672817150400078
5090	614.742027926618448
5091	688.093550885238756
5092	706.526330384557241
5093	1233.002449678927860
5094	3065.722648877655956
5095	2741.195728025876633
5096	3199.307005440099147
5097	1578.074005487859267
5098	1420.532980423862227
5099	195.605690071304480
5100	4700.765774427156430
5101	3346.904555917775724
5102	3250.696075513781580
5103	3132.761465670831512
5104	1781.267302566679973
5105	1644.407890711343725
5106	116.000000000000000
5107	181.000000000000000
5108	393.002914246796479
5109	411.000000000000000
5110	508.555664320689800
5111	3022.017271543819334
5112	1612.755490650313732
5113	4520.336219382991658
5114	146.000000000000000
5115	2304.753315377744002
5116	430.254328864639035
5117	716.435888997105394
5118	1175.719132421756285
5119	1060.943290818799142
5120	202.165187637271913
5121	817.344293294397175
5122	329.700938937780734
5123	4700.765774427156430
5124	6339.304159199534297
5125	487.974000000000046
5126	714.197049148947713
5127	887.104403124430746
5128	1436.893823827996130
5129	494.005999999999517
5130	492.000000000000000
5131	115.999999999999986
5132	181.000000000000057
5133	506.779443439148167
5134	408.000000000000000
5135	339.805139507178751
5136	3154.481892236217845
5137	1943.329861073350457
5138	7045.247996754964333
5139	142.999999999999972
5140	1560.464612228273381
5141	1656.679000284427957
5142	582.069985037662718
5143	2054.428840593132918
5144	1886.193909865051182
5145	1089.308540312932791
5146	59.348816536459502
5147	339.318902402134029
5148	2328.426059601307770
5149	3428.540455154184201
5150	386.658976243129075
5151	827.419519624819372
5152	850.469812491424591
5153	1629.682200921666663
5154	491.575181914703592
5155	492.000000000000114
5156	320.230288899819641
5157	429.372023449231733
5158	398.481948716992065
5159	330.171094376239523
5160	241.161437363938290
5161	241.912856564887477
5162	236.322567740766885
5163	179.152425245617138
5164	143.572008626939152
5165	119.778340261059498
5166	114.614126951170036
5167	138.407795317049903
5168	174.482066710480751
5169	231.952000769774600
5170	237.581964266093109
5171	237.614164557739173
5172	324.313723148171448
5173	414.313723148171448
5174	445.015230717048780
5175	520.194363005003311
5176	320.230288899819641
5177	320.742647341131260
5178	90.000000000000000
5179	30.701507568877233
5180	5.669638168516693
5181	59.100530224995744
5182	114.614126951170036
5183	86.731758882078125
5184	0.783619492595260
5185	36.568126168183454
5186	23.793668365879846
5187	520.194363005003311
5188	136.421780503766257
5189	68.310854340751817
5190	30.890074732239960
5191	5.629963496318473
5192	58.800738660851735
5193	119.778340261059498
5194	89.041857303947722
5195	0.000000000000000
5196	36.074271393430720
5197	23.793668365879846
5198	541.847634656923674
5199	2151.768616062910951
5200	2149.174809243153049
5201	2146.939517494227402
5202	2096.752781280335512
5203	3364.100280963677960
5204	3518.237517558472064
5205	4061.332494589516500
5206	4040.884076181602268
5207	3862.060380173097656
5208	4284.148745095246340
5209	4308.344668884699786
5210	4279.803224545452395
5211	4662.590099685196037
5212	4757.769261945401013
5213	4647.921105224672829
5214	4749.766105367137243
5215	5468.460089345155211
5216	5242.823258478169919
5217	4603.429431355741144
5218	4315.638417343287074
5219	4208.955046045811287
5220	3093.451703303926024
5221	2221.106363433413208
5222	1842.742346420554895
5223	1748.943530768420487
5224	1889.429411420717770
5225	1520.855881005621086
5226	1419.132107481560979
5227	675.792514715314951
5228	555.345540343810057
5229	361.324015139934488
5230	233.278469495852505
5231	357.973890514986522
5232	404.456545064178727
5233	985.089321682136074
5234	1115.860816667136078
5235	1889.653225258159182
5236	2257.633688226026607
5237	2575.478523778744602
5238	2588.579082019673933
5239	3222.304467706257128
5240	4080.242690343733102
5241	4364.225267586416521
5242	4526.050432103023013
5243	4878.345967004383056
5244	5065.002011750319980
5245	30.202603266283184
5246	926.687354792075780
5247	5547.703358361740356
5248	5435.163565929830838
5249	4638.554579478209234
5250	4654.703688887421777
5251	4769.102972002921888
5252	4909.492652740333142
5253	5083.976025301209120
5254	5170.202863068292572
5255	3971.692166955127504
5256	3393.210130950238636
5257	870.787559529931627
5258	793.680868921056231
5259	2323.396789368075133
5260	1919.637307057442058
5261	418.761247988497757
5262	5056.549389138832339
5263	527.193832233785884
5264	2619.141950307298885
5265	239.025999999999925
5266	431.230058204073032
5267	350.967489687169973
5268	330.342903964664004
5269	211.562534579713997
5270	1024.125988642113725
5271	932.907406680636655
5272	1449.797367601598353
5273	27.015000000000047
5274	1595.711750673974393
5275	750.339603806613695
5276	124.892788990756628
5277	4227.010179924168369
5278	1564.057725020996259
5279	200.272150828036018
5280	653.587720533634297
5281	826.738415795203878
5282	71.365899429428765
5283	643.746518556345791
5284	114.009501550888317
5285	827.349648139203509
5286	542.055341089051922
5287	233.278469495852505
5288	1425.932688467100434
5289	1569.252385442879358
5290	541.847634656923674
5291	930.931181154806268
5292	130.771494985000061
5293	478.984731749700188
5294	585.988310679249025
5295	970.016953678717528
5296	1258.757910142741594
5297	1072.575374523689788
5298	1091.661321609213246
5299	243.366323447645925
5300	558.523485026844014
5301	212.372282782231764
5302	695.606362736588380
5303	250.543320700769755
5304	618.907110466186964
5305	370.429361021053182
5306	1707.362487706005822
5307	39.407334930021115
5308	855.267786041144859
5309	641.294681469573902
5310	194.218893175497726
5311	4882.425899006287182
5312	2819.132796757976848
5313	217.632780999763924
5314	940.686012754684498
5315	1251.083215205283977
5316	145.330219251742506
5317	882.366472740268478
5318	48.231082191721917
5319	318.883304519030048
5320	318.009321188473393
5321	361.324015139934488
5322	1829.692170777728052
5323	1571.846192262633849
5324	418.761247988497757
5325	1344.753292466687299
5326	101.723773524060064
5327	604.950581245563171
5328	748.695126827541003
5329	792.717747733513420
5330	260.428158474476561
5331	3700.987022381031238
5332	4275.514939171453079
5333	5189.173014626086115
5334	5475.657446855891067
5335	5936.358943094672213
5336	6525.473679554843329
5337	7457.111253480005871
5338	9514.794392138996045
5339	8474.074698487564092
5340	9404.497934625283960
5341	5600.544863561611237
5342	5750.366762081632260
5343	2748.478613580506590
5344	1912.810939341012727
5345	2697.818495656782488
5346	4161.890876291497079
5347	1177.459237357208394
5348	846.469180964448356
5349	1111.262942877952128
5350	1458.262942877952128
5351	2442.567942298324397
5352	2300.078040943996257
5353	2549.185812721168531
5354	3742.253460484379957
5355	4887.042277542201191
5356	873.023291299755556
5357	1200.320633253474853
5358	414.411257906379547
5359	3144.237184340207477
5360	4084.462002774102530
5361	4715.316771598361811
5362	7298.024581950518041
5363	6803.121861983203416
5364	8910.530127365909721
5365	8295.881403807592505
5366	7899.411058986363969
5367	7148.827210396851115
5368	6355.576811391310912
5369	6084.453009333225964
5370	5739.135033867376478
5371	6032.326658881482217
5372	5764.402199510542232
5373	4936.589579033063274
5374	3584.480872483948133
5375	3338.373100706780406
5376	2727.338440920131234
5377	2061.815940100924308
5378	1716.815940100936814
5379	747.083932011631873
5380	5533.507909330217444
5381	12985.478176569198695
5382	16492.022491178078781
5383	3514.273718583513073
5384	13892.921752751430176
5385	15531.678399253565658
5386	8953.527212345330554
5387	1116.447377412720243
5388	1065.524905687503860
5389	365.000000000000000
5390	2057.756336204681702
5391	3077.906062037146512
5392	2919.399690258618648
5393	4937.833074276583829
5394	3086.894982947166227
5395	1183.879467070970350
5396	801.982337920414238
5397	18981.295686454628594
5398	1635.442329060889278
5399	2189.517179082831717
5400	683.377675896973415
5401	322.182025576434228
5402	1758.792306186489668
5403	257.000000000000000
5404	1277.161115486382869
5405	10647.048289012118403
5406	3054.617270094882770
5407	1219.249154908227410
5408	13892.921752751430176
5409	1478.411798982139999
5410	16289.928378589929707
5411	1643.283582084872933
5412	7527.747288293011479
5413	1552.218307879485110
5414	1105.265099247323633
5415	846.469180964448356
5416	873.023291299755556
5417	1391.436892908021491
5418	497.184805698715877
5419	363.000000000000000
5420	2390.305238971455765
5421	5139.569392104391227
5422	1852.711118527320423
5423	3043.674822082240553
5424	4308.140243658664986
5425	865.096968469805461
5426	2255.962052452520766
5427	30320.287812547045178
5428	1796.911441190217829
5429	429.590944145892536
5430	1388.315922072772764
5431	306.821395404706607
5432	1917.833364972392246
5433	253.999999999999972
5434	841.640599315975351
5435	9204.013873911455448
5436	2519.450040990948310
5437	1220.150973939546930
5438	3514.273718583513073
5439	697.735131637854352
5440	19361.535250889206509
5441	1326.307385504552258
5442	7912.856855986679875
5443	88.145927244756351
5444	1858.789660388287984
5445	747.083932011631873
5446	1177.459237357208394
5447	523.717351103490387
5448	98.169110225038978
5449	679.439632131502094
5450	477.267235511567776
5451	486.287819614961336
5452	793.353582546289203
5453	635.624020764140937
5454	661.841306934440013
5455	693.558185742570117
5456	1500.380195795037707
5457	1507.409679865616454
5458	1542.158637901194879
5459	2072.877682969674879
5460	2539.269916317346087
5461	2976.938797247096318
5462	3271.442363720552748
5463	4276.562135852844222
5464	2463.327689172991995
5465	1613.731186039035265
5466	1809.827469860719020
5467	1563.025280033309627
5468	1446.192199960595417
5469	1534.625488399827191
5470	2298.911214867371200
5471	0.000000000000000
5472	60.690301934476231
5473	545.458679004790611
5474	1054.391668686189860
5475	960.571798452674102
5476	1078.289187259329765
5477	1362.834717184952069
5478	1478.632888079949907
5479	1938.242332995193692
5480	2053.062570078161571
5481	1655.113391232233653
5482	1683.845477022617388
5483	1268.105033252069916
5484	2001.297372794036619
5485	1444.864944012152364
5486	1582.265795580828353
5487	1845.673092002886506
5488	550.693489699969859
5489	757.304490251105562
5490	555.829935625772919
5491	549.228568136819149
5492	516.877535849985293
5493	505.856951746592301
5494	188.444578573831762
5495	34.768166029751725
5496	30.278427896872479
5497	415.135849228005441
5498	120.781312279574166
5499	733.348112369608316
5500	346.204900043808607
5501	485.123829515546447
5502	918.601580868423184
5503	262.515218322910357
5504	98.169110225038978
5505	174.275810729188009
5506	346.656781423493669
5507	597.202722125444893
5508	114.972719361850366
5509	5104.716823212195777
5510	565.737106007184707
5511	980.672488188153579
5512	549.000000000000000
5513	2319.436222317330248
5514	859.021998089490239
5515	60.690301934476231
5516	882.710595052498093
5517	243.639073813117619
5518	415.274906557515237
5519	1689.094945373430619
5520	62.000000000000000
5521	205.535696351903397
5522	103.241394511319825
5523	119.897003545628294
5524	462.911331876972895
5525	71.490169399317082
5526	2299.266667312602294
5527	746.451771264176045
5528	267.901800117193829
5529	34.768166029751725
5530	338.606740000289108
5531	23.421129159641016
5532	169.608612763064428
5533	1813.386928958730550
5534	4497.546229925851549
5535	955.724164225900154
5536	1006.385871901550104
5537	527.071562840792353
5538	1046.217506168390855
5539	1347.179590339936794
5540	0.000000000000000
5541	844.967254954291093
5542	763.223843605809634
5543	176.947027198251249
5544	489.510372483796061
5545	64.000000000000000
5546	1310.084526161606391
5547	1322.801122470214295
5548	1243.801122470214750
5549	1145.801122470214295
5550	970.066654984265710
5551	606.518384565292990
5552	555.518384565292990
5553	354.518384565293104
5554	253.999999999999972
5555	76.000000000000000
5556	41.000000000000000
5557	41.000000000000000
5558	75.000000000000000
5559	251.000000000000000
5560	350.780609650619226
5561	448.954884869831517
5562	498.954884869831517
5563	855.233114858456815
5564	1053.827691315444326
5565	1150.827691315445691
5566	1229.827691315445918
5567	1367.697800360594556
5568	101.200969231632470
5569	176.000000000000000
5570	34.000000000000000
5571	79.000000000000000
5572	198.594576456989643
5573	99.670146595308893
5574	41.000000000000000
5575	753.700227736648685
5576	1310.084526161606391
5577	356.388693043933984
5578	50.000000000000000
5579	97.000000000000000
5580	101.938744146306703
5581	178.000000000000000
5582	35.000000000000007
5583	79.000000000000000
5584	175.734467485947107
5585	202.495871376096034
5586	41.000000000000000
5587	603.113522382891233
5588	1367.697800360594556
5589	363.658733474283451
5590	50.999999999999986
5591	97.999999999999972
5592	1225.944966094687288
5593	865.222025611327126
5594	322.024722727291646
5595	394.479975234291430
5596	1163.891163478268481
5597	1617.517653871809898
5598	1015.988932091144193
5599	1172.317638707557990
5600	1366.344318785574160
5601	1855.495189658438221
5602	1858.180529947028617
5603	2312.761017680036275
5604	2650.449080695070279
5605	2736.754611178600044
5606	2855.116197686585565
5607	3357.808732195957873
5608	3725.967457676395952
5609	3911.397393391857349
5610	4269.648182503798125
5611	2607.426475213830145
5612	2583.852457997956662
5613	2324.187131334381320
5614	2557.993560825858822
5615	230.593263261427069
5616	166.213053046979439
5617	1126.007502355829729
5618	1277.063707289172953
5619	2800.925524273316114
5620	2913.126322798044384
5621	4659.638929439378444
5622	4191.028399491866367
5623	4003.026001660036400
5624	3707.796680412766364
5625	3095.215775215825033
5626	2608.131114265539964
5627	2558.806369903069935
5628	2362.532684015937321
5629	2034.918045778785199
5630	1890.731471936516527
5631	1689.230227321829034
5632	1488.203547243810362
5633	1382.193016664258494
5634	770.867322207662482
5635	200.000000000000000
5636	225.136225900936580
5637	833.388621339429619
5638	469.114166397439931
5639	198.989999999999952
5640	545.820482319101188
5641	502.621840510887012
5642	183.818897050389921
5643	343.514303213706171
5644	394.479975234291430
5645	166.213053046979439
5646	654.411813609974388
5647	240.736826502040685
5648	1140.920222198198871
5649	1723.401845247399251
5650	4556.356692618894158
5651	449.676524689703001
5652	384.597554712081944
5653	556.854827584779514
5654	514.840922698834333
5655	862.249487284571956
5656	544.653436847722332
5657	207.000000000000000
5658	188.155439779880311
5659	760.459217106272831
5660	579.473907233016462
5661	201.562462116365168
5662	160.957847894285266
5663	409.718290600702176
5664	95.192115741528482
5665	1101.291075563944332
5666	322.024722727291646
5667	230.593263261427069
5668	512.997436482069133
5669	190.418650465180036
5670	2508.526070453779539
5671	459.205354926831887
5672	4472.065793267534900
5673	818.399599131995046
5674	526.098788265762323
5675	666.743198272338986
5676	387.875073202971407
5677	574.599861026396752
5678	123.610447662897272
5679	29.095695124369293
5680	71.021497343414183
5681	52.426295911813568
5682	416.702397815096504
5683	114.210571816885448
5684	306.360473316665605
5685	440.794373403709017
5686	897.677006780010402
5687	2040.337163917261023
5688	2384.955421039582689
5689	2542.559586159365608
5690	3140.497236357621659
5691	3229.451972843615749
5692	3249.054553318245780
5693	3761.520976239336051
5694	4094.144282398767700
5695	4293.760471697559296
5696	2549.505987093824842
5697	2139.284925707348066
5698	2045.416156823786196
5699	2039.085756186788103
5700	2026.003051946375081
5701	1931.618318657324835
5702	3218.548420267300116
5703	2621.598217289827062
5704	2276.241122652691956
5705	1372.643070377670938
5706	379.100824982365509
5707	297.751473835582601
5708	315.655853338018062
5709	480.337360022244297
5710	178.306803943451968
5711	46.508503140623084
5712	4.582700921578197
5713	112.372785687364853
5714	314.978634191179140
5715	476.475945728284728
5716	1159.313674553937744
5717	2549.505987093824842
5718	2473.889473905993327
5719	347.000000000000000
5720	141.582360578722273
5721	125.640537028852251
5722	95.898344706397239
5723	23.549000000000031
5724	367.267038301959417
5725	744.524415945168585
5726	123.610447662897272
5727	43.000000000000000
5728	188.271624583857431
5729	381.015495714930523
5730	65.172028279269981
5731	333.000000000000000
5732	425.010554673212312
5733	104.924353188962712
5734	1013.135557747289567
5735	920.251569691699729
5736	4293.760471697559296
5737	589.021722097763245
5738	347.738837514818556
5739	88.497811638462153
5740	112.365204801593563
5741	101.328341509445607
5742	17.029123765789411
5743	577.871910389639538
5744	238.388393661075952
5745	112.372785687364853
5746	43.000000000000000
5747	627.617662441545463
5748	518.825815028915827
5749	215.565530513699571
5750	94.245462724130135
5751	362.765008848720754
5752	461.833215192716011
5753	460.161504698943702
5754	1080.125483108244907
5755	1668.097147744920676
5756	1523.091125341116822
5757	2306.750235251226968
5758	2145.362203562016930
5759	2423.123692983409455
5760	3404.547647346328176
5761	4396.099099384939109
5762	4357.275112591862126
5763	5045.306208230493212
5764	5697.324017093119437
5765	5823.830732323615848
5766	5204.111742572926232
5767	5123.212366361231034
5768	5430.344212774708467
5769	5477.981078271129263
5770	616.273555619036870
5771	1267.226762569373477
5772	835.332026811594801
5773	1872.502927156447868
5774	6275.256542383149281
5775	6230.649074984374238
5776	7562.644682847983859
5777	7640.750894038206752
5778	7234.432604924241787
5779	7109.256644472799053
5780	5642.979218383715306
5781	4437.216144459264797
5782	4166.936389616674205
5783	3285.317949552701521
5784	2264.406867614370185
5785	2224.140653379688047
5786	1764.511825701459657
5787	1459.339703044296584
5788	1339.518888267177999
5789	1163.981359969349114
5790	426.042016228672480
5791	425.713726722445813
5792	131.144727339485826
5793	279.497864346024755
5794	83.042055499465860
5795	96.798112170175870
5796	1445.710923457813124
5797	84.716180219987322
5798	1358.686097520772819
5799	623.686746760360620
5800	904.386845398887999
5801	812.671636161991614
5802	83.042055499465860
5803	1361.021187654969708
5804	5954.524693409932297
5805	1163.228666390648868
5806	279.497864346024755
5807	315.126208413400946
5808	5416.686157324073065
5809	661.414522696783592
5810	721.477302643729331
5811	2303.826854267736508
5812	813.751639519593368
5813	166.496701025640078
5814	331.763286895766498
5815	834.277371959782613
5816	2862.729581518047780
5817	906.462868368661248
5818	119.000000000000000
5819	2259.970540684279513
5820	81.686782122341768
5821	1248.753085546132070
5822	741.662112091737185
5823	425.899858145939788
5824	400.237499823142571
5825	96.798112170175870
5826	1400.508315230371636
5827	6980.561972274579603
5828	1680.960644676467609
5829	131.144727339485826
5830	317.919373434878764
5831	5875.640064749451994
5832	423.919247510083778
5833	1342.494162011174012
5834	615.702746972537966
5835	1231.890318606664550
5836	165.165946246578017
5837	443.996935432033922
5838	1143.381113595444049
5839	1223.602127240957543
5840	1171.289705549584596
5841	121.000000000000000
5842	400.489502853441422
5843	729.759897769742224
5844	974.972079994879550
5845	1516.736926665594410
5846	1661.955389676295908
5847	2270.294183516618887
5848	2996.157893248411256
5849	2098.601359243799379
5850	2972.265760450010021
5851	3198.605721792737313
5852	2901.832072287317715
5853	2901.832072287317715
5854	3061.407165119470847
5855	3153.426429896988793
5856	633.539559397056109
5857	542.938531183888131
5858	559.960885511219772
5859	541.713926180940348
5860	0.000000000000000
5861	562.405089099028032
5862	556.531499698038147
5863	605.804181069560627
5864	624.853965480493798
5865	843.902356691090063
5866	2528.535453427834454
5867	2435.506544021622176
5868	2395.586476929906439
5869	2389.376013233919821
5870	2853.272641584985195
5871	2945.810452096970039
5872	2849.627287084521868
5873	2775.486221847209890
5874	2355.726253751086460
5875	1540.965148343403825
5876	1391.676333681909455
5877	908.832172762293339
5878	668.744669534378204
5879	309.079508577214995
5880	668.635757216886873
5881	0.000000000000000
5882	295.603566044925174
5883	116.907000000000096
5884	2375.284349965580077
5885	461.975659105181478
5886	2138.849591571075962
5887	75.619048982210074
5888	90.635037076271146
5889	146.013999999999982
5890	1985.992283236884532
5891	254.893230081958762
5892	251.887860892298647
5893	689.776115728316768
5894	0.000000000000000
5895	562.405089099028032
5896	379.717227731723256
5897	400.489502853441422
5898	256.005000000000734
5899	815.973522124613510
5900	516.579593765134405
5901	609.715071465791311
5902	0.000000000000000
5903	843.191081626857567
5904	117.916644628684239
5905	1597.803113771817607
5906	143.097887250464197
5907	2974.103365334281534
5908	39.546910243944041
5909	59.609315035027620
5910	150.084351650789813
5911	2957.689882478808613
5912	135.238204341520799
5913	123.440497894871655
5914	896.198427295682336
5915	6.210463695990311
5916	0.000000000000000
5917	410.111993772586345
5918	309.079508577214995
5919	250.880321002776782
5920	509.869780488955143
5921	349.456614919492893
5922	764.791389784339231
5923	5025.071812504886111
5924	4640.322918727167234
5925	3862.700565383569483
5926	3700.070504261636870
5927	3559.989198839757137
5928	3512.925827983277031
5929	4193.819312591478592
5930	3692.127262075514864
5931	3070.546640296190162
5932	2599.860268325375273
5933	2506.120020011187989
5934	1906.622793999895066
5935	1803.295239887385833
5936	1056.844506820578545
5937	903.312821553290519
5938	820.907669381229539
5939	579.230879402584719
5940	543.954652926643575
5941	260.869742462865759
5942	219.316716834370567
5943	143.975242272063525
5944	883.109441784341243
5945	886.337946799339534
5946	1187.593161678354818
5947	801.836311966537892
5948	1229.975281167117146
5949	2028.832470676826233
5950	2357.871438053345628
5951	2964.368664064639688
5952	3511.001379194477067
5953	3939.689751165293274
5954	4571.705243091379998
5955	5241.437074584214315
5956	3954.780213666010695
5957	4053.821421348697640
5958	4421.045102481568392
5959	4583.538535132945071
5960	5051.531180922417661
5961	6309.025997406983151
5962	964.122769675120821
5963	279.411177937237085
5964	214.838463346106948
5965	228.852290983014029
5966	263.564249666174533
5967	404.448469066027144
5968	520.965814516836303
5969	642.000000000000000
5970	2766.184653541117314
5971	989.577182785209288
5972	869.000000000000000
5973	564.669232068930455
5974	335.264095640864923
5975	563.572648453584293
5976	1177.213935138465786
5977	141.107211009243485
5978	517.576250900814557
5979	644.070426455573852
5980	175.501665349981096
5981	482.001999999999953
5982	116.517345450808619
5983	566.787050254416499
5984	211.011999999999887
5985	5637.507022368592516
5986	263.564249666174533
5987	53.350625633033005
5988	996.784836211028164
5989	1623.547744225017595
5990	823.329350194113545
5991	66.839196890009774
5992	448.309928511552300
5993	844.272965335837512
5994	635.000000000000114
5995	3371.948029851136198
5996	979.142312638450107
5997	816.593543557094563
5998	1032.831233952806997
5999	275.685670740498040
6000	712.345141390144022
6001	724.321468322807164
6002	75.564466171697305
6003	290.433875189837067
6004	369.463142522290013
6005	161.487837713073986
6006	524.000000000000000
6007	41.553025628494858
6008	514.809213428209546
6009	211.148628470540302
6010	6722.129827379900235
6011	143.975242272063525
6012	117.923340224163155
6013	771.073422947021982
6014	750.801821518171892
6015	1132.959057748257919
6016	98.886918350950452
6017	369.251211707825462
6018	676.233184358940662
6019	216.993688104391879
6020	283.094443575747277
6021	497.193857846454591
6022	878.112683286883339
6023	701.751606154115507
6024	878.084772727073869
6025	1882.357649651393558
6026	364.359103009736486
6027	855.501549363505546
6028	729.932439355148176
6029	1019.144076635552892
6030	1043.927270104316904
6031	978.992553255998928
6032	961.157072702718438
6033	657.230876709903441
6034	625.385074681179958
6035	222.047026515328639
6036	106.414588567831117
6037	313.201384584999801
6038	321.303384585000003
6039	996.438947407850264
6040	1118.632844600248063
6041	1163.428497458714901
6042	1926.310783257248886
6043	1084.515985022223504
6044	1211.085095030582352
6045	672.858427588140103
6046	500.525261015182593
6047	569.350335763566818
6048	477.400061845656637
6049	426.690004777338572
6050	311.663534848794257
6051	106.414588567831117
6052	1048.470344930270812
6053	127.000000000000000
6054	441.778483830262871
6055	950.187543279007400
6056	364.359103009736486
6057	216.993688104391879
6058	507.098754132924626
6059	46.228431696100429
6060	529.864814952556117
6061	327.932586791977712
6062	258.578601268849525
6063	1033.016223271814397
6064	234.124441032130818
6065	201.016091245072147
6066	234.000000000000000
6067	8.102000000000007
6068	222.047026515328639
6069	677.260978100237367
6070	126.000000000000014
6071	152.809932307744759
6072	162.522064011706448
6073	1882.357649651393558
6074	311.663534848794257
6075	614.634756517308006
6076	66.367495685950217
6077	1082.447975907177579
6078	164.543229589588350
6079	307.504315726036793
6080	75.827567436162667
6081	430.675693180811436
6082	96.657674605955847
6083	230.000000000000028
6084	31.845802028725824
6085	251.807236853725442
6086	388.435933056974250
6087	1095.562943970702918
6088	1283.289609164115063
6089	1375.285609164112884
6090	1775.245323885653761
6091	2263.790258403846110
6092	2757.598852562211960
6093	3231.783918555781838
6094	3722.306286039379756
6095	4032.958795320745594
6096	5083.077835567170041
6097	3103.188288473396824
6098	3274.663417681782448
6099	3393.644567333436498
6100	3652.835462672095673
6101	3845.799674763359690
6102	2838.022054843817386
6103	974.958925977211265
6104	996.763533488022631
6105	1218.718360104756812
6106	2087.064262896499258
6107	1246.742657554874086
6108	951.970669926594269
6109	1687.526373959399280
6110	1520.403605863277335
6111	3471.461192010690866
6112	3608.492889223397469
6113	3300.613446604861565
6114	2946.339310094278517
6115	2857.059335113405723
6116	2867.176770195493646
6117	3431.147936756538911
6118	4305.072947184481563
6119	3994.105301321767456
6120	3328.861173300468636
6121	2850.676107306897848
6122	2205.085268022719902
6123	1717.081137627931867
6124	1396.040095309865364
6125	1308.329078833492304
6126	1295.968738265335332
6127	434.647901110124053
6128	291.802564254071228
6129	2935.228664038838815
6130	472.850158039166047
6131	251.807236853725442
6132	571.013291264136342
6133	1561.963653385613497
6134	317.007000000000232
6135	554.332487582611861
6136	717.541080760789669
6137	508.304210835198774
6138	1246.742657554874086
6139	795.411230197811847
6140	2641.406827068325583
6141	520.000000000000000
6142	506.000000000000000
6143	481.260254668514108
6144	91.996000000000095
6145	822.373406086111345
6146	575.745432373393101
6147	1516.005729437732498
6148	154.000000000000000
6149	477.269108634218526
6150	661.200397255454163
6151	4744.412628542359016
6152	1011.184613364473876
6153	567.933399211099527
6154	291.802564254071228
6155	541.312116593354745
6156	604.453122736077148
6157	317.322136581347365
6158	669.247718109871471
6159	871.734907002271598
6160	332.937886209945020
6161	2087.064262896499258
6162	970.132990735514227
6163	2553.412369787517491
6164	519.459195876608987
6165	510.000000000000000
6166	299.667690378031637
6167	87.711016476374269
6168	974.155651211917302
6169	721.063592958710046
6170	942.431814274276121
6171	160.216640652804784
6172	1348.015031341063604
6173	582.281724851976833
6174	6160.331009075087422
6175	882.691160250176381
6176	1198.076275247341982
6177	1963.141404613016448
6178	2447.800610054530352
6179	3534.857787146243481
6180	4492.262198579285723
6181	5551.773627821467926
6182	5854.536328697790850
6183	6688.545986148907105
6184	7820.397324492816551
6185	5902.210496160757430
6186	6055.458635425787179
6187	7003.968548849860781
6188	7516.195794990433569
6189	7782.315962919412414
6190	8094.734793734669438
6191	8132.959257454612271
6192	3347.271444813453854
6193	645.839328115455032
6194	91.146847615027411
6195	1900.646344235593006
6196	4685.474098269531169
6197	7909.348068180574955
6198	7095.792885792965535
6199	6505.492164760868945
6200	5942.053091005019269
6201	5840.604188596682434
6202	6232.610124024140532
6203	8597.000844012960442
6204	7137.022565964382920
6205	5960.922300325842116
6206	5636.892680026959169
6207	4060.110108401474463
6208	3103.709827363232762
6209	2107.326337445130775
6210	1887.771699829640056
6211	1016.901353804107202
6212	698.516238806940919
6213	641.992417608207802
6214	447.011284513773774
6215	331.198391074137760
6216	393.486135594598863
6217	477.426451269612187
6218	676.407584364048830
6219	1053.659989561208931
6220	352.000000000000000
6221	5987.400696378378598
6222	1006.000000000000000
6223	770.201295872584296
6224	1394.347441496526017
6225	950.077190639997184
6226	933.425846487569174
6227	1478.047676826111910
6228	5264.854798624184696
6229	132.462412294265135
6230	10458.172402372039869
6231	1376.664389461295059
6232	839.981690794822271
6233	200.000000000000000
6234	766.679646107502890
6235	1286.888894224755632
6236	997.424325953793186
6237	1147.974161056122057
6238	1833.542232561627088
6239	91.146847615027411
6240	393.486135594598863
6241	1340.450724722656332
6242	1074.926908983798967
6243	354.999999999999943
6244	7988.260754985604763
6245	1004.995869605203893
6246	876.006512532434499
6247	1303.673754322925333
6248	800.317435952601159
6249	668.321278661543033
6250	1995.318819209413050
6251	2002.756364993202396
6252	164.334990058888678
6253	10011.968510715285447
6254	1704.791329165919706
6255	294.727616102365346
6256	196.000000000000000
6257	1090.860199210638257
6258	1788.025245797080515
6259	150.363314938067077
6260	1199.185988671398491
6261	2725.474852639058099
6262	645.839328115455032
6263	331.198391074137760
6264	1682.541332910089068
6265	118.257175106155771
6266	166.908199197411335
6267	233.773952398095474
6268	1562.116833481543836
6269	1782.846887206833799
6270	2166.080863542479619
6271	2323.235933001222747
6272	2603.682620260471595
6273	4189.876130029789238
6274	3157.025069735067973
6275	3715.733354447414513
6276	4279.807030371997826
6277	1784.786693297137617
6278	2010.783985290054034
6279	2249.411464019689447
6280	2258.178157768291840
6281	1796.614296533974084
6282	1790.423823529160927
6283	1854.477513547005401
6284	2245.872235339358667
6285	206.924542461139254
6286	50.903107539265839
6287	33.200194960989208
6288	383.726383306637786
6289	85.007012216080099
6290	783.609880587630414
6291	3229.221878554615614
6292	2517.398208023234019
6293	2639.519931854187689
6294	2642.441735668092861
6295	2092.822114652869914
6296	2025.842184956832853
6297	2039.086476935271776
6298	1792.841476765195694
6299	4339.811985389862457
6300	3596.181702776038946
6301	3510.185113757713225
6302	4603.079330132799441
6303	2603.837954476192408
6304	2140.442842794154330
6305	1987.183606266713923
6306	1897.301234154730309
6307	1905.305713388202548
6308	300.039931065605060
6309	283.273452412980930
6310	271.971333363128167
6311	436.087150920920180
6312	1690.326216459567604
6313	2.997000000000002
6314	33.319307236196330
6315	57.149378854321441
6316	421.575035007604015
6317	964.729809788263196
6318	359.157399263991124
6319	732.305754912837187
6320	159.000000000000000
6321	24.568984042646214
6322	67.338534425751476
6323	1056.099478009518407
6324	4.261812107386728
6325	1334.833394422242009
6326	597.036877336867519
6327	767.086688370117940
6328	2619.883956040182966
6329	2695.634260090312637
6330	252.103702926337007
6331	307.686329591502556
6332	83.583801955705269
6333	282.964000000000112
6334	4289.662746283956949
6335	118.257175106155771
6336	263.450868979958898
6337	142.735546697251948
6338	2103.374082346848354
6339	6.265669190911973
6340	332.038678326752972
6341	19.800473812918263
6342	192.840502048846957
6343	1144.286416477523062
6344	8.631210918342990
6345	2072.650579419517271
6346	155.104167068699894
6347	42.271896620922860
6348	17.239259877691765
6349	583.387782315481218
6350	160.283247029260195
6351	1611.756295661391505
6352	617.284585514015021
6353	1087.515637109150930
6354	2567.933784490383914
6355	250.022262123317262
6356	65.928289077539816
6357	490.634754014303553
6358	141.797037903143973
6359	31.092229291924873
6360	4229.619590203579719
6361	271.971333363128167
6362	1274.634351229494769
6363	18.724470990235194
6364	931.442643936646959
6365	610.347360438861642
6366	586.347360438860051
6367	563.704803135663951
6368	572.319225770148364
6369	581.111813288791495
6370	826.057779384749551
6371	985.017858620178799
6372	4278.871269100167410
6373	1952.486885153165531
6374	3090.072413423141370
6375	4116.290393216729171
6376	5035.459478386351293
6377	11511.721310032660767
6378	9613.184240514341582
6379	4663.992095681076535
6380	3665.135386075990027
6381	3191.439672906505621
6382	3398.052170279308939
6383	2304.973374129015610
6384	1957.157193834997543
6385	2831.238320476496483
6386	167.380648066179589
6387	77.112208453946678
6388	2733.969880864260631
6389	1201.223726099479791
6390	1693.362701225807314
6391	2418.784982184920409
6392	2532.566150448514691
6393	3008.261863618000007
6394	4011.118573223074236
6395	8413.936914453990539
6396	10886.196240908593609
6397	4706.107237351789081
6398	4218.465157557876410
6399	3972.782412360585113
6400	2379.311577093088999
6401	5395.853110358488266
6402	1604.140668649051122
6403	1445.180589413618236
6404	1552.337126493335063
6405	1543.544538974688294
6406	1534.930116340203767
6407	2065.915169669277020
6408	2088.915169669280203
6409	2419.544670688197584
6410	85.950836773674013
6411	3876.877518689938370
6412	3235.119483264661994
6413	1006.938005961549493
6414	4215.343178984234328
6415	2147.703985249639572
6416	25.000000000000000
6417	18.724470990235194
6418	178.000000000000000
6419	708.501564053566312
6420	2660.000000000000000
6421	479.316902891775044
6422	550.192549031387784
6423	484.000000000000000
6424	406.577174566263920
6425	159.000000000000000
6426	2124.701138564993926
6427	1109.780813657787121
6428	77.112208453946678
6429	1429.515670453917892
6430	1455.099470049908177
6431	3428.676797537108541
6432	15215.483807229766171
6433	1017.000000000000000
6434	4624.801620199681565
6435	94.000000000000000
6436	4374.736549919396566
6437	2454.584248668358669
6438	2427.813666929659576
6439	3525.186029665826027
6440	2603.589292247147114
6441	26.000000000000000
6442	85.950836773674013
6443	178.000000000000000
6444	564.178769221256857
6445	2666.999999999999091
6446	469.782685370646959
6447	198.090045855717165
6448	481.999999999999943
6449	86.183508929857894
6450	158.999999999999972
6451	2783.366166688269459
6452	601.438317631919858
6453	167.380648066179589
6454	1797.172185645102218
6455	1023.572464674223284
6456	2854.954540600864675
6457	14919.310979140214840
6458	1013.000000000000227
6459	5171.175423802007572
6460	94.000000000000014
6461	1723.339357298057848
6462	2404.309054641848888
6463	4914.184617296410579
6464	4248.406252134373062
6465	3707.412297030260561
6466	3421.144731037047677
6467	3174.101657234207323
6468	3377.571389436904610
6469	3625.706778165955711
6470	5160.952389607416990
6471	5110.666313431330309
6472	3181.564443385513641
6473	2751.626514684066024
6474	862.476044255517763
6475	917.884551230217767
6476	959.018325720619600
6477	1814.059389651538368
6478	2110.692581914147013
6479	2801.756718213448039
6480	3092.477206521021799
6481	4794.330205936836137
6482	5235.393241181945996
6483	3965.363050637367905
6484	3715.021210750240698
6485	3818.624771435825551
6486	4073.667845238670452
6487	4353.937411231858277
6488	4880.522979092469541
6489	5198.757287649958016
6490	3146.105589993298963
6491	2903.241701743009799
6492	956.644187795484413
6493	360.876786848127324
6494	2607.629101265059944
6495	2054.721313507766808
6496	1027.565068880263198
6497	934.332019841804481
6498	841.574607825701719
6499	147.000000000000000
6500	188.000000000000000
6501	191.000000000000000
6502	150.000000000000000
6503	858.421332782293348
6504	1006.649819885780857
6505	6540.662898626818787
6506	402.996999999999503
6507	41.000000000000000
6508	63.850621145678559
6509	360.876786848127324
6510	147.000000000000000
6511	482.461283749251265
6512	58.284657420679181
6513	1970.911446887167813
6514	947.803524338208263
6515	1189.463116140609145
6516	770.683233937816794
6517	606.254516009163240
6518	342.002000000000351
6519	3740.181072688704262
6520	2186.506274253547872
6521	767.726191708556030
6522	910.000000000000000
6523	723.565619497089301
6524	321.330022535391151
6525	1030.536513478870120
6526	1021.058207129308244
6527	6275.447477729923776
6528	405.203451158077598
6529	41.000000000000014
6530	101.199526187081673
6531	956.644187795484413
6532	150.000000000000000
6533	91.684324680231001
6534	110.383931968739006
6535	2555.046390384757615
6536	640.730231449944085
6537	751.357307047109089
6538	1026.957829432506969
6539	953.798572613689203
6540	348.000000000000057
6541	3282.957207690803443
6542	2413.755144883528374
6543	220.659468828263982
6544	901.999999999999886
6545	699.664183067275189
6546	460.547462929263645
6547	130.902466442033017
6548	149.847618920979812
6549	313.082687199408724
6550	941.136714156856101
6551	4027.913264189482106
6552	3487.395849712615018
6553	3319.300124121391491
6554	3831.955397648504913
6555	1529.216429126761568
6556	1525.885822587307985
6557	1609.136893669986875
6558	4438.363591226225253
6559	2746.680613430130961
6560	2699.499227538242849
6561	2706.402119456440232
6562	2631.340397693995783
6563	2782.605029242136425
6564	2836.201519682690105
6565	2732.732369061546706
6566	2718.800487625524966
6567	2514.802602750545248
6568	2596.563577743720543
6569	2588.660685825524070
6570	2614.721685825523309
6571	5351.436254844967152
6572	2775.126086506614229
6573	2689.865589670946974
6574	2718.020861379704002
6575	4967.064567562729280
6576	4964.665732413696787
6577	5187.103498040864906
6578	5589.618154254148067
6579	1081.742029569677470
6580	170.573240830695994
6581	72.381526273232780
6582	225.056092570850183
6583	778.099740489166720
6584	218.784493489340605
6585	279.757009596835530
6586	4407.333038203821161
6587	160.000000000000000
6588	109.881000000000071
6589	652.140551198322214
6590	2737.466474639743865
6591	3362.188434866238822
6592	28.061000000000014
6593	2732.732369061546706
6594	367.119196702278941
6595	127.411844637753049
6596	439.653000000000930
6597	24.696255783883700
6598	168.113101130642065
6599	1241.668131816216828
6600	2824.955844203292145
6601	200.231427401547620
6602	267.843302111079879
6603	179.119884484803435
6604	332.490262923670230
6605	5828.432612855628577
6606	160.999999999999972
6607	103.181746769273360
6608	935.255312979860491
6609	2791.161736978469435
6610	3109.271905648352458
6611	49.181385891886087
6612	2836.201519682690105
6613	369.128622455255027
6614	68.890904468952840
6615	385.310959964059975
6616	5.751103304936595
6617	103.069747409676182
6618	1379.670890079809624
6619	1779.924252979953735
6620	1196.865945103994136
6621	605.392963247796729
6622	192.904894340627891
6623	322.526231686319306
6624	212.526231686318823
6625	188.526231686318994
6626	144.880977834022673
6627	9.100203887480587
6628	0.548638404468905
6629	16.339290702093106
6630	0.000000000000000
6631	0.000000000000000
6632	28.786285183913517
6633	12.995632886289297
6634	28.320398687198541
6635	163.324398687198567
6636	296.347647111892570
6637	318.347647111892115
6638	383.748979947939461
6639	418.466497455327271
6640	483.275516377177439
6641	540.860516687871382
6642	189.773200317897988
6643	182.000000000000000
6644	186.000000000000000
6645	16.000000000000000
6646	199.446456826844155
6647	161.719417772227700
6648	135.004000000000133
6649	70.788656174435943
6650	275.762881913220383
6651	28.786285183913517
6652	1196.865945103994136
6653	22.000000000000000
6654	189.773200317897988
6655	65.958288531174375
6656	187.000000000000028
6657	16.000000000000000
6658	35.107601973764247
6659	72.341423199829862
6660	135.780773946542013
6661	418.467706159753618
6662	809.650863458723848
6663	16.339290702093106
6664	540.860516687871382
6665	24.000000000000004
6666	182.000000000000000
6667	110.556955695126732
6668	1305.761158385948647
6669	2140.544361963353822
6670	2013.157623381509893
6671	1931.884303170631483
6672	2001.929784441427955
6673	2824.265237248726407
6674	3201.041673934650134
6675	3039.353198459307805
6676	7557.300582042047608
6677	6896.589982831796078
6678	6853.588386578706377
6679	6783.379190496196316
6680	6067.094690614580941
6681	5532.044262994788369
6682	4778.844500407550186
6683	4736.541361175050952
6684	4126.697258172534930
6685	7146.905990193967227
6686	6068.845259650741355
6687	5094.328165853405153
6688	4466.076968507318270
6689	6072.072936406763802
6690	4898.119149336695045
6691	4114.995246731988118
6692	3443.995246731997213
6693	2884.052261871523569
6694	2354.275714813689774
6695	672.584025567783328
6696	611.912222480849437
6697	2201.931580898082302
6698	2572.084610451157459
6699	3149.672645139910401
6700	3820.672645139906308
6701	4613.796547744614145
6702	5504.209964994156508
6703	4370.942423765627609
6704	5170.750227800967878
6705	5842.400479868157163
6706	6554.884715646645418
6707	4531.783345677149555
6708	4562.003938246536563
6709	4570.657577867144028
6710	5159.817559477526629
6711	5907.290298664664988
6712	6508.641786571643934
6713	6580.071638770327809
6714	6758.536494000377388
6715	7105.270896630317111
6716	4222.830945893127137
6717	3814.448921743377014
6718	3592.402357880122963
6719	2300.644262591921688
6720	2045.445617288906533
6721	1947.814164054319235
6722	1347.454977729212033
6723	629.823426186087545
6724	301.396631181776002
6725	1029.922672665693199
6726	4791.317995117933606
6727	885.602540301240424
6728	664.361933480842481
6729	366.506685985098102
6730	851.762743340408178
6731	1393.028331534646213
6732	814.076959935250557
6733	1029.922672665693199
6734	381.506143130469354
6735	1176.035352385753640
6736	1605.380323789191834
6737	6375.446336884673656
6738	369.464815186694295
6739	1067.240039020294944
6740	917.716638819007812
6741	1173.846840895027071
6742	6374.905808778179562
6743	611.912222480849437
6744	1137.909134441623564
6745	1405.898968604026095
6746	3132.291954778334912
6747	451.565896894898003
6748	184.984000000000066
6749	704.000000000000000
6750	831.000000000000000
6751	597.090479114143818
6752	1172.487184805861716
6753	1063.132924219782126
6754	1937.167569570259730
6755	637.375941230564649
6756	3155.810562272376956
6757	919.252039913117187
6758	1243.985443913964446
6759	419.094995269149933
6760	1217.339238105112827
6761	1507.961343509290373
6762	659.347087112582926
6763	301.396631181776002
6764	541.129660635234472
6765	1004.478745696495025
6766	1697.052654617861208
6767	5902.717910213724281
6768	554.617979218913888
6769	1370.106880750479831
6770	782.253379842019172
6771	961.424529327660593
6772	5377.798446726241309
6773	672.584025567783328
6774	1607.331776922519794
6775	1689.439338424549760
6776	3702.362454403426455
6777	630.470670340365132
6778	183.763343883843447
6779	704.000000000000000
6780	821.000000000000000
6781	579.445429285865885
6782	1486.463381386187393
6783	945.981272185504395
6784	2664.913494477209952
6785	801.415722207459680
6786	593.355812117420896
6787	499.941772049369035
6788	575.270452617522210
6789	448.942324773538701
6790	645.004949407340177
6791	709.492417858750855
6792	605.752753860061944
6793	570.151683301250273
6794	574.523724721537860
6795	626.101187762561494
6796	627.501261785771703
6797	627.501261785771703
6798	632.039616551810354
6799	620.383436657145808
6800	262.580313449056632
6801	243.580313449057229
6802	96.140431846337762
6803	90.140431846337833
6804	261.697631587313481
6805	266.697631587313538
6806	421.695395492833427
6807	440.695395492832517
6808	973.201404125436738
6809	999.223404125437241
6810	990.944310500136453
6811	989.100330153057826
6812	960.648609425018435
6813	987.713366701013683
6814	992.421176887246133
6815	974.747138186408392
6816	1050.858194854842850
6817	1134.342316139432114
6818	1006.671594327235425
6819	1157.586435706368093
6820	1316.839131150237108
6821	1403.169180340317098
6822	153.999617901689021
6823	416.382110204126661
6824	416.382110204126661
6825	408.481610557129500
6826	19.000000000000000
6827	191.149204227980761
6828	819.006201682314213
6829	26.021999999999988
6830	18.197756569557868
6831	0.000000000000000
6832	37.739215876053152
6833	96.000000000000000
6834	108.332595653427802
6835	5.000000000000000
6836	261.697631587313481
6837	156.282487983590528
6838	205.868999999999801
6839	475.457303984808505
6840	6.998000000000012
6841	393.955700167313069
6842	158.109059242855039
6843	368.657318897177447
6844	153.999617901689021
6845	1480.677471082460443
6846	19.000000000000000
6847	218.200850932812529
6848	644.303316257796951
6849	11.656179894664929
6850	9.117904963038031
6851	1.843980347078017
6852	91.014325135702720
6853	103.083990877969541
6854	135.961202983680039
6855	6.000000000000000
6856	90.140431846337833
6857	77.640267666574545
6858	181.282286464851438
6859	327.485714248806573
6860	10.738738859259771
6861	159.374324155295199
6862	150.551176940055427
6863	300.265416075573569
6864	162.610706380107331
6865	280.118097437415543
6866	421.288008279841790
6867	490.606970649875734
6868	787.778559958163783
6869	1076.939670302926743
6870	1143.313322110165700
6871	1296.038048766551128
6872	1755.720584952857280
6873	2181.350740690664225
6874	2149.220696359137492
6875	1269.493890225993709
6876	1612.276185830859276
6877	1281.554009323818491
6878	1185.070645516041623
6879	1504.942335877408595
6880	871.195997843836381
6881	832.614525854028784
6882	194.807873236978907
6883	80.203272704208260
6884	2.594068354262595
6885	91.348382384251437
6886	737.155035001301712
6887	734.953176545255246
6888	1317.184506065626692
6889	1486.271324637516500
6890	1589.030435353861549
6891	2250.296854993899615
6892	2349.968205604972354
6893	3831.675171217271782
6894	1577.733537956132068
6895	1441.804368584246959
6896	1252.243900695332513
6897	1097.847444166935702
6898	1032.341487077024794
6899	656.948516378614499
6900	373.745398476805008
6901	304.050700829210541
6902	159.896790299215581
6903	171.476277756104423
6904	2043.657977901331378
6905	2510.548834093031473
6906	2473.110164892636931
6907	1767.054980746630463
6908	1679.133809018733018
6909	1622.452431646135892
6910	1661.164088152794648
6911	2121.780285710852240
6912	2325.299788258291301
6913	3746.936792187105766
6914	3417.504994469236408
6915	2057.963683143937033
6916	1611.043467640610515
6917	1390.546346347864073
6918	1025.622832900208550
6919	935.682068252091653
6920	1153.536734759544061
6921	1769.120047178365667
6922	2640.802296375222340
6923	2962.307531517132702
6924	3763.172631630827254
6925	682.701941239626990
6926	921.442400782463324
6927	1120.040830289569840
6928	1084.866721817983034
6929	1143.166285240550224
6930	1172.755835310150132
6931	1228.561393301426278
6932	1454.120096929690590
6933	1504.226983895909598
6934	961.443993566180097
6935	162.610706380107331
6936	131.854876986501267
6937	205.935301835870177
6938	59.823206153811263
6939	69.347607356783783
6940	915.309050041521800
6941	5003.002045942945188
6942	951.553159547182418
6943	313.717833012312553
6944	578.532113287522520
6945	666.224617724528116
6946	115.510274672687743
6947	130.010300789631827
6948	62.780786857191821
6949	281.619115217800868
6950	2.000000000000000
6951	973.027952716116374
6952	677.191590360720170
6953	683.653227717809500
6954	2043.657977901331378
6955	625.955657821953082
6956	155.696563613940555
6957	365.248073338385154
6958	796.127469169953997
6959	66.663183846198578
6960	1150.908637601966120
6961	1693.862595598872076
6962	543.823644914342481
6963	424.322647913538447
6964	749.174708851752598
6965	2.594068354262595
6966	152.649106364220046
6967	887.000000000000000
6968	316.360025474050360
6969	710.453476776917569
6970	490.010691170358598
6971	171.476277756104423
6972	125.579130077926990
6973	856.184927990598226
6974	58.205020103846955
6975	69.723342634345158
6976	876.162936175442269
6977	4401.021886463789997
6978	681.431091249793781
6979	399.949693365959661
6980	288.831126921603015
6981	223.964655634265370
6982	141.360561175468860
6983	126.472752754552545
6984	2348.852464449853869
6985	428.687962158003927
6986	42.783330445853053
6987	548.265919022590310
6988	188.233081427468420
6989	166.655484559891960
6990	1504.226983895909598
6991	437.835623394085871
6992	157.368293485958304
6993	1403.284149521773315
6994	401.041278043878208
6995	65.795489128867686
6996	491.694010536796554
6997	3352.696282061252532
6998	101.369998698394653
6999	482.654269571835243
7000	418.630465718754976
7001	80.203272704208260
7002	155.633106051787820
7003	879.000000000000000
7004	302.391554067572599
7005	761.968485290120157
7006	374.375547932697316
7007	871.594176480807732
7008	877.372124710928119
7009	7424.793154098832019
7010	6758.538688037859174
7011	6159.439759544551634
7012	4878.914965169209609
7013	4301.460064333083210
7014	3398.790588953622773
7015	2894.462909832314836
7016	2008.162260321425038
7017	2160.938844697577679
7018	2449.116217255952961
7019	2751.920163868599957
7020	2876.043271739787997
7021	378.323807246216745
7022	297.742975155549743
7023	227.711428251970688
7024	221.891090761572599
7025	284.897202953129920
7026	563.849884986481356
7027	2391.957359243960127
7028	3521.374153727722842
7029	2922.063533432656641
7030	2084.819437994002328
7031	2360.974861127419445
7032	3154.601823464706285
7033	3588.010830182545305
7034	4212.073021628718379
7035	4276.061578844671203
7036	5823.413210400920434
7037	6200.298253534313517
7038	7572.490965771101401
7039	493.323450805428138
7040	436.242545217814950
7041	593.341441547849058
7042	502.872675406429266
7043	47.995000000000019
7044	708.120101950198659
7045	1281.043675866121930
7046	725.901489956919363
7047	1726.598139864135874
7048	999.110526067811520
7049	317.854598504733019
7050	221.891090761572599
7051	2096.868432365772151
7052	1888.125152126917556
7053	447.438828396256724
7054	2555.756983277781274
7055	63.006112191557499
7056	964.902517544792317
7057	724.045889595195376
7058	374.375547932697316
7059	806.274227804516613
7060	7124.361093690696180
7061	799.379349088842218
7062	99.297957357492734
7063	1257.186824830489968
7064	1373.717363039722841
7065	948.115375316862014
7066	473.058237509189837
7067	344.793001189666654
7068	119.482748562046680
7069	227.711428251970688
7070	1830.041595184857215
7071	1182.186905951114795
7072	960.905172016428651
7073	3225.368973513876426
7074	70.031546903580093
7075	1243.509801478075815
7076	794.964561998672593
7077	593.341441547849058
7078	377.342220294940489
7079	7656.107579268446898
7080	1441.099116968595354
7081	802.802879168461686
7082	780.779878935361126
7083	683.374159782272727
7084	682.743857873393722
7085	350.999999999999943
7086	148.999999999999972
7087	146.000000000000000
7088	345.000000000000000
7089	507.186658132419723
7090	509.186658132417790
7091	607.043016684782401
7092	635.091451629906487
7093	770.677989381282259
7094	2.000000000000000
7095	146.000000000000000
7096	199.000000000000000
7097	204.546331876688924
7098	35.334473474904691
7099	1441.099116968595354
7100	200.698466538459115
7101	102.108909238427813
7102	0.630301908879184
7103	148.999999999999972
7104	201.999999999999943
7105	707.256031925449861
7106	29.309038762882054
7107	770.677989381282259
7108	370.255666279436412
7109	101.658269839150094
7110	3.996000000000002
7111	15.611306956066302
7112	22.758340276994346
7113	29.224117939986940
7114	29.224117939986940
7115	37.121284799299147
7116	265.615075967776761
7117	421.121846383465254
7118	421.121846383465254
7119	496.557845741830647
7120	604.864413596538839
7121	751.607964330974369
7122	815.446319431631196
7123	882.436319431632455
7124	984.148797777702839
7125	984.148797777702839
7126	77.219700791447835
7127	77.219700791447835
7128	106.827475685015358
7129	68.636670886474093
7130	77.602552319341271
7131	103.317920824115689
7132	107.614548669777022
7133	69.573541700803162
7134	69.573541700803162
7135	88.449930075770183
7136	136.927236058007594
7137	172.071780667521011
7138	172.071780667521011
7139	34.237945762377578
7140	7.341266525717059
7141	5.186197066974096
7142	85.724813170273663
7143	0.000000000000000
7144	0.000000000000000
7145	0.000000000000000
7146	191.522021868638006
7147	182.566712620080523
7148	7.147033320928085
7149	66.989999999999739
7150	77.219700791447835
7151	134.099407547797028
7152	3.996000000000002
7153	11.615306956066268
7154	133.380793169211415
7155	142.172579820385636
7156	326.782194035501675
7157	43.041711468825604
7158	9.126264740383220
7159	48.329820780880830
7160	0.000000000000000
7161	0.000000000000000
7162	0.000000000000000
7163	17.138863077982368
7164	10.107793380870637
7165	26.896679236660475
7166	38.190804798541166
7167	984.148797777702839
7168	2.779154308158630
7169	5.186197066974096
7170	2.155069458742964
7171	20.777597468841762
7172	69.368343286860309
7173	49.811096884786764
7174	0.000000000000000
7175	140.494321982534103
7176	564.692169997202882
7177	874.948429879488231
7178	1843.871276321152891
7179	2400.020048093448622
7180	2915.123289443525664
7181	3245.052174277904669
7182	6407.049291333636575
7183	5409.887071593711880
7184	3031.889345867255997
7185	1030.606563754672379
7186	726.009227943283690
7187	559.099665031229506
7188	574.963209886542131
7189	544.337087244154759
7190	544.979014604293070
7191	54.526972460472059
7192	27.789300045309801
7193	9.232433482146725
7194	194.000000000000000
7195	198.000000000000000
7196	201.000000000000000
7197	279.172231190692798
7198	280.218231190692279
7199	645.549193814910609
7200	536.199707727386226
7201	542.672546416302339
7202	1665.996874922731877
7203	915.091425817616368
7204	798.097563377094048
7205	561.455212949118163
7206	89.209535930950267
7207	391.519208011401872
7208	880.971250155223061
7209	1133.232269567697813
7210	1187.220447983571603
7211	2161.458025858355086
7212	2460.055361669737522
7213	4171.094456020231519
7214	6027.859713813373673
7215	6655.725071102073343
7216	2312.208406236288738
7217	1928.898439371825361
7218	568.285875870999575
7219	561.813037182081757
7220	672.162523269607846
7221	409.742241561806281
7222	408.696241561806119
7223	201.000000000000028
7224	197.000000000000028
7225	193.000000000000057
7226	9.232433482146725
7227	883.794667169755940
7228	140.000000000000000
7229	343.653655732314007
7230	2150.024367188156702
7231	23.124533152074832
7232	4.000000000000000
7233	3.000000000000000
7234	499.000000000000000
7235	82.277291512519867
7236	727.642956430050617
7237	425.587416174574230
7238	318.000000000000000
7239	281.452336907232507
7240	297.603669909097562
7241	194.000000000000000
7242	24.000000000000000
7243	373.852132320971009
7244	24.000000000000000
7245	8423.928638544462956
7246	408.929299357065702
7247	1727.115558369982864
7248	1104.826609254281038
7249	1379.438927851256267
7250	351.728685823129751
7251	39.118256662627417
7252	937.200328062784592
7253	27.789300045309801
7254	1253.091529620973915
7255	139.000000000000000
7256	397.034737762406451
7257	2671.256835121462700
7258	7.260988296762410
7259	4.000000000000000
7260	4.000000000000000
7261	500.000000000000000
7262	2.300189063716130
7263	475.441279529054498
7264	322.676735258158203
7265	324.000000000000057
7266	28.549390134621671
7267	268.753383406316743
7268	193.000000000000057
7269	24.000000000000000
7270	98.280132655682920
7271	24.000000000000000
7272	9605.448186354531572
7273	538.453309728177715
7274	2017.359246132080216
7275	297.498594291556515
7276	527.509943850114723
7277	278.114776368820401
7278	15.756200889137505
7279	1131.957005395599253
7280	1930.605487013228867
7281	503.722155032945977
7282	284.100817687254960
7283	114.934294909526500
7284	112.894733075964524
7285	100.592078490016860
7286	103.329853404691107
7287	204.155578185478248
7288	122.599116257400425
7289	123.638678090962443
7290	426.062795055532206
7291	480.345277548143144
7292	527.680740242092384
7293	124.592781278588575
7294	101.329853404691107
7295	54.282482492610960
7296	77.000000000000000
7297	171.460931725560187
7298	102.825724780787183
7299	1930.605487013228867
7300	322.788416823164539
7301	218.451897792614091
7302	98.592078490016860
7303	219.621337345690961
7304	77.999999999999972
7305	1551.008801011894093
7306	2.000000000000000
7307	527.680740242092384
7308	189.530822636323478
7309	781.280880198211435
7310	789.280880198213595
7311	442.254615454402256
7312	296.760350134599037
7313	660.785041376829554
7314	949.974141408339506
7315	1791.941027768795038
7316	2097.566109992664224
7317	2184.536175433172502
7318	2379.469408227295389
7319	2402.900330165269224
7320	3200.778085049057609
7321	4221.201671103434819
7322	3534.557564755925796
7323	3364.773505811410359
7324	3175.803708557214122
7325	3106.617275812174285
7326	2823.696991003219409
7327	1827.970349955375013
7328	1618.670830396876909
7329	1385.458860981801536
7330	1528.953126301602424
7331	1786.378170419558501
7332	1974.560335485500445
7333	781.280880198211435
7334	383.278765896539824
7335	864.834875914475106
7336	1024.394174395251412
7337	448.792982401679183
7338	316.996000000000151
7339	949.720770834934683
7340	450.166763060257836
7341	184.000000000000000
7342	4221.201671103434819
7343	140.001999999999867
7344	173.647129319516978
7345	208.000000000000000
7346	1974.560335485500445
7347	472.879986522393835
7348	753.601227378204158
7349	1178.153929082646528
7350	426.088184986745546
7351	311.032564460076401
7352	818.908049007777663
7353	370.277182587245875
7354	186.000000000000028
7355	3200.778085049057609
7356	122.218367304542028
7357	320.000266326055510
7358	11.817834934058798
7359	926.077312210991181
7360	1473.088768173564858
7361	1702.211503675151789
7362	1434.180839861453023
7363	1803.990916208479121
7364	2175.317038792764379
7365	2396.263876831549169
7366	2491.936448214414668
7367	2782.801776185582185
7368	2857.797374751233292
7369	3221.616962071470425
7370	3516.640049442739837
7371	4101.789871698156276
7372	2290.914506766660907
7373	2486.207648600209723
7374	4940.710203564872245
7375	4262.175132356635004
7376	3901.136086112970588
7377	3129.882362453877249
7378	3021.717529454673240
7379	2789.795325191466873
7380	2638.544328908234093
7381	2248.946182720565503
7382	1616.515492310256377
7383	1404.544469510293538
7384	1441.840600365231012
7385	1559.396914848969800
7386	1669.281407363289418
7387	725.113908766575037
7388	706.190948874893138
7389	159.000000000000000
7390	492.289582561642533
7391	789.039139985184192
7392	491.667915816097718
7393	3023.440998326732370
7394	926.077312210991181
7395	2486.207648600209723
7396	926.077618793148872
7397	540.393438883434669
7398	802.779546824764452
7399	800.138923287551620
7400	369.512148731591537
7401	394.094174039815357
7402	986.218476592599245
7403	548.351895327832494
7404	192.169234433547047
7405	145.610532576323749
7406	132.143191508293711
7407	660.319223964976800
7408	2379.813808293575676
7409	1669.281407363289418
7410	2290.914506766660907
7411	1019.462867745964104
7412	606.409397755839109
7413	743.836423116815695
7414	1207.573059626399299
7415	425.090573631959558
7416	624.828706998573693
7417	1633.603616862062836
7418	2255.986257694091819
7419	2130.748820112862177
7420	1985.644388478381416
7421	1952.601977158024511
7422	2497.550722689531540
7423	2149.445966837580727
7424	2113.247934457438987
7425	2534.730399569724341
7426	2770.073408779256624
7427	1816.135236867431786
7428	1818.468964662370126
7429	2037.455767290269023
7430	2156.499403443771371
7431	2329.248999359443133
7432	1638.365208953839783
7433	591.718009211924482
7434	3444.619105284540638
7435	2846.822811079386156
7436	2786.340429211764331
7437	2799.622891073500341
7438	2769.573369112116779
7439	3363.258272657708858
7440	3507.992246213343151
7441	2875.004585772449900
7442	2896.585353031391605
7443	3641.579213482176328
7444	3140.303689948750161
7445	3171.346101269101837
7446	3264.743144965393185
7447	3389.980582546623737
7448	2919.349086466908830
7449	239.232578972833039
7450	125.265542805463909
7451	236.781810163323428
7452	7.022000000000005
7453	441.807830919011792
7454	605.313369270841804
7455	3610.357918092269756
7456	823.416622526981996
7457	599.168745062991889
7458	998.863682879714702
7459	743.760848091261437
7460	1633.603616862062836
7461	591.718009211924482
7462	480.493981442211975
7463	997.283963578881867
7464	79.000000000000000
7465	200.000000000000000
7466	180.671324686951181
7467	139.882807926669159
7468	288.489198101514773
7469	34.737794166444417
7470	209.538566429377539
7471	816.818564599447882
7472	1448.340612425247173
7473	671.665477774664737
7474	555.495523064926488
7475	1359.116951245953260
7476	1168.807546380749727
7477	2919.349086466908830
7478	1638.365208953839783
7479	100.416998677041917
7480	600.394858980036702
7481	81.000000000000000
7482	199.999999999999972
7483	34.199316444745548
7484	42.371450046042632
7485	555.099873540385602
7486	340.995884554220822
7487	228.602573478142233
7488	334.306738783639730
7489	269.412104863702893
7490	371.310714904390409
7491	367.909574509692163
7492	634.012880611837204
7493	681.274889358693144
7494	703.164660413906972
7495	781.490189081249241
7496	811.132819721566307
7497	811.132819721566307
7498	998.045672805037157
7499	1432.049565757066148
7500	1311.700830978744079
7501	1728.108723704652675
7502	557.475687822412738
7503	169.520021528237521
7504	191.362532647019975
7505	191.362532647019975
7506	295.105457466858752
7507	296.975613968603852
7508	329.887220057452794
7509	330.301758551145497
7510	317.111221631049034
7511	368.037369191142886
7512	133.433507910366075
7513	234.275296355717956
7514	189.423406080447251
7515	421.519298276765937
7516	602.718228461235071
7517	101.898610040687217
7518	0.000000000000000
7519	358.865541521510465
7520	53.908299984344879
7521	534.726742161534844
7522	250.465965865248933
7523	155.483358895804884
7524	54.801377144063039
7525	54.233684474893536
7526	1440.507639758056712
7527	81.084302169545921
7528	585.039582010837989
7529	125.899006191734344
7530	287.798897597847770
7531	186.714205252491240
7532	74.321638656782810
7533	42.371450046042632
7534	236.656938651932080
7535	177.709422797238403
7536	234.603861280777721
7537	0.000000000000000
7538	239.162960401269970
7539	7.860073326489916
7540	655.075476939859414
7541	41.710601662996950
7542	22.097803435649627
7543	0.000000000000000
7544	6.557137234344591
7545	1024.099747032145387
7546	0.888617000458308
7547	640.830070532985019
7548	89.951851666319300
7549	34.886128415799924
7550	139.189198087093985
7551	1244.954674539024381
7552	34.199316444745548
7553	269.561997453627384
7554	116.857147767012378
7555	479.802354092647874
7556	742.202435092403562
7557	1439.529881479354117
7558	2437.174131286003558
7559	763.206370288130984
7560	932.537299559233134
7561	3699.743532778225017
7562	3960.999827863261089
7563	5026.801314477726009
7564	5250.552755657128728
7565	5469.533702811685544
7566	5554.398728127622235
7567	5792.829053315587771
7568	1892.774304590501515
7569	2462.950517939506881
7570	2385.382655029716716
7571	2447.536904830174535
7572	2718.019230081321439
7573	2812.977974340961282
7574	2875.558255776192254
7575	3396.818466466230348
7576	3516.755908210246162
7577	3748.463263537542389
7578	3737.334621443202195
7579	3253.674598591544509
7580	3116.840869087319788
7581	3292.108380696688073
7582	3507.278239524247510
7583	3436.598670349238546
7584	3078.403247903268948
7585	2751.626384452959428
7586	2701.397833487510979
7587	72.561850505092195
7588	1241.321676800663226
7589	2121.751150145684733
7590	2172.746150145679167
7591	2118.997012332733448
7592	2931.654069289944346
7593	3003.767734642995492
7594	2638.061808955609649
7595	2506.671864763866324
7596	2327.104681728983905
7597	2766.125500721877870
7598	2772.819223615868850
7599	2288.643637962991306
7600	2165.706196218969581
7601	1412.408968735470353
7602	1375.533561643261464
7603	1165.888221227487293
7604	1057.371384096733436
7605	972.237134296266618
7606	1100.118184513918095
7607	1376.889014120256661
7608	5899.046671185621562
7609	5369.372360314821890
7610	6078.849226113992700
7611	5863.184568668301836
7612	5442.014266394381593
7613	4106.147231209536585
7614	3839.890936124506879
7615	2922.909732358410110
7616	859.751786448611483
7617	1017.606856927883882
7618	435.403561426259557
7619	187.019999999999953
7620	268.604720492207321
7621	379.480785681559780
7622	479.802354092647874
7623	816.191567024222763
7624	362.652411417012502
7625	26.049999999999979
7626	1524.237723992667270
7627	432.155128395302370
7628	50.995000000000076
7629	1403.711175005519635
7630	1209.967384823527937
7631	1241.321676800663226
7632	341.313304404670589
7633	211.335051129579199
7634	1316.381530841996209
7635	246.000000000000000
7636	932.537299559233134
7637	993.841400293822858
7638	439.466816706535951
7639	331.063001191567309
7640	524.355303350317740
7641	326.983009153180433
7642	306.937755159151322
7643	1883.353655464884696
7644	1400.049578095305378
7645	6334.755969450916382
7646	130.350794352624945
7647	1317.182840119909315
7648	1078.112606263596263
7649	293.000000000000000
7650	522.748263616104509
7651	1119.192552019343111
7652	210.000000000000000
7653	466.023581586709724
7654	203.223517226528827
7655	435.403561426259557
7656	1068.659797349808059
7657	682.455625918878809
7658	30.484919200358277
7659	1904.763725255923873
7660	270.189640274927683
7661	50.228550965447234
7662	949.249540494282201
7663	1480.032933393910298
7664	72.561850505092195
7665	491.849371264492845
7666	209.900954951531304
7667	1607.625516524829436
7668	249.000000000000000
7669	763.206370288130984
7670	199.499509178726612
7671	395.589249288911560
7672	280.749813883709749
7673	639.041899506440473
7674	323.666719444325111
7675	623.338667698261929
7676	1036.406612509531442
7677	544.867061229085266
7678	5712.653061110639101
7679	104.645920009603103
7680	1361.822043978670763
7681	2143.626302366750224
7682	297.999999999999886
7683	754.785280409565303
7684	2867.599061656744198
7685	11.271859378394929
7686	45.038754592645375
7687	135.643354120552402
7688	278.856351762930387
7689	278.734932361378753
7690	384.419550072571383
7691	5.101327360136170
7692	66.552671975854892
7693	207.267317687002389
7694	32.895222279186292
7695	25.215204022101741
7696	50.124773273017766
7697	55.187968492619255
7698	0.069339244003013
7699	11.271859378394929
7700	66.552671975854892
7701	124.327779159057556
7702	36.428827801330776
7703	95.667794747508793
7704	209.872523707847904
7705	0.000000000000000
7706	172.623986592570077
7707	0.069339244003013
7708	5.101327360136170
7709	193.015256855681940
7710	57.780561835696638
7711	0.000000000000000
7712	448.476100709134812
7713	7.801437658634639
7714	4.501419699277423
7715	1860.102440920868048
7716	1048.516932206403453
7717	531.303177619535859
7718	256.508032075316351
7719	269.836164942700634
7720	199.511630611737559
7721	175.773759876970587
7722	148.072941326911547
7723	182.735033352088777
7724	125.511529559642071
7725	818.564948842392027
7726	656.172000226235127
7727	86.195864663416202
7728	143.404101757808689
7729	422.626756840041082
7730	393.327575390101629
7731	416.065446124867606
7732	488.389980455831449
7733	343.264645315850487
7734	580.100575518320170
7735	1230.019581345278993
7736	2420.365532479506328
7737	209.458371770005130
7738	182.017011319815992
7739	695.502715250481288
7740	53.000000000000000
7741	182.017011319815992
7742	159.000000000000000
7743	7.000000000000000
7744	1282.578286162782888
7745	384.042598160340788
7746	656.172000226235127
7747	2061.064554482896256
7748	279.404766770061883
7749	57.208237094392345
7750	772.882579430365695
7751	306.001775465323874
7752	562.797464010390627
7753	54.000000000000007
7754	209.458371770005130
7755	157.000000000000000
7756	64.000000000000000
7757	903.817843743019012
7758	70.157851052930184
7759	818.564948842392027
7760	2593.886285591344404
7761	317.363982111811083
7762	57.223503792447019
7763	649.805295710436553
7764	437.798977737918847
7765	61.000000000000000
7766	0.000000000000000
7767	61.000000000000000
7768	61.000000000000000
7769	0.000000000000000
7770	546.062529336000580
7771	541.702364118372770
7772	479.237351643548038
7773	426.469264536644857
7774	404.032818900310019
7775	242.896850194686238
7776	138.143751070899043
7777	115.999987750009893
7778	67.090137759812265
7779	47.068545367434758
7780	70.598772634927144
7781	48.488709590969584
7782	40.365958860551878
7783	31.000000000000004
7784	29.000000000000000
7785	109.549771687813205
7786	118.042741936075174
7787	139.015941864775868
7788	172.830056620798814
7789	206.353403238602766
7790	258.427784237542539
7791	282.170544290164230
7792	343.629556612753674
7793	444.764913308377572
7794	467.526358234716952
7795	520.156701807558761
7796	674.973884677539445
7797	801.897416880463766
7798	80.550019798002296
7799	324.712102246840857
7800	102.764859507318988
7801	209.073768342674043
7802	34.172906551865765
7803	8.492970248262349
7804	66.191538071012005
7805	546.062529336000580
7806	52.233918936670804
7807	53.306325795563666
7808	22.121136936671380
7809	23.838374123831006
7810	22.823685469939683
7811	29.000000000000000
7812	62.872498719383543
7813	9.366206970741134
7814	232.359931851683967
7815	162.765471517318957
7816	86.510401357375457
7817	20.671152326439355
7818	8.122750730417673
7819	8.847196047496915
7820	801.897416880463766
7821	49.069387927929434
7822	53.444069329625108
7823	23.258000051928381
7824	22.239377392098206
7825	22.498686179936168
7826	31.000000000000004
7827	106.166585520581592
7828	260.101637847485108
7829	128.334979131381090
7830	196.745574254363362
7831	184.023591791640087
7832	184.023591791640087
7833	320.151612929463056
7834	325.840216792781291
7835	444.565922386072373
7836	566.170132449353446
7837	566.023260856670504
7838	710.290916752073144
7839	850.688100473658551
7840	1086.433622432674156
7841	1151.221808822556795
7842	1450.477073944230597
7843	1802.352072798445306
7844	1853.609181102989396
7845	1864.030782541856979
7846	3185.485208706224967
7847	2119.443053616098950
7848	2207.969075640803112
7849	1916.302917107021585
7850	1622.047651985344828
7851	743.917088326137559
7852	583.408752186146330
7853	465.221180247245854
7854	381.601135780629932
7855	467.308626660940433
7856	346.704416597659815
7857	227.978711004369075
7858	222.290107141049134
7859	163.085598439287850
7860	163.085598439287850
7861	173.807580902011352
7862	128.334979131381090
7863	140.313482324662573
7864	285.318330562833125
7865	497.380963255527945
7866	318.000000000000000
7867	191.215725402498492
7868	138.000000000000000
7869	141.000000000000000
7870	8.000000000000000
7871	0.000000000000000
7872	22.000000000000000
7873	216.267518746091412
7874	249.545306560655149
7875	288.421696958263624
7876	160.000000000000000
7877	157.421777360507946
7878	142.520746479551519
7879	3185.485208706224967
7880	260.101637847485108
7881	54.752863037035148
7882	210.081144743812104
7883	437.172122935093739
7884	313.000000000000000
7885	51.432595073251349
7886	137.000000000000000
7887	140.999999999999972
7888	7.999999999999998
7889	0.000000000000000
7890	24.000000000000000
7891	61.562866677634716
7892	188.897695131867891
7893	1344.042250609521716
7894	137.790388217313989
7895	970.764154629829704
7896	65.597234043490886
7897	1864.030782541856979
7898	1352.673122822457572
7899	1774.849426062913608
7900	1822.649426981537545
7901	1462.379881464669779
7902	2038.355403098589022
7903	1690.070167232906670
7904	905.046148048026225
7905	441.446886358964832
7906	1238.274167248461936
7907	1652.657621435342435
7908	1719.398338742701981
7909	2074.952777578632777
7910	2131.361171979751362
7911	2176.311423052579812
7912	441.446886358964832
7913	536.211121284078217
7914	162.140459245304299
7915	721.306285613354021
7916	490.846372966528463
7917	812.579023890304597
7918	505.755428041904793
7919	1352.673122822457572
7920	905.046148048026225
7921	540.926227965000066
7922	57.932063925570503
7923	78.590046672077790
7924	424.748154645332988
7925	800.775762185685608
7926	38.628873728622089
7927	2176.311423052579812
7928	1020.586301105068173
7929	554.122783503471169
7930	748.484415122459154
7931	713.237181615724239
7932	552.843065430293905
7933	643.661991565443600
7934	429.320434099127681
7935	308.008785803100523
7936	96.896199868098861
7937	44.493309068395959
7938	37.153776339905399
7939	80.055098190956386
7940	201.129537988186570
7941	300.451780504054568
7942	423.233785177660707
7943	434.424623522746401
7944	517.852022098005023
7945	544.296000806947745
7946	790.610881728332060
7947	836.685140730313378
7948	103.628038109232250
7949	46.074259001981282
7950	37.153776339905399
7951	646.338970575481312
7952	83.427398575259431
7953	27.300841177941539
7954	121.738427576618307
7955	123.195998358808865
7956	42.901321851050973
7957	188.971109307140864
7958	1020.586301105068173
7959	125.617443889390216
7960	466.463517601595242
7961	44.493309068395959
7962	205.662458035105203
7963	160.394116185430278
7964	36.104095975734651
7965	211.776573714391304
7966	214.755551151521303
7967	52.402890799702853
7968	86.961344826905304
7969	836.685140730313378
7970	87.512532801487694
7971	216.993513957981747
7972	525.569300588886449
7973	719.329190469739274
7974	844.796101072462989
7975	1274.241250470067143
7976	1407.167311538597232
7977	2063.453288195631558
7978	2515.447001073896445
7979	2577.344110996617928
7980	2636.632139834985992
7981	1379.934074788915723
7982	760.847702373032121
7983	3283.321934566862183
7984	4949.470906958612431
7985	5293.834980438490675
7986	2830.553414492024785
7987	2125.940065628024513
7988	2069.572207585371871
7989	1463.763210229088600
7990	971.354482561913983
7991	838.428421493388441
7992	556.613246027768355
7993	430.146335425044242
7994	379.934488582863025
7995	190.839153329428967
7996	96.095104796109069
7997	179.000000000000000
7998	204.844955969823559
7999	399.612185143658053
8000	760.847702373032121
8001	129.480981156493527
8002	824.249576746530920
8003	257.067351130442432
8004	59.288028838376789
8005	81.244737300696485
8006	1652.843597279222649
8007	460.343947063014866
8008	135.000000000000000
8009	296.238244998515881
8010	87.512532801487694
8011	4949.470906958612431
8012	180.000000000000028
8013	261.212814012478134
8014	280.131733766185675
8015	1379.934074788915723
8016	94.744048533319926
8017	660.372327756666095
8018	410.882635608469229
8019	2463.281565946470437
8020	723.960976241973185
8021	42.703356651586738
8022	312.713973131029775
8023	135.000000000000000
8024	152.690201959845211
8025	96.095104796109069
8026	3283.321934566862183
8027	71.527347155026163
8028	93.187271571044860
8029	5.104523411955214
8030	9.543052774610837
8031	22.242236392037146
8032	100.906170251708573
8033	21.580533382142974
8034	11.142213323139654
8035	7.390161722454615
8036	71.527347155026163
8037	22.242236392037146
8038	28.770680078441959
8039	100.905525549204540
8040	2.127221420425252
8041	3.940099353911168
8042	7.390161722454615
8043	9.543052774610837
8044	10.862807263108035
8045	22.241591689533042
8046	100.648289638518321
8047	78.827206860821320
8048	159.924903202707839
8049	342.639649764434751
8050	530.553368700611259
8051	726.644413663414412
8052	943.936473694485358
8053	875.382719294537310
8054	1037.248943045593023
8055	1041.144317287762078
8056	1118.544451452500880
8057	1287.012711808470385
8058	2344.551543700633829
8059	2501.198670229399795
8060	3018.556736253405234
8061	1952.941872301679268
8062	1098.914285207692501
8063	1520.615701388290972
8064	1446.215567223544440
8065	1442.652920024407649
8066	1120.799065435104467
8067	1154.516725618457940
8068	789.676622548718001
8069	476.105126208443835
8070	291.191407272267156
8071	207.837518728050696
8072	415.074602173015194
8073	207.238566523633551
8074	770.055132247576012
8075	159.924903202707839
8076	93.867919381765830
8077	1074.817203587163249
8078	241.000000000000000
8079	162.934035303414305
8080	186.630523513969905
8081	3.895374242167668
8082	229.282958702581197
8083	3018.556736253405234
8084	78.000000000000000
8085	532.555053550487969
8086	1116.206303946590424
8087	179.885455711013464
8088	207.837518728050696
8089	128.704013598357477
8090	871.305958788987368
8091	237.999999999999972
8092	322.921666141658591
8093	87.269665496459922
8094	3.562647199140134
8095	376.831001741252010
8096	2501.198670229399795
8097	74.999999999999986
8098	3996.030536700746779
8099	3492.768784238376611
8100	3286.126464495304390
8101	1168.149311567866789
8102	1071.479993749666164
8103	767.623602302694621
8104	728.240936097095641
8105	532.277999251045912
8106	485.580031618885698
8107	443.077285296737443
8108	1120.415150457635946
8109	871.731026198845711
8110	462.341504474022258
8111	252.332896296857314
8112	91.704308162269868
8113	61.926657512404773
8114	186.818313023818547
8115	393.826921200983520
8116	752.113679072471996
8117	998.797803331265754
8118	87.429048859125857
8119	170.429048859125601
8120	193.159714866703609
8121	162.777517403805859
8122	324.497866105366199
8123	383.532055049942244
8124	889.744774133546230
8125	947.804281562346546
8126	1809.118120324126039
8127	2608.820949571361325
8128	2590.950253503280692
8129	991.305533746672154
8130	410.560805223428076
8131	61.926657512404773
8132	124.891655511413916
8133	22.254610041943451
8134	1103.626420210156539
8135	83.000000000000000
8136	577.504370257300820
8137	218.000000000000000
8138	736.547075798106789
8139	58.066558697745918
8140	257.000000000000000
8141	301.596578264572258
8142	107.822447070548122
8143	111.361039213194900
8144	3996.030536700746779
8145	309.331822202851981
8146	2247.968847912335605
8147	461.663569076766692
8148	91.704308162269868
8149	160.628588134587801
8150	46.221911666527163
8151	510.565910705991826
8152	42.502746322148077
8153	375.148042620668889
8154	220.999999999999972
8155	970.577965109343836
8156	96.676369087144593
8157	259.000000000000000
8158	822.729026795026357
8159	138.204644533446299
8160	91.709516474218660
8161	2590.950253503280692
8162	343.574410347338642
8163	462.000000000000000
8164	491.286031817819833
8165	589.289350958306386
8166	891.626238139620455
8167	1144.729148893096635
8168	1368.729148893096635
8169	1723.024785252710672
8170	2662.139738170549208
8171	3288.739729754405289
8172	3483.378369675175691
8173	3898.567945335375498
8174	3954.664126790603405
8175	3899.899903359005293
8176	2003.399660719005624
8177	2887.597831808077444
8178	3539.948680310068994
8179	3318.241257677110298
8180	3149.723083547437000
8181	2474.072851224428177
8182	1589.508551015271905
8183	1239.467110063576229
8184	1014.467110063574637
8185	756.364199310101299
8186	540.929128313818865
8187	440.925809173333732
8188	449.000000000000114
8189	220.321873912684850
8190	462.000000000000000
8191	627.932755098717394
8192	104.000000000000000
8193	649.893794320809434
8194	764.973925434934699
8195	226.000000000000000
8196	418.773231361283138
8197	952.812014557180419
8198	263.000000000000000
8199	358.549831767531543
8200	134.413380500006667
8201	2003.399660719005624
8202	1015.132065061292110
8203	194.201408121577231
8204	449.000000000000114
8205	676.982995837883323
8206	105.999999999999986
8207	456.411641293574064
8208	56.526895477721681
8209	226.999999999999943
8210	331.871415176244170
8211	123.378066899701452
8212	267.999999999999943
8213	354.295636359615457
8214	97.053157855520809
8215	3899.899903359005293
8216	960.581412352617463
8217	185.622639260962444
8218	447.629922040501071
8219	0.000000000000000
8220	0.000000000000000
8221	109.993500800438312
8222	161.202621989843692
8223	184.661984958083536
8224	109.993500800438312
8225	51.349777591471579
8226	267.509762154029772
8227	74.757754069475524
8228	0.000000000000000
8229	185.622639260962444
8230	0.000000000000000
8231	447.770578442566773
8232	5.502479374492659
8233	51.298391101236078
8234	0.000000000000000
8235	184.661984958083536
8236	169.600199982127748
8237	400.309808781212155
8238	0.000000000000000
8239	199.683753276709723
8240	40.069218474082518
8241	830.049728741522244
8242	250.949959049520970
8243	169.026929071368329
8244	40.069218474082518
8245	826.395920227179090
8246	50.779997519931520
8247	237.594206103983680
8248	68.417291336608940
8249	199.683753276709723
8250	169.600199982127748
8251	199.683753276709723
8252	36.415409959738625
8253	1030.189575993143535
8254	6.884597304899247
8255	150.340321314761212
8256	0.000000000000000
8257	169.026929071368329
8258	764.911951220400965
8259	1140.197062881791226
8260	2768.492337280667925
8261	0.000000000000000
8262	271.458242556290884
8263	0.000000000000000
8264	0.000000000000000
8265	594.755417559288389
8266	4161.374686659722101
8267	6026.643144220293834
8268	150.830569562022305
8269	2899.825773855563966
8270	6534.239052443199398
8271	699.405594623305092
8272	2748.995204293540610
8273	764.911951220400965
8274	6587.226342341031341
8275	3741.568870371013873
8276	3566.619269100433939
8277	150.830569562022305
8278	594.755417559288389
8279	1814.957074903989451
8280	0.000000000000000
8281	2768.492337280667925
8282	699.405594623305092
8283	1324.517789354511706
8284	1604.842170254159782
8285	0.000000000000000
8286	6026.643144220293834
8287	271.458242556290884
8288	7274.505421062502137
8289	0.000000000000000
8290	2.708096607488803
8291	150.678721558735305
8292	102.920681420402630
8293	991.906444839641040
8294	642.421050046409391
8295	145.622921510878172
8296	37.653616480263800
8297	0.000000000000000
8298	288.116093443277066
8299	605.806922260840224
8300	739.016297985004030
8301	9.163048541167052
8302	36.497927544948816
8303	373.442578430656170
8304	505.572800710106151
8305	313.390105038997888
8306	30.271391242860759
8307	659.644150908135998
8308	504.678183159689013
8309	672.505747865625153
8310	93.129504380964860
8311	2.708096607488803
8312	0.000000000000000
8313	925.089318971997614
8314	855.058195503339562
8315	133.243316626336423
8316	2.936512239078823
8317	526.434775183969577
8318	19.762907322735884
8319	851.613047583594607
8320	140.887544519297137
8321	373.442578430656170
8322	37.653616480263800
8323	765.956804996595451
8324	716.443527475277051
8325	542.206026722695810
8326	1255.252348706037537
8327	1260.042708800835499
8328	509.780042944127956
8329	544.113036094705762
8330	976.671493391935542
8331	514.494194191093243
8332	706.981047433164804
8333	925.191125865009326
8334	947.472520930029532
8335	623.822501847737954
8336	506.246337843184619
8337	2044.358347586888613
8338	1019.260815818572269
8339	465.135770835774167
8340	483.532941830664299
8341	529.249438824663912
8342	511.543884610728128
8343	430.557150469930434
8344	299.488250622089595
8345	797.214537142639188
8346	797.038737615386367
8347	1013.338965030311556
8348	1090.232148409970705
8349	1091.784973721381675
8350	67.559843407075221
8351	603.030151506482184
8352	982.123672553132224
8353	749.896887672717071
8354	876.762378066184397
8355	1030.627074818739402
8356	1030.436541200417423
8357	1225.942764979290587
8358	1369.152426267261717
8359	1509.538818749204438
8360	1574.884871432003138
8361	2189.288406971314998
8362	2620.076543008627141
8363	3116.871709867261870
8364	3133.532579309724497
8365	710.367843870222487
8366	1336.343934892461448
8367	1359.818027283490665
8368	1346.832164918168701
8369	1049.670644125611943
8370	1513.682432902655819
8371	1305.318512443810960
8372	511.581499608579520
8373	1225.955082517735264
8374	1461.721837653571811
8375	3051.796551790053400
8376	1221.155672015538585
8377	312.101346806562105
8378	422.084223900371626
8379	858.644079144277498
8380	916.751225701098633
8381	865.861468274104709
8382	515.577741596153260
8383	716.443527475277051
8384	815.658218987593273
8385	43.825362181702928
8386	870.145265549330134
8387	884.370545935272048
8388	382.873001558268186
8389	982.123672553132224
8390	1988.590130244484271
8391	292.326087132507666
8392	72.047664341703936
8393	1013.846096847164858
8394	152.509865050982029
8395	760.285379316055014
8396	2053.032795379318486
8397	3962.807545275107259
8398	401.362627027894860
8399	1623.258910216174399
8400	413.008726653975373
8401	400.359592818753356
8402	909.112697161017081
8403	891.651960134455635
8404	151.429552183866690
8405	1076.480830212505225
8406	0.000000000000000
8407	894.533162091831855
8408	546.721651958140455
8409	1096.535427843107072
8410	66.392434563950857
8411	3051.796551790053400
8412	872.988097111755565
8413	34.529829482009255
8414	361.745338531645473
8415	1892.807208261126334
8416	557.110502310849824
8417	1091.784973721381675
8418	1449.416052096136582
8419	712.575821456675840
8420	24.407165872838178
8421	810.087423074045773
8422	93.110206709836888
8423	1133.869396425627201
8424	2938.085521075110591
8425	1659.686509155288377
8426	701.538553719156994
8427	1382.701794985530114
8428	42.843802486490461
8429	1159.763612503410286
8430	215.880186861597394
8431	667.457423296069351
8432	139.288790743737877
8433	416.360797679197560
8434	0.366333145576920
8435	286.915280480607692
8436	2575.263122610902883
8437	1785.648647562128190
8438	765.470966206447542
8439	256.947980683681124
8440	804.117495660099735
8441	0.000000000000000
8442	625.833798742661656
8443	750.362296454376065
8444	212.928461379798506
8445	565.371705673321458
8446	1261.859930457584824
8447	1889.979134333529373
8448	269.628822848114510
8449	2828.798751981564692
8450	613.646501517947740
8451	2479.113290713121842
8452	160.336965871442658
8453	286.915280480607692
8454	625.833798742661656
8455	419.593777442778844
8456	711.639097025076808
8457	1059.448998815043524
8458	2990.294023154392107
8459	1293.235499466336933
8460	1811.115760068239751
8461	668.859951394208110
8462	269.628822848114510
8463	0.000000000000000
8464	67.150533149256063
8465	701.903417123234476
8466	1383.138455386463193
8467	34.145185554436509
8468	285.881501653769476
8469	624.265670299693852
8470	782.348671897780378
8471	561.948590748388028
8472	0.000000000000000
8473	0.721661930968128
8474	0.000000000000000
8475	0.000000000000000
8476	211.967575010080111
8477	3.953253347836601
8478	228.705420291178939
8479	278.814858209112685
8480	272.608404851285115
8481	282.918145607873726
8482	44.493724989631488
8483	211.967575010080111
8484	224.752166943342559
8485	4.674915278804726
8486	312.623871507577235
8487	245.683063829393944
8488	532.725626708822915
8489	0.000000000000000
8490	34.145185554436509
8491	296.599798086577835
8492	0.721661930968128
8493	561.948590748388028
8494	211.967575010080111
8495	482.914514739039873
8496	93.806515589133951
8497	184.031717306309076
8498	0.000000000000000
8499	44.493724989631488
8500	283.287902605486579
8501	0.000000000000000
8502	193.892267925829969
8503	20.920992427218458
8504	322.911674358738196
8505	765.013764513420824
8506	771.020978814572118
8507	571.083651410390758
8508	472.177374363746139
8509	41.500808130267067
8510	48.304225246880748
8511	10.779353430745248
8512	79.066526782957155
8513	154.138370137404678
8514	276.979518790638167
8515	1082.994465117022628
8516	1050.330731729017543
8517	627.733177024074848
8518	0.000000000000000
8519	129.907274850476682
8520	48.809325281665693
8521	27.697255983955522
8522	112.892471780591393
8523	89.749839914218327
8524	140.954675394071387
8525	242.488811766941240
8526	64.744303791114177
8527	301.990681931519703
8528	75.071843354448049
8529	138.188652385567963
8530	691.798872717434278
8531	219.617451724124692
8532	0.000000000000000
8533	878.656997062427308
8534	27.697255983955522
8535	42.079495933718071
8536	117.019803787481251
8537	129.694493409921733
8538	91.766831672135282
8539	627.733177024074848
8540	430.676566233479321
8541	181.252653033702586
8542	672.294337267696505
8543	246.273970810978568
8544	48.809325281665693
8545	272.579378140222104
8546	10.779353430745248
8547	3.881245044280073
8548	150.806822971640173
8549	18.171923211380200
8550	245.919948492824375
8551	439.173577862032118
8552	439.279247468887831
8553	159.457909749778764
8554	89.270088803508372
8555	29.779245998534837
8556	25.893984310303562
8557	16.295033332892828
8558	1.890924082579069
8559	7.356124197571447
8560	8.216044943698906
8561	28.555182437374707
8562	64.128482198680018
8563	40.380337486804578
8564	11.738975896345742
8565	1.631686769388871
8566	85.913006487790312
8567	143.551249761566595
8568	21.102317309541366
8569	199.849291466195297
8570	207.155664574707288
8571	210.397333444935640
8572	215.982178210561699
8573	272.524868025649994
8574	348.147750448570719
8575	505.181748271784045
8576	563.492408624904783
8577	538.232632562131357
8578	0.000000000000000
8579	85.938894984979669
8580	30.413317458226022
8581	103.819863574251784
8582	177.206288513893639
8583	204.881947106259332
8584	78.335480691776240
8585	227.748025281444058
8586	9.756344931009314
8587	92.273669102130171
8588	406.635507578623390
8589	135.052933201186647
8590	3.881245044280073
8591	29.756649791146621
8592	192.056359254697725
8593	56.886184056360221
8594	5.585023188602232
8595	147.380722106604111
8596	14.014512570218649
8597	11.738975896345742
8598	0.879121026157816
8599	25.842482806800010
8600	85.806288113287110
8601	327.669287002154874
8602	72.900419215125623
8603	538.232632562131357
8604	131.345356636906274
8605	138.969673877410486
8606	238.641654272189555
8607	76.636603241209897
8608	30.413317458226022
8609	36.854385932948453
8610	7.844184983051578
8611	59.834337046245132
8612	3.885440111208170
8613	27.526102626897188
8614	20.371794677400704
8615	40.380337486804578
8616	34.734554864989910
8617	3.555125535376948
8618	173.182470684266519
8619	370.574465444356861
8620	581.426906739267110
8621	707.066139913398843
8622	293.465348049750844
8623	50.591565167621489
8624	750.869154702166043
8625	123.754088230848581
8626	15.395994876283305
8627	100.787871759076040
8628	237.694039661338678
8629	238.796876689186433
8630	281.375216070191470
8631	190.961389729557368
8632	37.455520816204306
8633	114.033466360035348
8634	257.918446269569074
8635	201.151042608679404
8636	715.111048287917583
8637	328.483279956828312
8638	123.754088230848581
8639	3.555125535376948
8640	390.425781899944582
8641	196.891051804946670
8642	271.515372359373032
8643	534.613070230954122
8644	74.408972406697600
8645	123.191552107939032
8646	221.505111537371818
8647	750.869154702166043
8648	37.455520816204306
8649	136.995001224030545
8650	180.769575569409596
8651	1345.970920566027644
8652	1749.658434774788702
8653	2165.539565748304085
8654	2918.684692869657283
8655	9044.511667118387777
8656	7054.579401240494008
8657	5138.490874436165541
8658	0.000000000000000
8659	0.000000000000000
8660	974.597735816941281
8661	362.857599051378088
8662	7235.332830035073130
8663	8147.055171213221911
8664	4851.331897881335863
8665	560.371177151885831
8666	492.453499563107016
8667	658.891311841521201
8668	770.889340788779805
8669	36.521646485834715
8670	88.081888291528685
8671	644.965247350812774
8672	1636.762823956485818
8673	5526.477140474647058
8674	5661.585741959927873
8675	10096.996619299776285
8676	5386.529389575169262
8677	4217.745521684620144
8678	3454.270494285385212
8679	2258.337884613351889
8680	1304.341043740702617
8681	821.044939118777393
8682	754.515289326858806
8683	1438.998797364500888
8684	1685.992312406762039
8685	241.324896422695645
8686	173.553516169715749
8687	4174.360371635051706
8688	1740.557600294112262
8689	0.000000000000000
8690	132.840211730428024
8691	535.084719519392138
8692	5503.676516323249416
8693	830.822013905201970
8694	5174.880526211834876
8695	405.002217418294720
8696	657.818605708235623
8697	314.169382760220003
8698	6398.854490043751866
8699	1803.789076323955442
8700	1303.061841944337402
8701	734.323535265577107
8702	723.015976836334858
8703	361.327077655130267
8704	49.173409689989242
8705	610.178991673022892
8706	5757.524534814361687
8707	195.260339941826317
8708	7213.544047679036339
8709	654.097807171580257
8710	58.044371369317496
8711	171.472973411330713
8712	1107.437947547368594
8713	1503.922612226056344
8714	3889.714316518155101
8715	1551.517689702784082
8716	535.084719519392138
8717	6486.991596229901916
8718	1246.460754674419377
8719	4497.249450137432177
8720	86.102234024903737
8721	491.380793429820358
8722	202.171353812963986
8723	3953.375878581770394
8724	3325.869506486737464
8725	2095.306937407603073
8726	987.314702923016853
8727	1070.609873262037581
8728	973.067214420692721
8729	116.944789942969265
8730	536.591737235664368
8731	10382.563952834465454
8732	1639.927755925890551
8733	2081.626416989468908
8734	407.104292129315468
8735	73.013779355543747
8736	221.357159676634694
8737	0.000000000000000
8738	0.000000000000000
8739	5138.490874436165541
8740	3332.497615021823549
8741	560.371177151885831
8742	5071.631851705787085
8743	4659.241451036549734
8744	6439.206869969211766
8745	6507.636062505043810
8746	9766.496507820040279
8747	6391.892288310752519
8748	5830.886005702584953
8749	4221.566359940235998
8750	248.512300432144258
8751	252.730365969932507
8752	696.900496120024172
8753	907.022945009385012
8754	407.969731577110963
8755	2272.093994117810780
8756	563.772843178401672
8757	113.073171233821810
8758	480.348174399478808
8759	0.181084177508048
8760	45.587133890197777
8761	108.178302845209359
8762	569.972224742777712
8763	3550.914451198514143
8764	4171.422080765198189
8765	4629.240597018457265
8766	9598.247004504346478
8767	7648.245794417538491
8768	8215.181062241117615
8769	3188.880927941717800
8770	551.895004564600299
8771	5683.987928472653948
8772	144.454241738889607
8773	17.761909778029654
8774	492.929000000000030
8775	20.796867843063556
8776	376.317853039172292
8777	1016.731809919366242
8778	407.969731577110963
8779	493.000000000000000
8780	463.051897477792579
8781	3935.271686115233933
8782	376.811255937202191
8783	45.516133890197878
8784	2499.862479412303401
8785	2505.794789340563057
8786	901.640685344218809
8787	6996.217186448752727
8788	144.454241738889607
8789	5112.044878138344757
8790	696.900496120024172
8791	413.919994451101729
8792	5007.821640122173449
8793	2980.942226455734271
8794	411.879446382062383
8795	466.325682792853058
8796	2005.543826115059119
8797	907.022945009385012
8798	498.000000000000114
8799	566.239663832701694
8800	4185.110152573617597
8801	471.989942685672304
8802	126.802416138368145
8803	5746.197194779060737
8804	1870.430328981117555
8805	691.518236454858311
8806	0.000000000000000
8807	45.587133890197777
8808	3517.642690161720566
8809	5683.987928472653948
8810	518.777123442381935
8811	3698.962404893964958
8812	3973.054059508080172
8813	368.976519367556534
8814	0.313695357497898
8815	4.965198867135222
8816	17.363728271337941
8817	26.038077929534523
8818	113.013477306252710
8819	198.559497321025020
8820	481.797534909877868
8821	855.091595506205181
8822	811.008668129954799
8823	0.000000000000000
8824	0.000000000000000
8825	301.480118407437487
8826	111.026662113591556
8827	1427.225886779852090
8828	95.709458812866359
8829	1.642373821328914
8830	3.156633389196707
8831	60.260278598422140
8832	341.164223861667608
8833	309.567115616442265
8834	965.804424624160788
8835	208.527062840831917
8836	150.065121341917148
8837	69.824504689251498
8838	59.474827460939750
8839	37.421387319481262
8840	89.913760821790518
8841	302.994377975303905
8842	303.945498228824022
8843	57.103645209225455
8844	280.903945263245134
8845	201.061059107615819
8846	1414.690491920816157
8847	98.970654561615291
8848	4.965198867135222
8849	87.529988298144957
8850	8.674349658196588
8851	1065.315845639081772
8852	17.300549582542271
8853	95.709458812866359
8854	62.829682305932899
8855	0.000000000000000
8856	777.984822423298624
8857	0.000000000000000
8858	811.008668129954799
8859	276.741094729092254
8860	192.558352246092198
8861	289.424110855460071
8862	37.421387319481262
8863	80.795205574092478
8864	10.349677228311583
8865	35.784476035039901
8866	26.955460319797997
8867	1427.225886779852090
8868	1760.613123721888314
8869	510.903831075467792
8870	1550.325891412140209
8871	2044.572393698276073
8872	2486.397321902954445
8873	448.107400843140795
8874	632.332562486706934
8875	869.601742381086524
8876	2464.219401134263990
8877	3349.066508201969555
8878	2794.512066609101112
8879	334.073344727965434
8880	0.000000000000000
8881	1000.672717153082999
8882	913.051930062243514
8883	938.389410209557241
8884	1562.547802623362486
8885	1383.110250940957485
8886	17.557522423138284
8887	5892.033290662614490
8888	3880.223996733476724
8889	3668.593784130239328
8890	1526.597162223420355
8891	1264.571840449704268
8892	1094.102735476847329
8893	1349.105938327404374
8894	1041.041427182158941
8895	1277.929410381193748
8896	304.425157141136424
8897	1125.772739115449440
8898	402.952756680793243
8899	298.679074206630503
8900	336.588598876598212
8901	691.463399798311343
8902	1046.975585247098934
8903	366.320917397986761
8904	353.365800183925444
8905	385.563262034205991
8906	390.602961178142323
8907	226.562210757266683
8908	77.523852695624512
8909	119.575420367900989
8910	371.448023964739093
8911	195.524488368408470
8912	1581.179633377300206
8913	441.109563470313788
8914	353.197669537386616
8915	1065.799901966728385
8916	105.017623600100805
8917	125.164901879767640
8918	751.847348791427862
8919	1253.664578784883361
8920	1620.672265769380374
8921	817.099725084519946
8922	738.468946976252255
8923	746.392731865247356
8924	122.448534867329869
8925	904.331548243855536
8926	600.403771856105095
8927	312.978121839000494
8928	692.155886315769976
8929	1269.955293777796896
8930	776.531821882398390
8931	659.223310700722436
8932	938.389410209557241
8933	1760.613123721888314
8934	748.772717926297673
8935	705.647093809981357
8936	233.698721617163244
8937	262.807000000000642
8938	819.156046839950136
8939	2134.560473644438844
8940	353.875900518492301
8941	265.957944500534609
8942	28.451643798792322
8943	621.557656589586486
8944	588.228005550495141
8945	0.000000000000000
8946	714.222406810757775
8947	1715.898519638658854
8948	1448.913596691945486
8949	1366.530256140403480
8950	353.197669537386616
8951	2380.035085790110315
8952	435.619488175300717
8953	1831.718816009575221
8954	547.401702320584036
8955	8.012808633463747
8956	371.207383338650914
8957	998.152661095719736
8958	6205.758800495093965
8959	2558.524101300369239
8960	1920.596362598949554
8961	1016.235779393608482
8962	1433.840247109854772
8963	232.663024216664013
8964	185.697585712865646
8965	913.051930062243514
8966	1125.772739115449440
8967	615.012300866864280
8968	1673.260384915713303
8969	307.289800581494433
8970	287.563141879335774
8971	717.927701312534509
8972	2681.939436798079441
8973	990.775214730473635
8974	252.201887829823846
8975	184.227901115456461
8976	554.108505684977899
8977	171.140716403752862
8978	334.073344727965434
8979	1141.690244288404529
8980	984.764034153484204
8981	1024.040730049685862
8982	1314.945847079367240
8983	441.109563470313788
8984	1558.799920319427201
8985	395.498241436024614
8986	1295.181210686605482
8987	2330.688420529842006
8988	1373.565537151285525
8989	153.238054415801571
8990	119.597610587221396
8991	2791.721754136757227
8992	5124.887836822359532
8993	1247.379468134477747
8994	2311.600027162718106
8995	1367.922440013242976
8996	2081.863305977368327
8997	2337.198855236702911
8998	2837.160180345943900
8999	2923.316122198406902
9000	3340.041454925928520
9001	3728.083832896365493
9002	2025.761025607999272
9003	2205.729442425577417
9004	2434.498004732853587
9005	3813.621341538429988
9006	3858.194262306063138
9007	2046.307869422055546
9008	1715.466755877928335
9009	1741.067632632900541
9010	336.508815412976958
9011	270.268623943565899
9012	246.513864405401847
9013	406.592415635950886
9014	619.288845443009677
9015	741.961051839207016
9016	1143.808210362406044
9017	1551.523298946697878
9018	170.062859442916874
9019	985.461745945804523
9020	1364.778840604454672
9021	1761.559629788235043
9022	1191.220618775765161
9023	1029.071812651977098
9024	1082.534560249923516
9025	2594.677092825379987
9026	2624.826766399216467
9027	2347.610134368169838
9028	2262.229415640788829
9029	2457.757322482916607
9030	3100.307704104637196
9031	2878.365711902995372
9032	2469.154665532502804
9033	2334.340651597570741
9034	2687.972699022361667
9035	2570.854590156911399
9036	1607.582575616664826
9037	1295.303028979998771
9038	852.265799068056936
9039	724.593592671860620
9040	433.007582391790777
9041	309.801608925862922
9042	403.025367191621342
9043	1802.746856296809710
9044	607.244564743523483
9045	460.661933554112807
9046	707.121840379137780
9047	429.464531087478235
9048	985.461745945804523
9049	559.111755455979392
9050	833.742958489479292
9051	524.753151280571160
9052	160.078551230551625
9053	141.000000000000000
9054	524.585448247834620
9055	380.042407641844818
9056	1762.245199710189127
9057	95.488257295122295
9058	294.745773366469678
9059	3012.671774343438756
9060	641.904939124849079
9061	1442.356345938148706
9062	193.007791641847803
9063	460.020523071397065
9064	263.375838938125185
9065	246.513864405401847
9066	444.215438580362843
9067	700.840151522288465
9068	599.730278386489204
9069	130.121335839734911
9070	331.625516719438849
9071	263.364145318677345
9072	170.062859442916874
9073	280.000425297981394
9074	2808.640786721876339
9075	661.301080649391793
9076	123.205973465927883
9077	146.000000000000000
9078	429.149906300207761
9079	657.420773588024872
9080	2061.989060018753662
9081	144.146329377600580
9082	373.635353839482661
9083	4072.444200010088935
9084	1074.836946634423384
9085	588.762973404100421
9086	118.285197300370342
9087	316.632679491497868
9088	125.158398544252734
9089	309.801608925862922
9090	534.506817552010148
9091	670.873508486887204
9092	1387.959648883041382
9093	1765.526382439643612
9094	2070.705712311195839
9095	2064.723928156129205
9096	2733.908478270350315
9097	267.222426555814195
9098	3.317002330208901
9099	920.293850502852933
9100	580.368149902593018
9101	24.876612610397025
9102	325.509378968755243
9103	1594.654281861561230
9104	1366.362263743321137
9105	1864.452809787310116
9106	1486.881577094151453
9107	1833.780764361698175
9108	865.770779854936336
9109	768.708735850887933
9110	534.506817552010148
9111	1185.535721245352079
9112	318.000000000000000
9113	318.636072086943443
9114	580.368149902593018
9115	1100.958587281671271
9116	1143.240724387795126
9117	942.270688132031296
9118	1822.298814184574439
9119	1268.358720049023759
9120	343.817856163952627
9121	768.708735850887933
9122	693.426959356433599
9123	278.695353069170096
9124	281.908729954191585
9125	920.293850502852933
9126	660.066055285690254
9127	1394.164568498406879
9128	580.785377251582872
9129	3019.839963006299968
9130	543.892799224866621
9131	416.209758985556505
9132	1.793144262348808
9133	868.846654442205363
9134	2492.721054937925146
9135	165.791031362829472
9136	148.479220626686242
9137	151.246014703220766
9138	224.647615139743010
9139	306.217084369762176
9140	1475.879977862778787
9141	806.567227803529590
9142	648.545078024399118
9143	816.181326853092401
9144	225.526807878839804
9145	0.080779352256054
9146	814.177460980302271
9147	734.720570304050739
9148	178.420237290964593
9149	646.842142788941487
9150	455.947306142908587
9151	582.572696170740755
9152	1149.682935903693078
9153	464.174063917596470
9154	595.505419319005000
9155	407.740809082179112
9156	450.747031287232801
9157	483.530483954447789
9158	1371.522408953602053
9159	291.031461836026438
9160	112.473366469794584
9161	356.753887452918605
9162	680.155121520518719
9163	978.270431106514366
9164	278.606135006608611
9165	0.080779352256054
9166	170.836191358316455
9167	137.849763665762083
9168	2679.476870177573346
9169	734.720570304050739
9170	266.308160590559567
9171	350.028758964258031
9172	618.578091855244452
9173	624.835319587995286
9174	1705.905063334230590
9175	115.550326410868777
9176	647.286377948188715
9177	1216.181802159142762
9178	782.357631846811273
9179	289.775016292889575
9180	65.705310375177746
9181	356.753887452918605
9182	285.199201158620554
9183	122.378121734692400
9184	2136.093416799430997
9185	814.177460980302271
9186	297.704920341859975
9187	104.035873071040555
9188	641.836679672583500
9189	592.484999499617174
9190	1221.751041827312747
9191	69.777310129278860
9192	769.518991424462797
9193	2655.119900735075134
9194	56.828059423370696
9195	39.445491550912472
9196	0.000000000000000
9197	199.117043574202540
9198	0.000000000000000
9199	1311.173573826672737
9200	0.000000000000000
9201	977.956751555359233
9202	1303.227914870278710
9203	305.477476744430589
9204	307.089629465628093
9205	720.673189613087288
9206	150.278077039845130
9207	241.403783373584417
9208	181.880807577502139
9209	483.794100645792469
9210	324.065924648338751
9211	53.138262616970245
9212	41.708364770284419
9213	28.630251591264518
9214	26.421524588808850
9215	3.955192283921539
9216	5.401198793903033
9217	82.090876118080189
9218	99.664882288461371
9219	406.419183564378272
9220	400.596108413093759
9221	398.553767056041920
9222	441.270123820127822
9223	478.980861128678839
9224	687.644659340403450
9225	362.537702093541157
9226	807.646750315052259
9227	933.471208760639570
9228	1221.271091193041684
9229	599.306083642355816
9230	147.207185122252810
9231	462.587289544678868
9232	420.102624718234665
9233	1069.772882857108016
9234	0.000000000000000
9235	1276.486761815586078
9236	1688.049062781441990
9237	0.025457836586849
9238	628.879725793311422
9239	69.079131123470773
9240	193.511004859030635
9241	39.445491550912472
9242	1830.026527321972253
9243	0.000000000000000
9244	855.565329828249219
9245	0.000000000000000
9246	715.700954714878094
9247	571.862870667452285
9248	40.078102979109758
9249	335.331736680517565
9250	267.944353805526248
9251	58.503819179716835
9252	178.060128146089909
9253	82.090876118080189
9254	56.828059423370696
9255	977.956751555359233
9256	463.123464221807751
9257	21.711740619671570
9258	2587.660335642264727
9259	721.069906419565427
9260	199.142501410789578
9261	548.722776579412880
9262	311.887468649687150
9263	39.440887538405342
9264	1385.871124982959600
9265	56.828059423370696
9266	855.085105868180676
9267	4.251068359506584
9268	108.542988538446224
9269	1311.173573826672737
9270	1755.936057667172918
9271	610.378209040096181
9272	13.797263517244758
9273	51.043767709487696
9274	330.208217625172722
9275	64.326894331001412
9276	111.758645496588642
9277	5.401198793903033
9278	39.470949387499282
9279	1069.772882857108016
9280	947.958597466122683
9281	2.691727939308740
9282	0.000000000000000
9283	508.624649027910721
9284	1688.049062781441990
9285	169.797187813265907
9286	7.206331634120156
9287	18.132060240689430
9288	35.537842209819345
9289	37.242975836908172
9290	63.511216954830047
9291	63.511216954830047
9292	72.809709385952814
9293	99.108651069677421
9294	125.021458993089709
9295	271.739532684383050
9296	498.499862560497093
9297	94.636908955465756
9298	85.281305636958990
9299	64.592159977710764
9300	37.634017281658586
9301	35.940899827987650
9302	18.625915015442171
9303	7.206331634120156
9304	26.298941683724550
9305	271.739532684383050
9306	333.390386858565194
9307	0.000000000000000
9308	9.298492431122785
9309	1.717149800506857
9310	17.899636743882635
9311	26.268241117921843
9312	10.925728606569272
9313	7.206331634120156
9314	403.862953605031635
9315	125.021458993089709
9316	80.717249059038295
9317	20.689145659248190
9318	9.355603318506819
9319	1.705133627088832
9320	17.808839587298269
9321	26.958142696052285
9322	11.419583381321996
9323	7.206331634120156
9324	82.477749421947905
9325	59.854938731293451
9326	14.968298539893603
9327	41.550278564709352
9328	75.026397170552102
9329	78.347988833118194
9330	36.217314629353041
9331	138.000000000000000
9332	140.000000000000000
9333	23.683097108224558
9334	31.949671930359145
9335	130.599184386664746
9336	141.915328108488467
9337	195.396292266877538
9338	206.468080399952498
9339	222.791358712205579
9340	140.000000000000000
9341	82.477749421947905
9342	131.010035748054037
9343	10.131421960919607
9344	18.896322726337935
9345	123.789492772924447
9346	64.461691077719991
9347	104.574622112229619
9348	135.755227627308614
9349	138.000000000000000
9350	222.791358712205579
9351	29.038931629182560
9352	43.995521342550227
9353	25.195855104738971
9354	43.726548589719037
9355	98.276543136044481
9356	119.108839633358073
9357	90.962965299642150
9358	52.303138028006003
9359	11.557170327807716
9360	0.545948839380118
9361	183.269732760116113
9362	251.243070401173043
9363	415.365709816265053
9364	495.375845935430107
9365	686.007916356045484
9366	306.095141913077612
9367	183.269732760116113
9368	80.010136119165026
9369	241.971009721192246
9370	306.095141913077612
9371	186.070799838126618
9372	72.305678971583191
9373	0.545948839380118
9374	40.745967700198293
9375	305.130943185651404
9376	686.007916356045484
9377	32.959381911461328
9378	4.332341330526912
9379	175.577200927895547
9380	232.888987075718916
9381	7.441913655403446
9382	2.653396346540326
9383	13.215473023512608
9384	73.485905258913846
9385	17.594441975998823
9386	0.311859441329995
9387	175.576858910207250
9388	26.442670153572355
9389	2.026797936236047
9390	73.485905258913846
9391	3.118776954314225
9392	60.150018683527271
9393	0.311517423641723
9394	71.772056759515110
9395	6.815315245099168
9396	13.215473023512608
9397	245.848432909298879
9398	2.838232535702441
9399	248.218925747799318
9400	268.906871018354877
9401	207.417511253198029
9402	277.199303859753286
9403	149.063171335520934
9404	143.891019493919032
9405	363.623694178225037
9406	122.604590541761723
9407	131.407280858704524
9408	208.246291070425514
9409	485.397830139650125
9410	128.165465306116403
9411	156.754773758935499
9412	60.293477747609749
9413	57.429740831842260
9414	1.233397867151130
9415	149.063171335520934
9416	27.224671876592808
9417	327.154515220499775
9418	63.555824541162778
9419	79.915763547214709
9420	39.605532477053877
9421	17.457106154468729
9422	242.252501503613729
9423	277.199303859753286
9424	18.421981559649904
9425	414.744673929193766
9426	515.957897748296205
9427	562.305840085215436
9428	632.662414026969032
9429	1026.358125216958570
9430	59.409128503424881
9431	119.092450455116023
9432	377.621473929000786
9433	201.149629433432494
9434	203.720223642675364
9435	211.491228641165151
9436	802.652007107386908
9437	134.734883907767539
9438	116.227697221137504
9439	732.753673130398965
9440	237.705544145830061
9441	228.971484282503894
9442	160.845853520863926
9443	166.503122917054469
9444	77.717930935673550
9445	50.312085002585967
9446	371.987065284371397
9447	354.104226634059785
9448	271.432550322109364
9449	217.409146156394883
9450	96.823265949678259
9451	8.981669582816963
9452	338.422011735475110
9453	101.278836958456580
9454	70.380208733842679
9455	46.347942336920795
9456	116.227697221137504
9457	341.261670390051847
9458	814.353125511749909
9459	394.486117564037158
9460	61.113514010103152
9461	338.422011735475110
9462	861.079312822564702
9463	291.310700633003307
9464	7.771004998490384
9465	37.223083972444805
9466	2.570594209242183
9467	76.388275333073153
9468	120.651493346070964
9469	82.695311104040329
9470	54.023404165714489
9471	134.734883907767539
9472	986.535686821800368
9473	718.240476030097852
9474	18.673245024358746
9475	28.836037991499690
9476	8.981669582816963
9477	912.470460112925252
9478	121.566869140499875
9479	8.734059863326022
9480	208.037659071820173
9481	68.125630761640394
9482	87.907209506215992
9483	126.191432741695579
9484	9.244621792641560
9485	7.802626175638365
9486	7.806800623929890
9487	1.182242001984451
9488	5.160584424330008
9489	3.778080910450252
9490	3.053583956134200
9491	2.441297147712898
9492	1.092790493784000
9493	12.611724666926809
9494	29.332887708470217
9495	36.984945371549429
9496	48.604736637706736
9497	84.947797985774486
9498	140.879117711166543
9499	158.618725573181763
9500	174.705068938794199
9501	294.345782411878020
9502	21.676566741407402
9503	19.242062476632981
9504	35.384789968644711
9505	32.310507419365763
9506	7.345243147954404
9507	9.951259045271298
9508	9.975375131504171
9509	11.258370133013782
9510	16.721163041543406
9511	55.110458478489562
9512	11.619791266157284
9513	7.652057663079191
9514	19.242062476632981
9515	134.254496262268503
9516	27.290577202761426
9517	147.378030140945469
9518	43.804598123780160
9519	1.282995001509610
9520	1.182242001984451
9521	0.424405790757818
9522	36.343061348067650
9523	12.611724666926809
9524	1.348506653928898
9525	2.546039478706206
9526	0.724496954316048
9527	0.612286808421300
9528	21.676566741407402
9529	107.434173902609160
9530	24.564974566886342
9531	313.097875546352100
9532	30.792537307446320
9533	1.441995617003190
9534	7.806800623929890
9535	0.396115256233429
9536	1.382503513879765
9537	1.092790493784000
9538	13481.176195588028349
9539	15074.149227510391938
9540	21276.689835789085919
9541	29951.219066309771733
9542	37231.658955891391088
9543	41377.899550739442930
9544	50178.540356360725127
9545	51271.157889654350583
9546	54542.211216859046544
9547	58138.032772995124105
9548	65549.037041456380393
9549	75926.531418379177921
9550	83369.890733841719339
9551	110700.418923094810452
9552	113811.704445062277955
9553	108035.890115186746698
9554	118881.694298649032135
9555	124597.287084350668010
9556	125432.172512542034383
9557	108449.627591646582005
9558	64246.044068844901631
9559	131963.444700921652839
9560	133565.580079517210834
9561	135912.388868658978026
9562	141529.986051851097727
9563	139613.553660371311707
9564	136926.450371610873844
9565	132409.787172106647631
9566	126761.363761023952975
9567	107287.952622842582059
9568	74431.941671280103037
9569	57572.259512792326859
9570	56411.991092567033775
9571	74375.580929524716339
9572	107075.923428930225782
9573	125510.898718819269561
9574	130410.150554108622600
9575	134838.756171219982207
9576	141013.042511970299529
9577	141299.784584929759149
9578	137548.089201226044679
9579	153996.377311327465577
9580	156175.498750749189639
9581	98728.691749459656421
9582	94531.150370895978995
9583	115141.789129835669883
9584	125902.358350969967432
9585	121963.415605401212815
9586	110810.127241002730443
9587	117059.346890151282423
9588	98569.551175764965592
9589	80825.758781815515249
9590	71984.507361256575678
9591	63705.602190602781775
9592	57801.297708950216474
9593	54199.063845609496639
9594	50997.386483110341942
9595	47647.847920117979811
9596	39794.956357102499169
9597	38088.455500808500801
9598	32761.170548259997304
9599	19679.840269532469392
9600	13466.275056365862838
9601	11950.588306691659454
9602	20508.195285687543219
9603	39112.946675626248179
9604	3490.734505972829993
9605	13481.176195588028349
9606	16865.805056293436792
9607	1824.483866109802875
9608	56411.991092567033775
9609	8444.636305414869639
9610	7335.590488178111627
9611	11210.925857436572187
9612	8943.979846424572315
9613	13271.640547253253317
9614	13684.371197989286884
9615	26282.621745266547805
9616	9132.801958667741928
9617	8545.815889322338990
9618	3392.133790988369128
9619	8917.074639440492319
9620	43855.354555664853251
9621	12462.634027375110236
9622	23635.240000718862575
9623	24131.434519528909732
9624	9519.269363458119187
9625	98975.273264020317583
9626	18202.440188418975595
9627	18932.593637978046900
9628	24162.305599148028705
9629	47479.133120222628349
9630	34387.125881543914147
9631	9950.223814645381935
9632	12951.942670722839466
9633	6929.016670207758580
9634	6999.250523183419318
9635	8912.740636362306759
9636	29526.210880322207231
9637	5747.655535671726284
9638	11950.588306691659454
9639	15089.155016160111700
9640	1747.197583861631529
9641	57572.259512792326859
9642	4663.379487398043238
9643	5382.435551144866622
9644	9704.226070627906665
9645	7996.230603818579766
9646	11405.738747764709842
9647	10197.188145999367407
9648	74683.746646631494514
9649	10530.694063764147359
9650	9294.987465115365922
9651	3322.757826282612314
9652	13323.875687647459927
9653	25060.257656421781576
9654	10364.044821106335803
9655	23161.834681445743627
9656	25169.870367821451509
9657	9525.681670662754186
9658	88704.679633232881315
9659	17098.532509949047380
9660	19240.077818914574891
9661	39540.815791567270935
9662	43851.039282178542635
9663	34542.794333700898278
9664	11579.914133165930252
9665	13040.000253115675150
9666	6940.041275095632045
9667	4559.510784629416776
9668	12956.320319362472219
9669	10624.886081530685260
9670	9687.829949882443543
9671	4207.805482950289843
9672	2196.211328883383885
9673	895.326754975641052
9674	522.513882435962273
9675	2465.672472775445385
9676	4445.989150823759701
9677	9814.060274785577349
9678	10752.065274785565634
9679	13086.621568097663840
9680	19837.333575006996398
9681	20813.408011769490258
9682	16287.835542468726999
9683	17957.900128086101176
9684	23687.605843630357413
9685	24041.240847017150372
9686	23901.715364458261320
9687	24781.620550175844983
9688	20888.223620864308032
9689	11539.622320980688528
9690	2051.153382959927058
9691	892.179724793744299
9692	1790.238459325738631
9693	12415.966711482571554
9694	11057.827245116017366
9695	11524.440341995106792
9696	19845.368321182821091
9697	20784.573087595697871
9698	20867.917435886582098
9699	19832.033100665514212
9700	19683.505430158056697
9701	24459.408010319082678
9702	17838.894165307214280
9703	22963.868641390556149
9704	20636.422324240353191
9705	1943.158590339486409
9706	10681.818570413377529
9707	2523.768900013485109
9708	522.513882435962273
9709	7042.201428483672316
9710	5374.071716542403010
9711	1827.431077851019609
9712	3388.770279238452531
9713	2837.502245138634407
9714	9377.154412551009955
9715	1980.886485989898574
9716	1408.045842441578316
9717	938.004999999999995
9718	2830.538119936694329
9719	2846.343605872581520
9720	2334.945999999995820
9721	10663.883185002656319
9722	1384.370489291327658
9723	1284.139100379582260
9724	12800.516385057981097
9725	599.120149478706708
9726	1201.154171875884458
9727	2333.643376729060492
9728	1300.884573907736012
9729	10082.416563630815290
9730	11872.370199897080965
9731	895.326754975641052
9732	7971.591426452252563
9733	5486.025059512740881
9734	1622.323744971664155
9735	4740.142159626121611
9736	1874.252711130221996
9737	1056.226433363294291
9738	2012.163962008499539
9739	509.987107909582164
9740	937.056131648227733
9741	5784.730282835347680
9742	7796.792865267134403
9743	2331.823944519676388
9744	38.154932845840008
9745	917.757392412246531
9746	2459.548918159532604
9747	2294.908089352658408
9748	1758.093807644891740
9749	10689.623109896658207
9750	3691.782843095600583
9751	5387.602597292170685
9752	3887.067239412711842
9753	3651.941750039125054
9754	4947.260646832861312
9755	5387.602597292170685
9756	1463.078453353539771
9757	3651.941750039125054
9758	4947.260646832861312
9759	1668.294914439268268
9760	3887.067239412711842
9761	5959.000000000000000
9762	13602.464877688509659
9763	18891.693922129150451
9764	26133.444115102836804
9765	34782.948954455619969
9766	40511.803161171541433
9767	45177.078278730441525
9768	49249.267881601670524
9769	51851.742151101578202
9770	54196.276827637069800
9771	56420.179006390935683
9772	46141.155339599543368
9773	71797.950738434388768
9774	90401.150267768098274
9775	111559.308941840587067
9776	113065.852748351331684
9777	110621.495766553489375
9778	111704.118979954801034
9779	106889.537475598161109
9780	99409.578189619162004
9781	95527.214376827978413
9782	85683.547789770134841
9783	69606.729421903160983
9784	64309.698360857888474
9785	49259.402055912702053
9786	44450.066546477188240
9787	27942.519189305545297
9788	22614.899796112535114
9789	16685.451361595562048
9790	10623.000000000000000
9791	10614.000000000000000
9792	16663.004367113710032
9793	22578.679601312800514
9794	28996.255401241214713
9795	46167.697264373593498
9796	50916.290364497996052
9797	64496.470519639609847
9798	70300.333478522006772
9799	84947.840592680324335
9800	95872.426020471160882
9801	97979.853003606607672
9802	107231.107918679539580
9803	112757.045844362146454
9804	112602.137996361867408
9805	112956.142500307876617
9806	112120.972318324507796
9807	83777.036768365476746
9808	57837.955097620208107
9809	25666.037385912561149
9810	59469.080257092376996
9811	55679.430922537707374
9812	51061.225850742717739
9813	48159.549410044513934
9814	43592.854827507158916
9815	41268.261265893008385
9816	37097.786278315958043
9817	28899.760000617923652
9818	19249.775177703435475
9819	13768.252991429299072
9820	5953.999999999998181
9821	10840.604713500741127
9822	30078.456876465384994
9823	6051.343657815804363
9824	17238.428136996233661
9825	18369.685697557655658
9826	10614.000000000000000
9827	6844.259727278307764
9828	14582.715631361357737
9829	5959.000000000000000
9830	11261.276754583648653
9831	7671.554635982850414
9832	11923.389000612747623
9833	4054.876219070950810
9834	21016.770704945723992
9835	9191.995464955829448
9836	74384.884297514028731
9837	11633.525337826817122
9838	13282.833077698853231
9839	22900.833583876701596
9840	5468.034242551950229
9841	5919.675234199090482
9842	7615.244684837003661
9843	41632.015313534269808
9844	17100.509051801382157
9845	9049.120184729790708
9846	7324.636252040630097
9847	4869.347259777209729
9848	37088.518215474097815
9849	11637.231828218917144
9850	8389.304981842709822
9851	15817.234927789377252
9852	10389.126151846026914
9853	37264.233752351348812
9854	6064.790652297621818
9855	15467.132507902291763
9856	19839.801847361122782
9857	10623.000000000000000
9858	5754.303320542939218
9859	13871.359210035659999
9860	5953.999999999998181
9861	13036.213584239441843
9862	8166.059615648804538
9863	11252.015376085719254
9864	5620.623374872050590
9865	22446.081958654423943
9866	7633.616245816946503
9867	80900.006610387194087
9868	13907.195733086115069
9869	15373.185555550917343
9870	22236.939077915874805
9871	5660.327384385494952
9872	5933.448434516984889
9873	7108.412787000042954
9874	48967.897454946010839
9875	16172.793686400085790
9876	9219.908298470618320
9877	7385.378661351724986
9878	5168.549430975596806
9879	13564.499011085435995
9880	9296.550272274265808
9881	10797.539611783411601
9882	14736.316087056289689
9883	3481.282827909780735
9884	8778.928496561424254
9885	9638.069364469021821
9886	14117.400858306220471
9887	17699.419594008351851
9888	20679.304060069393017
9889	23415.112328516886919
9890	22899.609714635065757
9891	24064.359614812485233
9892	28129.266301855779602
9893	30400.334222169636632
9894	26508.072207328365039
9895	27237.258169205924787
9896	26997.521972808382998
9897	30068.186171776269475
9898	9711.148844099036069
9899	9950.959181486203306
9900	2755.581253623769499
9901	15743.083586165632369
9902	12223.415595560341899
9903	13808.110266373489139
9904	22227.399811894367303
9905	35603.327077433328668
9906	25432.386421204544604
9907	31855.506873884769448
9908	29880.312887758802390
9909	22637.381587468200451
9910	22992.497335690248292
9911	23545.456613008613203
9912	21212.307848880958772
9913	18305.821414353158616
9914	15216.433765178973772
9915	9642.946898895732375
9916	9116.069095580420253
9917	4292.296099674564175
9918	10860.893377272515863
9919	6235.227178590160293
9920	13334.864988662162432
9921	10223.951324146211846
9922	901.552581758689030
9923	3770.452132673620326
9924	17681.154134792293917
9925	1814.211906343531837
9926	3316.906205122088522
9927	13068.229009104210490
9928	874.970483975947673
9929	5624.653574413382557
9930	3391.721915778858147
9931	3481.282827909780735
9932	4772.232572470245941
9933	4826.595278164169031
9934	4179.529898714301453
9935	5335.097462529055520
9936	3850.341793884706021
9937	4409.618162351472165
9938	7403.561602929927176
9939	3398.663702280318830
9940	7790.229178304597554
9941	9413.251791837508790
9942	4915.575443141281539
9943	7693.092886307239496
9944	8096.930509621108286
9945	3697.054101140453895
9946	4544.963065650843419
9947	11255.966600694713634
9948	1797.040556722478414
9949	80.726676562361263
9950	542.707419383688944
9951	5150.780901667585567
9952	1807.027244965700447
9953	4292.296099674564175
9954	4532.422235083124178
9955	4530.721343976356366
9956	24536.567226391583972
9957	6429.252834975083715
9958	7370.009784489983758
9959	3916.987075823460600
9960	7366.104939493455277
9961	2996.004197960476176
9962	7812.126632134945794
9963	6811.907597917116618
9964	8085.983242144212454
9965	14267.827904209572807
9966	24428.885902993468335
9967	27812.524227751870058
9968	37599.993824321274587
9969	42612.843580574597581
9970	43991.937380086514167
9971	51364.401242241758155
9972	53117.691719441070745
9973	47497.644108462503937
9974	47439.456807070353534
9975	47300.826746021011786
9976	44316.518270920751092
9977	30238.441821973141487
9978	33415.053473435473279
9979	68294.595042630186072
9980	65075.539662924806180
9981	63021.926842410786776
9982	57265.210958354255126
9983	56473.442728547895967
9984	55255.557943454921769
9985	52235.649872521804355
9986	48897.786482436837105
9987	25231.999003978718974
9988	11905.496633569131518
9989	19359.731366525033081
9990	12953.507379020456938
9991	10363.467735425421779
9992	17361.501070905385859
9993	50286.361432320532913
9994	53655.708103255841706
9995	56318.426394945316133
9996	57130.815809333726065
9997	60936.945156751062314
9998	66672.418769064170192
9999	66681.323028770304518
10000	67690.811032703102683
10001	44216.925546054277220
10002	33174.717132887024491
10003	43154.402839692178532
10004	40458.708379054987745
10005	44351.568325266620377
10006	53968.851993082600529
10007	56601.608227877964964
10008	53577.121482235314033
10009	45044.551649719083798
10010	42033.839150099469407
10011	35454.289436926963390
10012	28886.931874520782003
10013	24736.380694414692698
10014	15159.372138566055582
10015	8040.287108320684638
10016	7670.543070230703051
10017	8838.550218189322550
10018	10435.455485448774198
10019	27772.488085841534485
10020	3987.359831136021057
10021	15875.703715647978242
10022	2785.320680697602711
10023	10581.652623749965642
10024	3949.818130949727220
10025	6806.122128092356434
10026	3544.464828679926995
10027	46124.360711601737421
10028	7548.047208782857524
10029	10616.157962424049401
10030	11370.762905336039694
10031	4695.982749711532051
10032	7918.341779521731951
10033	10435.455485448774198
10034	1419.647349562904537
10035	31450.800837113805756
10036	10363.467735425421779
10037	3960.974152258992490
10038	2141.768090326230322
10039	7812.126632134945794
10040	3788.399999948630466
10041	10238.164955776092029
10042	14393.911247975131118
10043	7345.214838989800228
10044	7306.511310160405628
10045	6254.115439194913051
10046	17517.444060630157765
10047	28226.573685198196472
10048	6825.521346993942643
10049	11675.693604800742833
10050	5618.978531243591533
10051	21555.706651385324221
10052	1880.989074560503468
10053	7361.540589586692477
10054	5221.014399393319763
10055	9793.413504275393279
10056	4311.377684027588657
10057	34718.704629056082922
10058	8485.287576962859021
10059	6861.928077261727594
10060	1811.666538912329997
10061	1681.621632100673878
10062	7326.532431546438602
10063	11905.496633569131518
10064	3464.355910371024038
10065	33660.368212886169204
10066	12953.507379020456938
10067	3929.490871408556359
10068	2547.263461030773669
10069	8838.550218189322550
10070	4145.589779192306196
10071	11398.270926136901835
10072	22259.508009680026589
10073	7177.426725248992625
10074	7327.753581903518352
10075	7820.815396114235227
10076	13506.913830646984934
10077	32324.964427340641123
10078	5979.205183353471512
10079	11091.644161865517162
10080	17560.784127550497942
10081	30308.626179970236990
10082	41055.203003894028370
10083	61580.775972281640861
10084	64910.587071529233071
10085	70634.526036198192742
10086	75339.873891136609018
10087	68826.993469296605326
10088	26944.517914371004736
10089	18220.151758379532112
10090	16929.742948931150750
10091	13738.009331698134702
10092	23103.784897704637842
10093	21070.864608409472567
10094	32624.037995950700861
10095	81715.337683815931086
10096	75526.725430034697638
10097	69150.932340765590197
10098	65858.985643967607757
10099	62290.297432313127501
10100	42280.753933596592105
10101	31031.376604512501217
10102	19352.445475744589203
10103	28138.672610542067559
10104	15694.101559867367541
10105	5673.659499174001212
10106	10034.556139415200960
10107	24453.855666085619305
10108	13741.771656197672201
10109	17560.784127550497942
10110	7881.434140024421140
10111	9574.934583497346466
10112	17792.620672260192805
10113	13489.002502985607862
10114	13296.846146260912064
10115	52454.170659776995308
10116	4221.667584659245222
10117	3758.458496787313379
10118	10507.801657706262631
10119	40840.165286162802659
10120	4140.928172326021013
10121	8865.393116407076377
10122	7602.563871544144604
10123	23937.826196414451260
10124	12672.860732545885185
10125	19352.445475744589203
10126	8120.311252431385583
10127	11607.854872792548122
10128	8426.845106253689664
10129	55371.478057911379437
10130	13799.646651421320712
10131	3362.870971911823290
10132	12946.033740650733307
10133	5048.867306235650176
10134	12178.246892037217549
10135	13846.358813115883095
10136	17667.404926172592241
10137	21580.569359511126095
10138	23352.954107229848887
10139	36482.934283758688252
10140	39651.491132596864190
10141	43240.873092030400585
10142	45352.591173537846771
10143	49056.119718991205445
10144	54146.944052372797159
10145	56565.606744540011277
10146	56046.138317672135599
10147	61838.491845733580703
10148	66471.668663004660630
10149	68442.948150510550477
10150	71420.431276777788298
10151	74599.252618701939355
10152	79150.691155085209175
10153	50215.387534050249087
10154	47014.615693298976112
10155	43914.169018918124493
10156	21526.700099714296812
10157	45003.407058942430012
10158	49244.521410366745840
10159	69245.030239699190133
10160	70816.566623248450924
10161	71318.195599552331259
10162	69248.027865187512361
10163	64191.755743223555328
10164	62710.296489199099597
10165	63941.809461197619385
10166	62633.877801865412039
10167	60607.500375656716642
10168	54933.739249858306721
10169	54146.260857878594834
10170	50482.069604023374268
10171	44083.360355828473985
10172	41229.132833890333131
10173	37635.259078230636078
10174	23419.570292465130478
10175	21624.360879577066953
10176	17662.246274688808626
10177	14985.411661730635387
10178	2081.943907429156752
10179	27555.935870019988215
10180	18032.435104842632427
10181	5449.196052297479582
10182	8350.940909064964217
10183	1520.922573779425647
10184	13846.358813115883095
10185	24890.725322052530828
10186	11144.042489147384913
10187	13861.673395161713415
10188	3016.191178950225549
10189	4813.634691550929347
10190	7159.847712009323004
10191	4111.644792338553998
10192	4555.119691776160835
10193	16856.589224959490821
10194	4486.878202379407412
10195	2973.616848436937289
10196	4616.968745577723894
10197	28583.411078972785617
10198	11313.632987739199962
10199	27904.634375788544276
10200	16585.912517307195230
10201	6555.793573059555456
10202	4171.895130893794885
10203	4561.900402954808669
10204	2104.768572598448827
10205	30101.781723096817586
10206	16460.898721293557173
10207	4959.375818815904495
10208	7242.287301505777577
10209	30456.226194814316841
10210	14985.411661730635387
10211	1414.018362824286214
10212	6090.974976460301150
10213	9377.251526432326500
10214	6271.289612581214897
10215	5238.951598372761509
10216	2856.501770607418621
10217	4160.594963888355778
10218	4515.782400177991804
10219	39244.058144163165707
10220	8773.869369066995205
10221	6174.388689188146600
10222	6695.757741274241198
10223	22718.721289703578805
10224	7072.518636314927789
10225	7904.125546455964468
10226	17671.621126543730497
10227	9656.240247440524399
10228	3027.683630795228964
10229	3826.745965459171657
10230	0.000000000000000
10231	0.000000000000000
10232	0.000000000000000
10233	0.000000000000000
10234	0.000000000000000
10235	0.000000000000000
10236	0.000000000000000
10237	0.000000000000000
10238	0.000000000000000
10239	0.000000000000000
10240	0.000000000000000
10241	0.000000000000000
10242	0.000000000000000
10243	0.000000000000000
10244	0.000000000000000
10245	0.000000000000000
10246	0.000000000000000
10247	0.000000000000000
10248	0.000000000000000
10249	0.000000000000000
10250	0.000000000000000
10251	0.000000000000000
10252	0.000000000000000
10253	0.000000000000000
10254	0.000000000000000
10255	0.000000000000000
10256	0.000000000000000
10257	0.000000000000000
10258	0.000000000000000
10259	0.000000000000000
10260	0.000000000000000
10261	0.000000000000000
10262	0.000000000000000
10263	0.000000000000000
10264	0.000000000000000
10265	0.000000000000000
10266	0.000000000000000
10267	0.000000000000000
10268	0.000000000000000
10269	0.000000000000000
10270	0.000000000000000
10271	0.000000000000000
10272	0.000000000000000
10273	0.000000000000000
10274	0.000000000000000
10275	0.000000000000000
10276	0.000000000000000
10277	0.000000000000000
10278	0.000000000000000
10279	0.000000000000000
10280	0.000000000000000
10281	0.000000000000000
10282	0.000000000000000
10283	0.000000000000000
10284	0.000000000000000
10285	0.000000000000000
10286	0.000000000000000
10287	0.000000000000000
10288	0.000000000000000
10289	0.000000000000000
10290	0.000000000000000
10291	0.000000000000000
10292	0.000000000000000
10293	0.000000000000000
10294	0.000000000000000
10295	0.000000000000000
10296	0.000000000000000
10297	0.000000000000000
10298	0.000000000000000
10299	0.000000000000000
10300	0.000000000000000
10301	0.000000000000000
10302	0.000000000000000
10303	0.000000000000000
10304	0.000000000000000
10305	0.000000000000000
10306	0.000000000000000
10307	0.000000000000000
10308	0.000000000000000
10309	0.000000000000000
10310	0.000000000000000
10311	0.000000000000000
10312	0.000000000000000
10313	0.000000000000000
10314	0.000000000000000
10315	0.000000000000000
10316	0.000000000000000
10317	0.000000000000000
10318	0.000000000000000
10319	0.000000000000000
10320	0.000000000000000
10321	0.000000000000000
10322	0.000000000000000
10323	0.000000000000000
10324	0.000000000000000
10325	0.000000000000000
10326	0.000000000000000
10327	0.000000000000000
10328	0.000000000000000
10329	0.000000000000000
10330	0.000000000000000
10331	0.000000000000000
10332	0.000000000000000
10333	0.000000000000000
10334	0.000000000000000
10335	0.000000000000000
10336	0.000000000000000
10337	0.000000000000000
10338	0.000000000000000
10339	0.000000000000000
10340	0.000000000000000
10341	0.000000000000000
10342	0.000000000000000
10343	0.000000000000000
10344	0.000000000000000
10345	0.000000000000000
10346	0.000000000000000
10347	0.000000000000000
10348	0.000000000000000
10349	0.000000000000000
10350	0.000000000000000
10351	0.000000000000000
10352	0.000000000000000
10353	0.000000000000000
10354	0.000000000000000
10355	0.000000000000000
10356	0.000000000000000
10357	0.000000000000000
10358	0.000000000000000
10359	0.000000000000000
10360	0.000000000000000
10361	0.000000000000000
10362	0.000000000000000
10363	0.000000000000000
10364	0.000000000000000
10365	0.000000000000000
10366	0.000000000000000
10367	0.000000000000000
10368	0.000000000000000
10369	0.000000000000000
10370	0.000000000000000
10371	0.000000000000000
10372	0.000000000000000
10373	0.000000000000000
10374	0.000000000000000
10375	0.000000000000000
10376	0.000000000000000
10377	0.000000000000000
10378	0.000000000000000
10379	0.000000000000000
10380	0.000000000000000
10381	0.000000000000000
10382	0.000000000000000
10383	0.000000000000000
10384	0.000000000000000
10385	0.000000000000000
10386	0.000000000000000
10387	0.000000000000000
10388	0.000000000000000
10389	0.000000000000000
10390	0.000000000000000
10391	0.000000000000000
10392	0.000000000000000
10393	0.000000000000000
10394	0.000000000000000
10395	0.000000000000000
10396	0.000000000000000
10397	0.000000000000000
10398	0.000000000000000
10399	0.000000000000000
10400	0.000000000000000
10401	0.000000000000000
10402	0.000000000000000
10403	0.000000000000000
10404	0.000000000000000
10405	0.000000000000000
10406	0.000000000000000
10407	0.000000000000000
10408	0.000000000000000
10409	0.000000000000000
10410	0.000000000000000
10411	0.000000000000000
10412	0.000000000000000
10413	0.000000000000000
10414	0.000000000000000
10415	0.000000000000000
10416	0.000000000000000
10417	0.000000000000000
10418	0.000000000000000
10419	0.000000000000000
10420	0.000000000000000
10421	0.000000000000000
10422	0.000000000000000
10423	0.000000000000000
10424	0.000000000000000
10425	0.000000000000000
10426	0.000000000000000
10427	0.000000000000000
10428	0.000000000000000
10429	0.000000000000000
10430	0.000000000000000
10431	0.000000000000000
10432	0.000000000000000
10433	0.000000000000000
10434	0.000000000000000
10435	0.000000000000000
10436	0.000000000000000
10437	0.000000000000000
10438	0.000000000000000
10439	0.000000000000000
10440	0.000000000000000
10441	0.000000000000000
10442	0.000000000000000
10443	0.000000000000000
10444	0.000000000000000
10445	0.000000000000000
10446	0.000000000000000
10447	0.000000000000000
10448	0.000000000000000
10449	0.000000000000000
10450	0.000000000000000
10451	0.000000000000000
10452	0.000000000000000
10453	0.000000000000000
10454	0.000000000000000
10455	0.000000000000000
10456	0.000000000000000
10457	0.000000000000000
10458	0.000000000000000
10459	0.000000000000000
10460	0.000000000000000
10461	0.000000000000000
10462	0.000000000000000
10463	0.000000000000000
10464	0.000000000000000
10465	0.000000000000000
10466	0.000000000000000
10467	0.000000000000000
10468	0.000000000000000
10469	0.000000000000000
10470	0.000000000000000
10471	0.000000000000000
10472	0.000000000000000
10473	0.000000000000000
10474	0.000000000000000
10475	0.000000000000000
10476	0.000000000000000
10477	0.000000000000000
10478	0.000000000000000
10479	0.000000000000000
10480	0.000000000000000
10481	0.000000000000000
10482	0.000000000000000
10483	0.000000000000000
10484	0.000000000000000
10485	0.000000000000000
10486	0.000000000000000
10487	0.000000000000000
10488	0.000000000000000
10489	0.000000000000000
10490	0.000000000000000
10491	0.000000000000000
10492	0.000000000000000
10493	0.000000000000000
10494	0.000000000000000
10495	0.000000000000000
10496	0.000000000000000
10497	0.000000000000000
10498	0.000000000000000
10499	0.000000000000000
10500	0.000000000000000
10501	0.000000000000000
10502	0.000000000000000
10503	0.000000000000000
10504	0.000000000000000
10505	0.000000000000000
10506	0.000000000000000
10507	0.000000000000000
10508	0.000000000000000
10509	0.000000000000000
10510	0.000000000000000
10511	0.000000000000000
10512	0.000000000000000
10513	0.000000000000000
10514	0.000000000000000
10515	0.000000000000000
10516	0.000000000000000
10517	0.000000000000000
10518	0.000000000000000
10519	0.000000000000000
10520	0.000000000000000
10521	0.000000000000000
10522	0.000000000000000
10523	0.000000000000000
10524	0.000000000000000
10525	0.000000000000000
10526	0.000000000000000
10527	0.000000000000000
10528	0.000000000000000
10529	0.000000000000000
10530	0.000000000000000
10531	0.000000000000000
10532	0.000000000000000
10533	0.000000000000000
10534	0.000000000000000
10535	0.000000000000000
10536	0.000000000000000
10537	0.000000000000000
10538	0.000000000000000
10539	0.000000000000000
10540	0.000000000000000
10541	0.000000000000000
10542	0.000000000000000
10543	0.000000000000000
10544	0.000000000000000
10545	0.000000000000000
10546	0.000000000000000
10547	0.000000000000000
10548	0.000000000000000
10549	0.000000000000000
10550	0.000000000000000
10551	0.000000000000000
10552	0.000000000000000
10553	0.000000000000000
10554	0.000000000000000
10555	0.000000000000000
10556	0.000000000000000
10557	0.000000000000000
10558	0.000000000000000
10559	0.000000000000000
10560	0.000000000000000
10561	0.000000000000000
10562	0.000000000000000
10563	0.000000000000000
10564	0.000000000000000
10565	0.000000000000000
10566	0.000000000000000
10567	0.000000000000000
10568	0.000000000000000
10569	0.000000000000000
10570	0.000000000000000
10571	0.000000000000000
10572	0.000000000000000
10573	0.000000000000000
10574	0.000000000000000
10575	0.000000000000000
10576	0.000000000000000
10577	0.000000000000000
10578	0.000000000000000
10579	0.000000000000000
10580	0.000000000000000
10581	0.000000000000000
10582	0.000000000000000
10583	0.000000000000000
10584	0.000000000000000
10585	0.000000000000000
10586	0.000000000000000
10587	0.000000000000000
10588	0.000000000000000
10589	0.000000000000000
10590	0.000000000000000
10591	0.000000000000000
10592	0.000000000000000
10593	0.000000000000000
10594	0.000000000000000
10595	0.000000000000000
10596	0.000000000000000
10597	0.000000000000000
10598	0.000000000000000
10599	0.000000000000000
10600	0.000000000000000
10601	0.000000000000000
10602	0.000000000000000
10603	0.000000000000000
10604	0.000000000000000
10605	0.000000000000000
10606	0.000000000000000
10607	0.000000000000000
10608	0.000000000000000
10609	0.000000000000000
10610	0.000000000000000
10611	0.000000000000000
10612	0.000000000000000
10613	0.000000000000000
10614	0.000000000000000
10615	0.000000000000000
10616	0.000000000000000
10617	0.000000000000000
10618	0.000000000000000
10619	0.000000000000000
10620	0.000000000000000
10621	0.000000000000000
10622	0.000000000000000
10623	0.000000000000000
10624	0.000000000000000
10625	0.000000000000000
10626	0.000000000000000
10627	0.000000000000000
10628	0.000000000000000
10629	0.000000000000000
10630	0.000000000000000
10631	0.000000000000000
10632	0.000000000000000
10633	0.000000000000000
10634	0.000000000000000
10635	0.000000000000000
10636	0.000000000000000
10637	0.000000000000000
10638	0.000000000000000
10639	0.000000000000000
10640	0.000000000000000
10641	0.000000000000000
10642	0.000000000000000
10643	0.000000000000000
10644	0.000000000000000
10645	0.000000000000000
10646	0.000000000000000
10647	0.000000000000000
10648	0.000000000000000
10649	0.000000000000000
10650	0.000000000000000
10651	0.000000000000000
10652	0.000000000000000
10653	0.000000000000000
10654	0.000000000000000
10655	0.000000000000000
10656	0.000000000000000
10657	0.000000000000000
10658	0.000000000000000
10659	0.000000000000000
10660	0.000000000000000
10661	0.000000000000000
10662	0.000000000000000
10663	0.000000000000000
10664	0.000000000000000
10665	0.000000000000000
10666	0.000000000000000
10667	0.000000000000000
10668	0.000000000000000
10669	0.000000000000000
10670	0.000000000000000
10671	0.000000000000000
10672	0.000000000000000
10673	0.000000000000000
10674	0.000000000000000
10675	0.000000000000000
10676	0.000000000000000
10677	0.000000000000000
10678	0.000000000000000
10679	0.000000000000000
10680	0.000000000000000
10681	0.000000000000000
10682	0.000000000000000
10683	0.000000000000000
10684	0.000000000000000
10685	0.000000000000000
10686	0.000000000000000
10687	0.000000000000000
10688	0.000000000000000
10689	0.000000000000000
10690	0.000000000000000
10691	0.000000000000000
10692	0.000000000000000
10693	0.000000000000000
10694	0.000000000000000
10695	0.000000000000000
10696	0.000000000000000
10697	0.000000000000000
10698	0.000000000000000
10699	0.000000000000000
10700	0.000000000000000
10701	0.000000000000000
10702	0.000000000000000
10703	0.000000000000000
10704	0.000000000000000
10705	0.000000000000000
10706	0.000000000000000
10707	0.000000000000000
10708	0.000000000000000
10709	0.000000000000000
10710	0.000000000000000
10711	0.000000000000000
10712	0.000000000000000
10713	0.000000000000000
10714	0.000000000000000
10715	0.000000000000000
10716	0.000000000000000
10717	0.000000000000000
10718	0.000000000000000
10719	0.000000000000000
10720	0.000000000000000
10721	0.000000000000000
10722	0.000000000000000
10723	0.000000000000000
10724	0.000000000000000
10725	0.000000000000000
10726	0.000000000000000
10727	0.000000000000000
10728	0.000000000000000
10729	0.000000000000000
10730	0.000000000000000
10731	0.000000000000000
10732	0.000000000000000
10733	0.000000000000000
10734	0.000000000000000
10735	0.000000000000000
10736	0.000000000000000
10737	0.000000000000000
10738	0.000000000000000
10739	0.000000000000000
10740	0.000000000000000
10741	0.000000000000000
10742	0.000000000000000
10743	0.000000000000000
10744	0.000000000000000
10745	0.000000000000000
10746	0.000000000000000
10747	0.000000000000000
10748	0.000000000000000
10749	0.000000000000000
10750	0.000000000000000
10751	0.000000000000000
10752	0.000000000000000
10753	0.000000000000000
10754	0.000000000000000
10755	0.000000000000000
10756	0.000000000000000
10757	0.000000000000000
10758	0.000000000000000
10759	0.000000000000000
10760	0.000000000000000
10761	0.000000000000000
10762	0.000000000000000
10763	0.000000000000000
10764	0.000000000000000
10765	0.000000000000000
10766	0.000000000000000
10767	0.000000000000000
10768	0.000000000000000
10769	0.000000000000000
10770	0.000000000000000
10771	0.000000000000000
10772	0.000000000000000
10773	0.000000000000000
10774	0.000000000000000
10775	0.000000000000000
10776	0.000000000000000
10777	0.000000000000000
10778	0.000000000000000
10779	0.000000000000000
10780	0.000000000000000
10781	0.000000000000000
10782	0.000000000000000
10783	0.000000000000000
10784	0.000000000000000
10785	0.000000000000000
10786	0.000000000000000
10787	0.000000000000000
10788	0.000000000000000
10789	0.000000000000000
10790	0.000000000000000
10791	0.000000000000000
10792	0.000000000000000
10793	0.000000000000000
10794	0.000000000000000
10795	0.000000000000000
10796	0.000000000000000
10797	0.000000000000000
10798	0.000000000000000
10799	0.000000000000000
10800	0.000000000000000
10801	0.000000000000000
10802	0.000000000000000
10803	0.000000000000000
10804	0.000000000000000
10805	0.000000000000000
10806	0.000000000000000
10807	0.000000000000000
10808	0.000000000000000
10809	0.000000000000000
10810	0.000000000000000
10811	0.000000000000000
10812	0.000000000000000
10813	0.000000000000000
10814	0.000000000000000
10815	0.000000000000000
10816	0.000000000000000
10817	0.000000000000000
10818	0.000000000000000
10819	0.000000000000000
10820	0.000000000000000
10821	0.000000000000000
10822	0.000000000000000
10823	0.000000000000000
10824	0.000000000000000
10825	0.000000000000000
10826	0.000000000000000
10827	0.000000000000000
10828	0.000000000000000
10829	0.000000000000000
10830	0.000000000000000
10831	0.000000000000000
10832	0.000000000000000
10833	0.000000000000000
10834	0.000000000000000
10835	0.000000000000000
10836	0.000000000000000
10837	0.000000000000000
10838	0.000000000000000
10839	0.000000000000000
10840	0.000000000000000
10841	0.000000000000000
10842	0.000000000000000
10843	0.000000000000000
10844	0.000000000000000
10845	0.000000000000000
10846	0.000000000000000
10847	0.000000000000000
10848	0.000000000000000
10849	0.000000000000000
10850	0.000000000000000
10851	0.000000000000000
10852	0.000000000000000
10853	0.000000000000000
10854	0.000000000000000
10855	0.000000000000000
10856	0.000000000000000
10857	0.000000000000000
10858	0.000000000000000
10859	0.000000000000000
10860	0.000000000000000
10861	0.000000000000000
10862	0.000000000000000
10863	0.000000000000000
10864	0.000000000000000
10865	0.000000000000000
10866	0.000000000000000
10867	0.000000000000000
10868	0.000000000000000
10869	0.000000000000000
10870	0.000000000000000
10871	0.000000000000000
10872	0.000000000000000
10873	0.000000000000000
10874	0.000000000000000
10875	0.000000000000000
10876	0.000000000000000
10877	0.000000000000000
10878	0.000000000000000
10879	0.000000000000000
10880	0.000000000000000
10881	0.000000000000000
10882	0.000000000000000
10883	0.000000000000000
10884	0.000000000000000
10885	0.000000000000000
10886	0.000000000000000
10887	0.000000000000000
10888	0.000000000000000
10889	0.000000000000000
10890	0.000000000000000
10891	0.000000000000000
10892	0.000000000000000
10893	0.000000000000000
10894	0.000000000000000
10895	0.000000000000000
10896	0.000000000000000
10897	0.000000000000000
10898	0.000000000000000
10899	0.000000000000000
10900	0.000000000000000
10901	0.000000000000000
10902	0.000000000000000
10903	0.000000000000000
10904	0.000000000000000
10905	0.000000000000000
10906	0.000000000000000
10907	0.000000000000000
10908	0.000000000000000
10909	0.000000000000000
10910	0.000000000000000
10911	0.000000000000000
10912	0.000000000000000
10913	0.000000000000000
10914	0.000000000000000
10915	0.000000000000000
10916	0.000000000000000
10917	0.000000000000000
10918	0.000000000000000
10919	0.000000000000000
10920	0.000000000000000
10921	0.000000000000000
10922	0.000000000000000
10923	0.000000000000000
10924	0.000000000000000
10925	0.000000000000000
10926	0.000000000000000
10927	0.000000000000000
10928	0.000000000000000
10929	0.000000000000000
10930	0.000000000000000
10931	0.000000000000000
10932	0.000000000000000
10933	0.000000000000000
10934	0.000000000000000
10935	0.000000000000000
10936	0.000000000000000
10937	0.000000000000000
10938	0.000000000000000
10939	0.000000000000000
10940	0.000000000000000
10941	0.000000000000000
10942	0.000000000000000
10943	0.000000000000000
10944	0.000000000000000
10945	0.000000000000000
10946	0.000000000000000
10947	0.000000000000000
10948	0.000000000000000
10949	0.000000000000000
10950	0.000000000000000
10951	0.000000000000000
10952	0.000000000000000
10953	0.000000000000000
10954	0.000000000000000
10955	0.000000000000000
10956	0.000000000000000
10957	0.000000000000000
10958	0.000000000000000
10959	0.000000000000000
10960	0.000000000000000
10961	0.000000000000000
10962	0.000000000000000
10963	0.000000000000000
10964	0.000000000000000
10965	0.000000000000000
10966	0.000000000000000
10967	0.000000000000000
10968	0.000000000000000
10969	0.000000000000000
10970	0.000000000000000
10971	0.000000000000000
10972	0.000000000000000
10973	0.000000000000000
10974	0.000000000000000
10975	0.000000000000000
10976	0.000000000000000
10977	0.000000000000000
10978	0.000000000000000
10979	0.000000000000000
10980	0.000000000000000
10981	0.000000000000000
10982	0.000000000000000
10983	0.000000000000000
10984	0.000000000000000
10985	0.000000000000000
10986	0.000000000000000
10987	0.000000000000000
10988	0.000000000000000
10989	0.000000000000000
10990	0.000000000000000
10991	0.000000000000000
10992	0.000000000000000
10993	0.000000000000000
10994	0.000000000000000
10995	0.000000000000000
10996	0.000000000000000
10997	0.000000000000000
10998	0.000000000000000
10999	0.000000000000000
11000	0.000000000000000
11001	0.000000000000000
11002	0.000000000000000
11003	0.000000000000000
11004	0.000000000000000
11005	0.000000000000000
11006	0.000000000000000
11007	0.000000000000000
11008	0.000000000000000
11009	0.000000000000000
11010	0.000000000000000
11011	0.000000000000000
11012	0.000000000000000
11013	0.000000000000000
11014	0.000000000000000
11015	0.000000000000000
11016	0.000000000000000
11017	0.000000000000000
11018	0.000000000000000
11019	0.000000000000000
11020	0.000000000000000
11021	0.000000000000000
11022	0.000000000000000
11023	0.000000000000000
11024	0.000000000000000
11025	0.000000000000000
11026	0.000000000000000
11027	0.000000000000000
11028	0.000000000000000
11029	0.000000000000000
11030	0.000000000000000
11031	0.000000000000000
11032	0.000000000000000
11033	0.000000000000000
11034	0.000000000000000
11035	0.000000000000000
11036	0.000000000000000
11037	0.000000000000000
11038	0.000000000000000
11039	0.000000000000000
11040	0.000000000000000
11041	0.000000000000000
11042	0.000000000000000
11043	0.000000000000000
11044	0.000000000000000
11045	0.000000000000000
11046	0.000000000000000
11047	0.000000000000000
11048	0.000000000000000
11049	0.000000000000000
11050	0.000000000000000
11051	0.000000000000000
11052	0.000000000000000
11053	0.000000000000000
11054	0.000000000000000
11055	0.000000000000000
11056	0.000000000000000
11057	0.000000000000000
11058	0.000000000000000
11059	0.000000000000000
11060	0.000000000000000
11061	0.000000000000000
11062	0.000000000000000
11063	0.000000000000000
11064	0.000000000000000
11065	0.000000000000000
11066	0.000000000000000
11067	0.000000000000000
11068	0.000000000000000
11069	0.000000000000000
11070	0.000000000000000
11071	0.000000000000000
11072	0.000000000000000
11073	0.000000000000000
11074	0.000000000000000
11075	0.000000000000000
11076	0.000000000000000
11077	0.000000000000000
11078	0.000000000000000
11079	0.000000000000000
11080	0.000000000000000
11081	0.000000000000000
11082	0.000000000000000
11083	0.000000000000000
11084	0.000000000000000
11085	0.000000000000000
11086	0.000000000000000
11087	0.000000000000000
11088	0.000000000000000
11089	0.000000000000000
11090	0.000000000000000
11091	0.000000000000000
11092	0.000000000000000
11093	0.000000000000000
11094	0.000000000000000
11095	0.000000000000000
11096	0.000000000000000
11097	0.000000000000000
11098	0.000000000000000
11099	0.000000000000000
11100	0.000000000000000
11101	0.000000000000000
11102	0.000000000000000
11103	0.000000000000000
11104	0.000000000000000
11105	0.000000000000000
11106	0.000000000000000
11107	0.000000000000000
11108	0.000000000000000
11109	0.000000000000000
11110	0.000000000000000
11111	0.000000000000000
11112	0.000000000000000
11113	0.000000000000000
11114	0.000000000000000
11115	0.000000000000000
11116	0.000000000000000
11117	0.000000000000000
11118	0.000000000000000
11119	0.000000000000000
11120	0.000000000000000
11121	0.000000000000000
11122	0.000000000000000
11123	0.000000000000000
11124	0.000000000000000
11125	0.000000000000000
11126	0.000000000000000
11127	0.000000000000000
11128	0.000000000000000
11129	0.000000000000000
11130	0.000000000000000
11131	0.000000000000000
11132	0.000000000000000
11133	0.000000000000000
11134	0.000000000000000
11135	0.000000000000000
11136	0.000000000000000
11137	0.000000000000000
11138	0.000000000000000
11139	0.000000000000000
11140	0.000000000000000
11141	0.000000000000000
11142	0.000000000000000
11143	0.000000000000000
11144	0.000000000000000
11145	0.000000000000000
11146	0.000000000000000
11147	0.000000000000000
11148	0.000000000000000
11149	0.000000000000000
11150	0.000000000000000
11151	0.000000000000000
11152	0.000000000000000
11153	0.000000000000000
11154	0.000000000000000
11155	0.000000000000000
11156	0.000000000000000
11157	0.000000000000000
11158	0.000000000000000
11159	0.000000000000000
11160	0.000000000000000
11161	0.000000000000000
11162	0.000000000000000
11163	0.000000000000000
11164	0.000000000000000
11165	0.000000000000000
11166	0.000000000000000
11167	0.000000000000000
11168	0.000000000000000
11169	0.000000000000000
11170	0.000000000000000
11171	0.000000000000000
11172	0.000000000000000
11173	0.000000000000000
11174	0.000000000000000
11175	0.000000000000000
11176	0.000000000000000
11177	0.000000000000000
11178	0.000000000000000
11179	0.000000000000000
11180	0.000000000000000
11181	0.000000000000000
11182	0.000000000000000
11183	0.000000000000000
11184	0.000000000000000
11185	0.000000000000000
11186	0.000000000000000
11187	0.000000000000000
11188	0.000000000000000
11189	0.000000000000000
11190	0.000000000000000
11191	0.000000000000000
11192	0.000000000000000
11193	0.000000000000000
11194	0.000000000000000
11195	0.000000000000000
11196	0.000000000000000
11197	0.000000000000000
11198	0.000000000000000
11199	0.000000000000000
11200	0.000000000000000
11201	0.000000000000000
11202	0.000000000000000
11203	0.000000000000000
11204	0.000000000000000
11205	0.000000000000000
11206	0.000000000000000
11207	0.000000000000000
11208	0.000000000000000
11209	0.000000000000000
11210	0.000000000000000
11211	0.000000000000000
11212	0.000000000000000
11213	0.000000000000000
11214	0.000000000000000
11215	0.000000000000000
11216	0.000000000000000
11217	0.000000000000000
11218	0.000000000000000
11219	0.000000000000000
11220	0.000000000000000
11221	0.000000000000000
11222	0.000000000000000
11223	0.000000000000000
11224	0.000000000000000
11225	0.000000000000000
11226	0.000000000000000
11227	0.000000000000000
11228	0.000000000000000
11229	0.000000000000000
11230	0.000000000000000
11231	0.000000000000000
11232	0.000000000000000
11233	0.000000000000000
11234	0.000000000000000
11235	0.000000000000000
11236	0.000000000000000
11237	0.000000000000000
11238	0.000000000000000
11239	0.000000000000000
11240	0.000000000000000
11241	0.000000000000000
11242	0.000000000000000
11243	0.000000000000000
11244	0.000000000000000
11245	0.000000000000000
11246	0.000000000000000
11247	0.000000000000000
11248	0.000000000000000
11249	0.000000000000000
11250	0.000000000000000
11251	0.000000000000000
11252	0.000000000000000
11253	0.000000000000000
11254	0.000000000000000
11255	0.000000000000000
11256	0.000000000000000
11257	0.000000000000000
11258	0.000000000000000
11259	0.000000000000000
11260	0.000000000000000
11261	0.000000000000000
11262	0.000000000000000
11263	0.000000000000000
11264	0.000000000000000
11265	0.000000000000000
11266	0.000000000000000
11267	0.000000000000000
11268	0.000000000000000
11269	0.000000000000000
11270	0.000000000000000
11271	0.000000000000000
11272	0.000000000000000
11273	0.000000000000000
11274	0.000000000000000
11275	0.000000000000000
11276	0.000000000000000
11277	0.000000000000000
11278	0.000000000000000
11279	0.000000000000000
11280	0.000000000000000
11281	0.000000000000000
11282	0.000000000000000
11283	0.000000000000000
11284	0.000000000000000
11285	0.000000000000000
11286	0.000000000000000
11287	0.000000000000000
11288	0.000000000000000
11289	0.000000000000000
11290	0.000000000000000
11291	0.000000000000000
11292	0.000000000000000
11293	0.000000000000000
11294	0.000000000000000
11295	0.000000000000000
11296	0.000000000000000
11297	0.000000000000000
11298	0.000000000000000
11299	0.000000000000000
11300	0.000000000000000
11301	0.000000000000000
11302	0.000000000000000
11303	0.000000000000000
11304	0.000000000000000
11305	0.000000000000000
11306	0.000000000000000
11307	0.000000000000000
11308	0.000000000000000
11309	0.000000000000000
11310	0.000000000000000
11311	0.000000000000000
11312	0.000000000000000
11313	0.000000000000000
11314	0.000000000000000
11315	0.000000000000000
11316	0.000000000000000
11317	0.000000000000000
11318	0.000000000000000
11319	0.000000000000000
11320	0.000000000000000
11321	0.000000000000000
11322	0.000000000000000
11323	0.000000000000000
11324	0.000000000000000
11325	0.000000000000000
11326	0.000000000000000
11327	0.000000000000000
11328	0.000000000000000
11329	0.000000000000000
11330	0.000000000000000
11331	0.000000000000000
11332	0.000000000000000
11333	0.000000000000000
11334	0.000000000000000
11335	0.000000000000000
11336	0.000000000000000
11337	0.000000000000000
11338	0.000000000000000
11339	0.000000000000000
11340	0.000000000000000
11341	0.000000000000000
11342	0.000000000000000
11343	0.000000000000000
11344	0.000000000000000
11345	0.000000000000000
11346	0.000000000000000
11347	0.000000000000000
11348	0.000000000000000
11349	0.000000000000000
11350	0.000000000000000
11351	0.000000000000000
11352	0.000000000000000
11353	0.000000000000000
11354	0.000000000000000
11355	0.000000000000000
11356	0.000000000000000
11357	0.000000000000000
11358	0.000000000000000
11359	0.000000000000000
11360	0.000000000000000
11361	0.000000000000000
11362	0.000000000000000
11363	0.000000000000000
11364	0.000000000000000
11365	0.000000000000000
11366	0.000000000000000
11367	0.000000000000000
11368	0.000000000000000
11369	0.000000000000000
11370	0.000000000000000
11371	0.000000000000000
11372	0.000000000000000
11373	0.000000000000000
11374	0.000000000000000
11375	0.000000000000000
11376	0.000000000000000
11377	0.000000000000000
11378	0.000000000000000
11379	0.000000000000000
11380	0.000000000000000
11381	0.000000000000000
11382	0.000000000000000
11383	0.000000000000000
11384	0.000000000000000
11385	0.000000000000000
11386	0.000000000000000
11387	0.000000000000000
11388	0.000000000000000
11389	0.000000000000000
11390	0.000000000000000
11391	0.000000000000000
11392	0.000000000000000
11393	0.000000000000000
11394	0.000000000000000
11395	0.000000000000000
11396	0.000000000000000
11397	0.000000000000000
11398	0.000000000000000
11399	0.000000000000000
11400	0.000000000000000
11401	0.000000000000000
11402	0.000000000000000
11403	0.000000000000000
11404	0.000000000000000
11405	0.000000000000000
11406	0.000000000000000
11407	0.000000000000000
11408	0.000000000000000
11409	0.000000000000000
11410	0.000000000000000
11411	0.000000000000000
11412	0.000000000000000
11413	0.000000000000000
11414	0.000000000000000
11415	0.000000000000000
11416	0.000000000000000
11417	0.000000000000000
11418	0.000000000000000
11419	0.000000000000000
11420	0.000000000000000
11421	0.000000000000000
11422	0.000000000000000
11423	0.000000000000000
11424	0.000000000000000
11425	0.000000000000000
11426	0.000000000000000
11427	0.000000000000000
11428	0.000000000000000
11429	0.000000000000000
11430	0.000000000000000
11431	0.000000000000000
11432	0.000000000000000
11433	0.000000000000000
11434	0.000000000000000
11435	0.000000000000000
11436	0.000000000000000
11437	0.000000000000000
11438	0.000000000000000
11439	0.000000000000000
11440	0.000000000000000
11441	0.000000000000000
11442	0.000000000000000
11443	0.000000000000000
11444	0.000000000000000
11445	0.000000000000000
11446	0.000000000000000
11447	0.000000000000000
11448	0.000000000000000
11449	0.000000000000000
11450	0.000000000000000
11451	0.000000000000000
11452	0.000000000000000
11453	0.000000000000000
11454	0.000000000000000
11455	0.000000000000000
11456	0.000000000000000
11457	0.000000000000000
11458	0.000000000000000
11459	0.000000000000000
11460	0.000000000000000
11461	0.000000000000000
11462	0.000000000000000
11463	2.731997098829403
11464	21.936859952567804
11465	0.000000000000000
11466	0.000000000000000
11467	0.000000000000000
11468	0.000000000000000
11469	0.000000000000000
11470	0.000000000000000
11471	0.000000000000000
11472	0.000000000000000
11473	0.000000000000000
11474	0.000000000000000
11475	0.000000000000000
11476	0.000000000000000
11477	0.000000000000000
11478	2.684800086063346
11479	0.000000000000000
11480	0.000000000000000
11481	0.000000000000000
11482	0.000000000000000
11483	2.609926611356426
11484	0.000000000000000
11485	0.000000000000000
11486	0.000000000000000
11487	0.000000000000000
11488	0.000000000000000
11489	0.000000000000000
11490	0.000000000000000
11491	0.000000000000000
11492	0.000000000000000
11493	0.000000000000000
11494	0.000000000000000
11495	35.703963738013051
11496	0.000000000000000
11497	0.000000000000000
11498	0.000000000000000
11499	0.000000000000000
11500	0.000000000000000
11501	0.995000000000000
11502	5.744831126354330
11503	0.000000000000000
11504	0.000000000000000
11505	4.864211274029052
11506	0.779294064027620
11507	0.000000000000000
11508	0.000000000000000
11509	12.261261140740206
11510	14.002000000000010
11511	0.000000000000000
11512	0.000000000000000
11513	0.000000000000000
11514	0.000000000000000
11515	0.000000000000000
11516	0.000000000000000
11517	37.127189748457774
11518	19.106085374436425
11519	0.000000000000000
11520	0.000000000000000
11521	0.000000000000000
11522	0.000000000000000
11523	0.000000000000000
11524	0.000000000000000
11525	0.000000000000000
11526	0.000000000000000
11527	0.000000000000000
11528	0.000000000000000
11529	0.000000000000000
11530	0.000000000000000
11531	0.000000000000000
11532	0.000000000000000
11533	0.000000000000000
11534	0.000000000000000
11535	0.000000000000000
11536	0.000000000000000
11537	0.000000000000000
11538	0.000000000000000
11539	0.000000000000000
11540	0.000000000000000
11541	0.000000000000000
11542	0.000000000000000
11543	0.000000000000000
11544	0.000000000000000
11545	0.000000000000000
11546	0.000000000000000
11547	0.000000000000000
11548	0.000000000000000
11549	0.000000000000000
11550	0.000000000000000
11551	0.000000000000000
11552	0.000000000000000
11553	0.000000000000000
11554	0.000000000000000
11555	0.000000000000000
11556	0.000000000000000
11557	0.000000000000000
11558	0.000000000000000
11559	0.000000000000000
11560	0.000000000000000
11561	0.000000000000000
11562	0.000000000000000
11563	0.000000000000000
11564	0.000000000000000
11565	0.000000000000000
11566	0.000000000000000
11567	0.000000000000000
11568	0.000000000000000
11569	198.182165065941433
11570	0.000000000000000
11571	0.000000000000000
11572	0.000000000000000
11573	0.000000000000000
11574	0.000000000000000
11575	0.000000000000000
11576	0.000000000000000
11577	0.000000000000000
11578	0.000000000000000
11579	0.000000000000000
11580	0.000000000000000
11581	0.000000000000000
11582	0.000000000000000
11583	0.000000000000000
11584	0.000000000000000
11585	0.000000000000000
11586	0.000000000000000
11587	0.000000000000000
11588	0.000000000000000
11589	0.000000000000000
11590	54.825070401441970
11591	0.000000000000000
11592	0.000000000000000
11593	0.000000000000000
11594	0.000000000000000
11595	0.000000000000000
11596	0.000000000000000
11597	0.000000000000000
11598	0.000000000000000
11599	2.261162485180381
11600	0.000000000000000
11601	0.000000000000000
11602	0.000000000000000
11603	0.000000000000000
11604	0.000000000000000
11605	0.000000000000000
11606	0.000000000000000
11607	0.000000000000000
11608	0.000000000000000
11609	0.000000000000000
11610	0.000000000000000
11611	0.000000000000000
11612	0.000000000000000
11613	0.000000000000000
11614	0.000000000000000
11615	0.000000000000000
11616	0.000000000000000
11617	0.000000000000000
11618	0.000000000000000
11619	0.000000000000000
11620	0.000000000000000
11621	0.000000000000000
11622	0.000000000000000
11623	0.000000000000000
11624	0.000000000000000
11625	0.000000000000000
11626	0.000000000000000
11627	0.000000000000000
11628	0.000000000000000
11629	0.000000000000000
11630	0.000000000000000
11631	0.000000000000000
11632	0.000000000000000
11633	0.000000000000000
11634	0.000000000000000
11635	0.000000000000000
11636	0.000000000000000
11637	0.000000000000000
11638	0.000000000000000
11639	0.000000000000000
11640	0.000000000000000
11641	0.000000000000000
11642	0.000000000000000
11643	0.000000000000000
11644	0.000000000000000
11645	0.000000000000000
11646	0.000000000000000
11647	6.999000000000000
11648	11.563599979092887
11649	0.000000000000000
11650	0.000000000000000
11651	0.000000000000000
11652	0.000000000000000
11653	0.000000000000000
11654	0.000000000000000
11655	5.102104520865749
11656	0.000000000000000
11657	0.000000000000000
11658	0.000000000000000
11659	0.000000000000000
11660	0.000000000000000
11661	0.000000000000000
11662	0.000000000000000
11663	0.000000000000000
11664	0.000000000000000
11665	0.000000000000000
11666	0.000000000000000
11667	0.000000000000000
11668	0.754321949253219
11669	0.000000000000000
11670	0.000000000000000
11671	0.000000000000000
11672	5.032714925458304
11673	0.000000000000000
11674	0.000000000000000
11675	0.000000000000000
11676	0.000000000000000
11677	0.000000000000000
11678	0.000000000000000
11679	0.000000000000000
11680	0.000000000000000
11681	19.059000000000012
11682	22.541675685403735
11683	0.000000000000000
11684	0.000000000000000
11685	0.000000000000000
11686	0.000000000000000
11687	0.000000000000000
11688	0.000000000000000
11689	0.000000000000000
11690	0.000000000000000
11691	0.000000000000000
11692	0.000000000000000
11693	0.000000000000000
11694	0.000000000000000
11695	0.000000000000000
11696	0.000000000000000
11697	0.000000000000000
11698	6.466229670905980
11699	0.000000000000000
11700	0.000000000000000
11701	0.000000000000000
11702	0.000000000000000
11703	20.998000000000019
11704	58.830154129939061
11705	0.000000000000000
11706	0.000000000000000
11707	0.000000000000000
11708	0.000000000000000
11709	0.000000000000000
11710	0.000000000000000
11711	51.134899428640608
11712	0.000000000000000
11713	0.000000000000000
11714	0.000000000000000
11715	0.000000000000000
11716	0.273015016966323
11717	0.000000000000000
11718	0.000000000000000
11719	0.000000000000000
11720	0.000000000000000
11721	103.753000000000085
11722	92.809615434166957
11723	0.000000000000000
11724	0.000000000000000
11725	0.000000000000000
11726	0.000000000000000
11727	0.000000000000000
11728	8.001000000000010
11729	0.000000000000000
11730	0.000000000000000
11731	0.000000000000000
11732	0.000000000000000
11733	0.000000000000000
11734	0.000000000000000
11735	0.000000000000000
11736	0.000000000000000
11737	0.000000000000000
11738	0.000000000000000
11739	0.000000000000000
11740	0.000000000000000
11741	0.000000000000000
11742	0.000000000000000
11743	0.000000000000000
11744	0.000000000000000
11745	0.000000000000000
11746	0.000000000000000
11747	0.000000000000000
11748	0.000000000000000
11749	0.000000000000000
11750	0.000000000000000
11751	0.000000000000000
11752	0.000000000000000
11753	0.000000000000000
11754	0.000000000000000
11755	0.000000000000000
11756	0.000000000000000
11757	0.000000000000000
11758	0.000000000000000
11759	0.000000000000000
11760	0.000000000000000
11761	582.453891332639614
11762	308.363614989351504
11763	0.000000000000000
11764	0.000000000000000
11765	0.000000000000000
11766	0.000000000000000
11767	0.000000000000000
11768	0.000000000000000
11769	0.000000000000000
11770	0.000000000000000
11771	0.000000000000000
11772	0.000000000000000
11773	0.000000000000000
11774	0.000000000000000
11775	0.000000000000000
11776	0.000000000000000
11777	0.000000000000000
11778	0.000000000000000
11779	0.000000000000000
11780	0.000000000000000
11781	0.000000000000000
11782	0.000000000000000
11783	0.000000000000000
11784	0.000000000000000
11785	0.000000000000000
11786	0.110463055309921
11787	0.000000000000000
11788	0.000000000000000
11789	0.000000000000000
11790	0.000000000000000
11791	57.553704416251684
11792	0.000000000000000
11793	0.000000000000000
11794	0.000000000000000
11795	0.000000000000000
11796	0.000000000000000
11797	0.000000000000000
11798	0.000000000000000
11799	0.000000000000000
11800	0.000000000000000
11801	0.000000000000000
11802	0.000000000000000
11803	0.000000000000000
11804	0.000000000000000
11805	0.000000000000000
11806	0.000000000000000
11807	0.000000000000000
11808	0.000000000000000
11809	0.000000000000000
11810	0.000000000000000
11811	0.000000000000000
11812	0.000000000000000
11813	0.000000000000000
11814	0.000000000000000
11815	0.000000000000000
11816	0.000000000000000
11817	0.000000000000000
11818	0.000000000000000
11819	0.000000000000000
11820	0.000000000000000
11821	0.000000000000000
11822	0.000000000000000
11823	0.000000000000000
11824	0.000000000000000
11825	0.000000000000000
11826	0.000000000000000
11827	0.000000000000000
11828	0.000000000000000
11829	0.000000000000000
11830	0.000000000000000
11831	0.000000000000000
11832	0.000000000000000
11833	0.000000000000000
11834	0.000000000000000
11835	0.000000000000000
11836	0.000000000000000
11837	0.000000000000000
11838	0.000000000000000
11839	0.000000000000000
11840	0.000000000000000
11841	0.000000000000000
11842	0.000000000000000
11843	0.000000000000000
11844	0.000000000000000
11845	5.351351771584461
11846	5.000000000000000
11847	0.000000000000000
11848	0.000000000000000
11849	15.065356044580266
11850	1.000000000000000
11851	72.863000000000042
11852	70.322568423173735
11853	0.000000000000000
11854	0.000000000000000
11855	35.109505074032697
11856	0.000000000000000
11857	4.000000000000000
11858	4.000000000000000
11859	0.000000000000000
11860	0.000000000000000
11861	0.000000000000000
11862	0.000000000000000
11863	0.000000000000000
11864	0.000000000000000
11865	0.000000000000000
11866	0.000000000000000
11867	0.000000000000000
11868	0.000000000000000
11869	0.000000000000000
11870	0.000000000000000
11871	0.000000000000000
11872	0.000000000000000
11873	0.000000000000000
11874	0.000000000000000
11875	0.000000000000000
11876	0.000000000000000
11877	0.000000000000000
11878	0.000000000000000
11879	0.000000000000000
11880	0.000000000000000
11881	0.000000000000000
11882	0.000000000000000
11883	0.000000000000000
11884	0.000000000000000
11885	0.000000000000000
11886	0.000000000000000
11887	23.569000000000049
11888	161.568483359748512
11889	0.000000000000000
11890	0.000000000000000
11891	0.000000000000000
11892	0.000000000000000
11893	42.280462266624255
11894	39.229330618396958
11895	0.000000000000000
11896	0.000000000000000
11897	0.000000000000000
11898	0.000000000000000
11899	3.000000000000000
11900	16.290529985410181
11901	0.000000000000000
11902	0.000000000000000
11903	0.000000000000000
11904	0.000000000000000
11905	0.000000000000000
11906	0.000000000000000
11907	0.000000000000000
11908	60.332519377066319
11909	29.942399967073573
11910	0.000000000000000
11911	0.000000000000000
11912	0.000000000000000
11913	0.000000000000000
11914	0.000000000000000
11915	0.000000000000000
11916	0.000000000000000
11917	0.000000000000000
11918	0.000000000000000
11919	0.000000000000000
11920	0.000000000000000
11921	0.000000000000000
11922	0.000000000000000
11923	0.000000000000000
11924	0.000000000000000
11925	54.647007504455893
11926	0.000000000000000
11927	0.000000000000000
11928	0.000000000000000
11929	0.000000000000000
11930	0.000000000000000
11931	0.000000000000000
11932	0.000000000000000
11933	0.000000000000000
11934	0.000000000000000
11935	4.953578398361979
11936	8.000000000000000
11937	9.790668160855823
11938	14.000000000000000
11939	383.881776366670294
11940	1.000000000000000
11941	0.000000000000000
11942	0.000000000000000
11943	7.023506445350693
11944	7.981000000000010
11945	0.000000000000000
11946	0.000000000000000
11947	0.000000000000000
11948	0.000000000000000
11949	0.000000000000000
11950	0.000000000000000
11951	0.000000000000000
11952	0.000000000000000
11953	0.000000000000000
11954	0.000000000000000
11955	0.000000000000000
11956	0.015125602956735
11957	0.000000000000000
11958	0.000000000000000
11959	0.000000000000000
11960	0.000000000000000
11961	39.998000000000040
11962	0.000000000000000
11963	3.000000000000000
11964	35.169234433546698
11965	0.000000000000000
11966	0.000000000000000
11967	0.000000000000000
11968	0.000000000000000
11969	0.836137601536560
11970	0.000000000000000
11971	0.000000000000000
11972	0.000000000000000
11973	0.000000000000000
11974	0.000000000000000
11975	0.000000000000000
11976	0.000000000000000
11977	0.000000000000000
11978	0.000000000000000
11979	0.000000000000000
11980	0.000000000000000
11981	0.000000000000000
11982	0.000000000000000
11983	0.000000000000000
11984	0.000000000000000
11985	0.000000000000000
11986	0.000000000000000
11987	0.000000000000000
11988	0.000000000000000
11989	0.000000000000000
11990	0.000000000000000
11991	0.000000000000000
11992	0.000000000000000
11993	0.000000000000000
11994	0.000000000000000
11995	0.000000000000000
11996	0.000000000000000
11997	0.000000000000000
11998	0.000000000000000
11999	0.000000000000000
12000	0.000000000000000
12001	0.000000000000000
12002	0.000000000000000
12003	0.000000000000000
12004	0.000000000000000
12005	0.000000000000000
12006	0.000000000000000
12007	0.000000000000000
12008	0.000000000000000
12009	0.000000000000000
12010	0.000000000000000
12011	0.000000000000000
12012	0.000000000000000
12013	0.000000000000000
12014	0.000000000000000
12015	0.000000000000000
12016	0.000000000000000
12017	1.853025388775220
12018	0.000000000000000
12019	0.000000000000000
12020	0.000000000000000
12021	0.000000000000000
12022	0.000000000000000
12023	44.654743728605979
12024	27.012000000000075
12025	0.000000000000000
12026	0.000000000000000
12027	0.000000000000000
12028	0.000000000000000
12029	0.000000000000000
12030	0.000000000000000
12031	0.000000000000000
12032	0.000000000000000
12033	38.037000000000035
12034	293.107336212358007
12035	0.000000000000000
12036	0.000000000000000
12037	0.000000000000000
12038	0.000000000000000
12039	0.000000000000000
12040	0.000000000000000
12041	0.000000000000000
12042	0.000000000000000
12043	0.000000000000000
12044	0.000000000000000
12045	0.000000000000000
12046	0.000000000000000
12047	0.000000000000000
12048	0.000000000000000
12049	144.053934489732711
12050	228.000000000000000
12051	0.000000000000000
12052	0.000000000000000
12053	0.000000000000000
12054	0.000000000000000
12055	0.000000000000000
12056	0.000000000000000
12057	203.915922634250791
12058	286.071999999999889
12059	550.458061541910524
12060	0.000000000000000
12061	0.000000000000000
12062	0.000000000000000
12063	0.000000000000000
12064	0.000000000000000
12065	92.002558989442520
12066	93.005000000000067
12067	0.000000000000000
12068	0.000000000000000
12069	251.818253230726725
12070	245.119000000000312
12071	0.000000000000000
12072	0.000000000000000
12073	0.000000000000000
12074	0.000000000000000
12075	0.000000000000000
12076	0.000000000000000
12077	0.000000000000000
12078	749.949246806099723
12079	0.000000000000000
12080	55.000000000000000
12081	0.000000000000000
12082	0.000000000000000
12083	0.000000000000000
12084	0.000000000000000
12085	0.000000000000000
12086	0.000000000000000
12087	0.000000000000000
12088	0.000000000000000
12089	5.009000000000001
12090	6.969406353827302
12091	0.000000000000000
12092	0.000000000000000
12093	0.000000000000000
12094	0.000000000000000
12095	0.000000000000000
12096	0.000000000000000
12097	0.000000000000000
12098	0.000000000000000
12099	0.000000000000000
12100	0.000000000000000
12101	0.000000000000000
12102	0.000000000000000
12103	0.000000000000000
12104	0.000000000000000
12105	2.759206932862608
12106	3.171425447737435
12107	6.536128892696159
12108	14.027946407639924
12109	0.000000000000000
12110	0.000000000000000
12111	0.000000000000000
12112	0.000000000000000
12113	0.000000000000000
12114	0.000000000000000
12115	11.932969797197154
12116	10.249000000000022
12117	0.000000000000000
12118	0.000000000000000
12119	0.000000000000000
12120	0.000000000000000
12121	0.000000000000000
12122	0.000000000000000
12123	0.000000000000000
12124	0.000000000000000
12125	0.000000000000000
12126	0.000000000000000
12127	0.000000000000000
12128	0.000000000000000
12129	0.000000000000000
12130	0.000000000000000
12131	0.000000000000000
12132	0.000000000000000
12133	0.000000000000000
12134	286.160288458587104
12135	0.000000000000000
12136	0.000000000000000
12137	19.027211349415932
12138	0.000000000000000
12139	17.817651461623850
12140	20.001000000000015
12141	0.000000000000000
12142	0.000000000000000
12143	0.000000000000000
12144	0.000000000000000
12145	0.000000000000000
12146	0.000000000000000
12147	0.000000000000000
12148	0.000000000000000
12149	0.000000000000000
12150	0.000000000000000
12151	0.000000000000000
12152	0.000000000000000
12153	0.000000000000000
12154	0.000000000000000
12155	0.000000000000000
12156	0.000000000000000
12157	0.000000000000000
12158	0.000000000000000
12159	0.000000000000000
12160	0.000000000000000
12161	0.000000000000000
12162	0.000000000000000
12163	0.000000000000000
12164	0.000000000000000
12165	38.000000000000000
12166	40.000000000000000
12167	0.000000000000000
12168	0.000000000000000
12169	0.000000000000000
12170	0.000000000000000
12171	0.000000000000000
12172	0.000000000000000
12173	0.000000000000000
12174	0.000000000000000
12175	0.000000000000000
12176	0.000000000000000
12177	0.000000000000000
12178	0.000000000000000
12179	0.000000000000000
12180	0.000000000000000
12181	0.000000000000000
12182	0.000000000000000
12183	0.000000000000000
12184	0.000000000000000
12185	0.000000000000000
12186	0.000000000000000
12187	0.000000000000000
12188	0.000000000000000
12189	0.000000000000000
12190	0.000000000000000
12191	0.000000000000000
12192	0.000000000000000
12193	0.000000000000000
12194	0.000000000000000
12195	0.000000000000000
12196	0.000000000000000
12197	0.000000000000000
12198	0.000000000000000
12199	0.000000000000000
12200	0.000000000000000
12201	0.000000000000000
12202	0.000000000000000
12203	0.000000000000000
12204	0.000000000000000
12205	0.000000000000000
12206	0.000000000000000
12207	0.000000000000000
12208	0.000000000000000
12209	0.000000000000000
12210	0.000000000000000
12211	0.000000000000000
12212	0.000000000000000
12213	0.000000000000000
12214	0.000000000000000
12215	0.000000000000000
12216	0.000000000000000
12217	0.000000000000000
12218	0.000000000000000
12219	2.096999999999999
12220	0.989547435769960
12221	152.348345992152673
12222	4.110000000000010
12223	0.000000000000000
12224	0.000000000000000
12225	0.000000000000000
12226	0.000000000000000
12227	0.000000000000000
12228	0.000000000000000
12229	0.000000000000000
12230	0.000000000000000
12231	0.000000000000000
12232	0.000000000000000
12233	0.000000000000000
12234	0.000000000000000
12235	0.000000000000000
12236	0.000000000000000
12237	0.000000000000000
12238	0.000000000000000
12239	0.000000000000000
12240	0.000000000000000
12241	0.000000000000000
12242	0.000000000000000
12243	0.000000000000000
12244	0.000000000000000
12245	0.000000000000000
12246	0.000000000000000
12247	0.000000000000000
12248	0.000000000000000
12249	0.000000000000000
12250	0.000000000000000
12251	0.000000000000000
12252	0.000000000000000
12253	0.000000000000000
12254	0.000000000000000
12255	0.000000000000000
12256	0.000000000000000
12257	0.000000000000000
12258	0.000000000000000
12259	0.000000000000000
12260	0.000000000000000
12261	0.000000000000000
12262	0.000000000000000
12263	0.000000000000000
12264	0.000000000000000
12265	0.000000000000000
12266	0.000000000000000
12267	0.000000000000000
12268	0.000000000000000
12269	0.000000000000000
12270	0.000000000000000
12271	0.000000000000000
12272	141.487848406722804
12273	0.104905881777369
12274	32.871362367229104
12275	0.000000000000000
12276	0.000000000000000
12277	0.000000000000000
12278	23.068830512890610
12279	0.000000000000000
12280	0.000000000000000
12281	0.000000000000000
12282	0.000000000000000
12283	0.000000000000000
12284	0.000000000000000
12285	0.000000000000000
12286	0.000000000000000
12287	0.000000000000000
12288	0.000000000000000
12289	0.000000000000000
12290	0.000000000000000
12291	16.839097742384705
12292	3.695328482019192
12293	0.000000000000000
12294	0.000000000000000
12295	123.947000000000017
12296	169.052287904785658
12297	0.000000000000000
12298	0.000000000000000
12299	0.000000000000000
12300	0.000000000000000
12301	0.000000000000000
12302	0.000000000000000
12303	0.000000000000000
12304	0.000000000000000
12305	0.000000000000000
12306	0.000000000000000
12307	0.000000000000000
12308	0.000000000000000
12309	0.000000000000000
12310	0.000000000000000
12311	0.000000000000000
12312	0.000000000000000
12313	0.000000000000000
12314	0.000000000000000
12315	0.000000000000000
12316	0.000000000000000
12317	0.000000000000000
12318	0.000000000000000
12319	0.000000000000000
12320	0.105930210847734
12321	0.000000000000000
12322	0.000000000000000
12323	0.000000000000000
12324	0.000000000000000
12325	0.000000000000000
12326	0.000000000000000
12327	0.000000000000000
12328	0.000000000000000
12329	0.000000000000000
12330	0.000000000000000
12331	0.000000000000000
12332	0.000000000000000
12333	0.000000000000000
12334	0.000000000000000
12335	0.000000000000000
12336	0.000000000000000
12337	0.000000000000000
12338	0.000000000000000
12339	19.000000000000000
12340	17.827015477342481
12341	0.037413831793408
12342	0.000000000000000
12343	0.000000000000000
12344	0.000000000000000
12345	0.000000000000000
12346	0.000000000000000
12347	0.000000000000000
12348	0.000000000000000
12349	0.000000000000000
12350	0.000000000000000
12351	0.000000000000000
12352	0.000000000000000
12353	0.000000000000000
12354	0.000000000000000
12355	0.000000000000000
12356	0.000000000000000
12357	0.000000000000000
12358	0.000000000000000
12359	0.000000000000000
12360	0.000000000000000
12361	0.000000000000000
12362	0.000000000000000
12363	0.000000000000000
12364	0.000000000000000
12365	0.000000000000000
12366	0.000000000000000
12367	0.000000000000000
12368	0.000000000000000
12369	0.000000000000000
12370	0.000000000000000
12371	0.000000000000000
12372	0.000000000000000
12373	0.000000000000000
12374	0.000000000000000
12375	0.000000000000000
12376	0.000000000000000
12377	0.000000000000000
12378	0.000000000000000
12379	1.712152608222336
12380	0.000000000000000
12381	0.690946341104617
12382	0.000000000000000
12383	2.633607434184086
12384	0.000000000000000
12385	0.000000000000000
12386	0.000000000000000
12387	13.307913942244934
12388	142.634121344498993
12389	0.000000000000000
12390	0.000000000000000
12391	0.000000000000000
12392	0.000000000000000
12393	0.000000000000000
12394	0.000000000000000
12395	1.000000000000000
12396	1.002603352414015
12397	0.000000000000000
12398	0.000000000000000
12399	0.000000000000000
12400	0.000000000000000
12401	126.000000000000000
12402	85.216669554147117
12403	0.000000000000000
12404	0.000000000000000
12405	523.005000000001132
12406	479.702042642506854
12407	0.000000000000000
12408	0.000000000000000
12409	0.000000000000000
12410	0.000000000000000
12411	0.000000000000000
12412	0.000000000000000
12413	0.000000000000000
12414	0.000000000000000
12415	0.000000000000000
12416	0.000000000000000
12417	0.000000000000000
12418	21.982262184957946
12419	0.000000000000000
12420	0.000000000000000
12421	0.000000000000000
12422	0.000000000000000
12423	0.000000000000000
12424	0.000000000000000
12425	0.000000000000000
12426	0.000000000000000
12427	0.000000000000000
12428	0.000000000000000
12429	0.000000000000000
12430	0.000000000000000
12431	0.000000000000000
12432	0.000000000000000
12433	0.000000000000000
12434	0.000000000000000
12435	0.000000000000000
12436	0.000000000000000
12437	0.000000000000000
12438	0.000000000000000
12439	0.000000000000000
12440	0.000000000000000
12441	0.628979609436355
12442	0.000000000000000
12443	0.000000000000000
12444	0.000000000000000
12445	0.000000000000000
12446	0.000000000000000
12447	0.000000000000000
12448	0.000000000000000
12449	0.000000000000000
12450	0.000000000000000
12451	0.000000000000000
12452	0.000000000000000
12453	0.000000000000000
12454	0.000000000000000
12455	0.000000000000000
12456	0.000000000000000
12457	0.000000000000000
12458	0.000000000000000
12459	0.000000000000000
12460	0.000000000000000
12461	0.000000000000000
12462	0.000000000000000
12463	0.000000000000000
12464	0.000000000000000
12465	0.000000000000000
12466	0.000000000000000
12467	0.000000000000000
12468	0.000000000000000
12469	0.000000000000000
12470	0.000000000000000
12471	0.000000000000000
12472	0.000000000000000
12473	1.085476569567597
12474	0.000000000000000
12475	0.000000000000000
12476	0.000000000000000
12477	0.000000000000000
12478	0.000000000000000
12479	0.000000000000000
12480	0.000000000000000
12481	0.000000000000000
12482	0.000000000000000
12483	0.000000000000000
12484	0.000000000000000
12485	0.000000000000000
12486	0.000000000000000
12487	0.000000000000000
12488	0.000000000000000
12489	0.000000000000000
12490	0.000000000000000
12491	0.000000000000000
12492	0.000000000000000
12493	0.000000000000000
12494	0.000000000000000
12495	0.000000000000000
12496	0.000000000000000
12497	0.000000000000000
12498	0.000000000000000
12499	0.000000000000000
12500	0.000000000000000
12501	0.000000000000000
12502	0.000000000000000
12503	0.000000000000000
12504	0.000000000000000
12505	0.000000000000000
12506	0.000000000000000
12507	0.000000000000000
12508	0.000000000000000
12509	0.148512543123665
12510	65.726390209224519
12511	0.000000000000000
12512	0.000000000000000
12513	0.000000000000000
12514	0.000000000000000
12515	0.000000000000000
12516	0.000000000000000
12517	0.000000000000000
12518	0.000000000000000
12519	0.000000000000000
12520	0.000000000000000
12521	0.000000000000000
12522	0.000000000000000
12523	0.000000000000000
12524	0.000000000000000
12525	0.000000000000000
12526	0.000000000000000
12527	0.000000000000000
12528	0.000000000000000
12529	0.000000000000000
12530	0.000000000000000
12531	0.000000000000000
12532	0.000000000000000
12533	0.000000000000000
12534	0.000000000000000
12535	0.000000000000000
12536	0.000000000000000
12537	0.000000000000000
12538	0.000000000000000
12539	0.000000000000000
12540	0.000000000000000
12541	0.000000000000000
12542	0.000000000000000
12543	0.000000000000000
12544	0.000000000000000
12545	17.809000000000037
12546	18.957001537249671
12547	0.000000000000000
12548	0.000000000000000
12549	0.000000000000000
12550	0.000000000000000
12551	0.000000000000000
12552	0.000000000000000
12553	0.000000000000000
12554	0.000000000000000
12555	0.000000000000000
12556	0.000000000000000
12557	0.000000000000000
12558	0.000000000000000
12559	0.000000000000000
12560	0.000000000000000
12561	0.000000000000000
12562	0.000000000000000
12563	0.000000000000000
12564	0.000000000000000
12565	0.000000000000000
12566	0.000000000000000
12567	0.000000000000000
12568	0.000000000000000
12569	0.000000000000000
12570	0.000000000000000
12571	0.000000000000000
12572	0.000000000000000
12573	0.000000000000000
12574	0.000000000000000
12575	0.000000000000000
12576	0.000000000000000
12577	0.000000000000000
12578	0.000000000000000
12579	0.000000000000000
12580	0.000000000000000
12581	0.000000000000000
12582	0.000000000000000
12583	0.000000000000000
12584	0.000000000000000
12585	0.020709134918569
12586	0.000000000000000
12587	0.000000000000000
12588	0.000000000000000
12589	0.000000000000000
12590	0.000000000000000
12591	0.000000000000000
12592	0.000000000000000
12593	0.000000000000000
12594	2.478438370042816
12595	0.000000000000000
12596	0.000000000000000
12597	0.000000000000000
12598	0.000000000000000
12599	0.000000000000000
12600	0.000000000000000
12601	0.000000000000000
12602	0.000000000000000
12603	0.000000000000000
12604	0.000000000000000
12605	0.000000000000000
12606	0.000000000000000
12607	0.244484673755823
12608	0.000000000000000
12609	0.000000000000000
12610	0.000000000000000
12611	0.000000000000000
12612	0.000000000000000
12613	0.000000000000000
12614	0.000000000000000
12615	0.000000000000000
12616	0.000000000000000
12617	0.000000000000000
12618	0.000000000000000
12619	0.000000000000000
12620	0.000000000000000
12621	0.000000000000000
12622	3.369697178619496
12623	0.000000000000000
12624	0.000000000000000
12625	0.000000000000000
12626	0.000000000000000
12627	0.000000000000000
12628	0.000000000000000
12629	0.000000000000000
12630	0.000000000000000
12631	0.000000000000000
12632	0.000000000000000
12633	0.000000000000000
12634	0.000000000000000
12635	0.000000000000000
12636	0.000000000000000
12637	0.000000000000000
12638	0.000000000000000
12639	0.000000000000000
12640	0.000000000000000
12641	0.000000000000000
12642	0.000000000000000
12643	0.000000000000000
12644	0.373719213093338
12645	0.000000000000000
12646	0.000000000000000
12647	0.000000000000000
12648	0.000000000000000
12649	0.000000000000000
12650	0.000000000000000
12651	0.000000000000000
12652	0.000000000000000
12653	1.014000000000000
12654	3.992439771938389
12655	27.986000000000018
12656	27.007560228061632
12657	0.000000000000000
12658	0.000000000000000
12659	0.000000000000000
12660	0.000000000000000
12661	0.000000000000000
12662	6.184156620812741
12663	0.000000000000000
12664	0.000000000000000
12665	0.000000000000000
12666	0.000000000000000
12667	0.000000000000000
12668	0.000000000000000
12669	0.000000000000000
12670	0.000000000000000
12671	0.000000000000000
12672	0.000000000000000
12673	0.000000000000000
12674	0.000000000000000
12675	0.000000000000000
12676	0.000000000000000
12677	16.441320291395492
12678	13.158556742487326
12679	0.000000000000000
12680	0.000000000000000
12681	0.000000000000000
12682	0.000000000000000
12683	0.000000000000000
12684	0.000000000000000
12685	0.000000000000000
12686	0.000000000000000
12687	0.000000000000000
12688	0.000000000000000
12689	0.000000000000000
12690	0.000000000000000
12691	0.000000000000000
12692	0.000000000000000
12693	0.000000000000000
12694	0.000000000000000
12695	0.000000000000000
12696	4.116996130260931
12697	0.000000000000000
12698	0.000000000000000
12699	0.000000000000000
12700	0.000000000000000
12701	0.000000000000000
12702	0.000000000000000
12703	0.000000000000000
12704	0.000000000000000
12705	0.000000000000000
12706	0.000000000000000
12707	0.000000000000000
12708	0.000000000000000
12709	64.283493136552551
12710	2.461637311316470
12711	0.000000000000000
12712	0.000000000000000
12713	0.000000000000000
12714	0.000000000000000
12715	0.000000000000000
12716	0.000000000000000
12717	0.000000000000000
12718	0.000000000000000
12719	0.000000000000000
12720	0.000000000000000
12721	68.310854340751817
12722	90.000000000000000
12723	0.000000000000000
12724	0.000000000000000
12725	0.000000000000000
12726	0.000000000000000
12727	0.000000000000000
12728	0.000000000000000
12729	0.000000000000000
12730	0.000000000000000
12731	0.000000000000000
12732	0.000000000000000
12733	0.000000000000000
12734	0.000000000000000
12735	0.000000000000000
12736	0.000000000000000
12737	0.000000000000000
12738	0.000000000000000
12739	0.000000000000000
12740	0.000000000000000
12741	0.000000000000000
12742	0.000000000000000
12743	0.000000000000000
12744	0.000000000000000
12745	4.586864331610983
12746	0.000000000000000
12747	0.000000000000000
12748	0.000000000000000
12749	0.000000000000000
12750	0.000000000000000
12751	0.000000000000000
12752	0.000000000000000
12753	0.000000000000000
12754	0.000000000000000
12755	0.000000000000000
12756	0.000000000000000
12757	0.000000000000000
12758	0.000000000000000
12759	0.000000000000000
12760	0.000000000000000
12761	0.000000000000000
12762	0.000000000000000
12763	0.000000000000000
12764	1.000000000000000
12765	0.069737137318895
12766	6.934581272139346
12767	0.000000000000000
12768	0.000000000000000
12769	0.000000000000000
12770	0.000000000000000
12771	0.000000000000000
12772	0.000000000000000
12773	0.000000000000000
12774	0.000000000000000
12775	0.000000000000000
12776	0.000000000000000
12777	0.000000000000000
12778	0.000000000000000
12779	0.000000000000000
12780	0.000000000000000
12781	74.949999999999960
12782	73.290742637116537
12783	0.000000000000000
12784	0.000000000000000
12785	0.000000000000000
12786	0.294612536688114
12787	0.000000000000000
12788	0.000000000000000
12789	0.000000000000000
12790	0.000000000000000
12791	0.000000000000000
12792	0.000000000000000
12793	0.000000000000000
12794	0.000000000000000
12795	0.000000000000000
12796	0.000000000000000
12797	6.720275655901882
12798	8.010999999999978
12799	0.000000000000000
12800	0.000000000000000
12801	0.000000000000000
12802	0.000000000000000
12803	0.000000000000000
12804	0.000000000000000
12805	0.000000000000000
12806	0.000000000000000
12807	0.000000000000000
12808	0.000000000000000
12809	0.000000000000000
12810	0.000000000000000
12811	0.000000000000000
12812	0.000000000000000
12813	0.000000000000000
12814	0.000000000000000
12815	2.000000000000000
12816	2.000000000000000
12817	0.000000000000000
12818	0.000000000000000
12819	4.338925051586916
12820	63.877999999999993
12821	170.801760844742745
12822	30.451043881766658
12823	3.897589716022960
12824	0.000000000000000
12825	0.000000000000000
12826	0.000000000000000
12827	0.000000000000000
12828	0.000000000000000
12829	0.000000000000000
12830	0.000000000000000
12831	0.000000000000000
12832	0.000000000000000
12833	0.000000000000000
12834	0.000000000000000
12835	0.000000000000000
12836	0.000000000000000
12837	1.024000000000000
12838	169.291000120024535
12839	0.000000000000000
12840	0.000000000000000
12841	0.000000000000000
12842	0.000000000000000
12843	0.000000000000000
12844	0.000000000000000
12845	0.000000000000000
12846	0.000000000000000
12847	0.000000000000000
12848	0.000000000000000
12849	0.000000000000000
12850	0.000000000000000
12851	0.000000000000000
12852	0.000000000000000
12853	22.015000000000033
12854	26.393317734994525
12855	20.995000000000005
12856	9.310482300133190
12857	0.000000000000000
12858	0.000000000000000
12859	1.000000000000000
12860	0.733737848506798
12861	0.000000000000000
12862	0.000000000000000
12863	0.000000000000000
12864	0.000000000000000
12865	0.000000000000000
12866	0.000000000000000
12867	0.000000000000000
12868	0.000000000000000
12869	0.000000000000000
12870	0.000000000000000
12871	0.000000000000000
12872	0.000000000000000
12873	0.000000000000000
12874	0.000000000000000
12875	0.000000000000000
12876	0.000000000000000
12877	0.000000000000000
12878	0.000000000000000
12879	0.000000000000000
12880	0.000000000000000
12881	0.000000000000000
12882	0.000000000000000
12883	0.000000000000000
12884	0.000000000000000
12885	0.000000000000000
12886	0.000000000000000
12887	0.000000000000000
12888	0.000000000000000
12889	0.000000000000000
12890	0.000000000000000
12891	0.000000000000000
12892	0.000000000000000
12893	9.986000000000006
12894	7.915648349210287
12895	0.000000000000000
12896	0.000000000000000
12897	0.000000000000000
12898	0.000000000000000
12899	0.000000000000000
12900	0.000000000000000
12901	0.000000000000000
12902	0.000000000000000
12903	0.000000000000000
12904	0.000000000000000
12905	0.000000000000000
12906	0.000000000000000
12907	0.000000000000000
12908	0.000000000000000
12909	0.000000000000000
12910	0.000000000000000
12911	0.000000000000000
12912	0.000000000000000
12913	0.000000000000000
12914	0.000000000000000
12915	0.000000000000000
12916	0.000000000000000
12917	0.000000000000000
12918	0.000000000000000
12919	0.000000000000000
12920	0.000000000000000
12921	0.000000000000000
12922	0.000000000000000
12923	93.151446576956289
12924	98.144349920890818
12925	0.000000000000000
12926	0.000000000000000
12927	0.000000000000000
12928	0.000000000000000
12929	0.000000000000000
12930	0.000000000000000
12931	0.000000000000000
12932	27.776406254559483
12933	0.000000000000000
12934	0.000000000000000
12935	0.000000000000000
12936	0.000000000000000
12937	0.000000000000000
12938	0.000000000000000
12939	0.000000000000000
12940	0.000000000000000
12941	1.069603808672733
12942	0.000000000000000
12943	0.000000000000000
12944	0.000000000000000
12945	2.022013353473699
12946	1.711945977216757
12947	0.000000000000000
12948	0.000000000000000
12949	0.000000000000000
12950	0.000000000000000
12951	13.981000000000000
12952	12.358335727267574
12953	9.690909231761063
12954	10.981000000000014
12955	0.000000000000000
12956	0.000000000000000
12957	0.000000000000000
12958	0.000000000000000
12959	0.000000000000000
12960	0.000000000000000
12961	0.000000000000000
12962	0.303488055485575
12963	119.002999999999972
12964	86.130732446471157
12965	0.000000000000000
12966	28.627485550044447
12967	0.000000000000000
12968	0.000000000000000
12969	0.000000000000000
12970	0.000000000000000
12971	0.000000000000000
12972	0.000000000000000
12973	0.000000000000000
12974	0.000000000000000
12975	0.000000000000000
12976	0.000000000000000
12977	0.000000000000000
12978	0.000000000000000
12979	0.000000000000000
12980	0.000000000000000
12981	0.000000000000000
12982	0.000000000000000
12983	0.000000000000000
12984	0.000000000000000
12985	0.000000000000000
12986	0.000000000000000
12987	0.000000000000000
12988	0.000000000000000
12989	0.000000000000000
12990	0.000000000000000
12991	0.000000000000000
12992	0.000000000000000
12993	0.000000000000000
12994	0.000000000000000
12995	0.000000000000000
12996	0.000000000000000
12997	23.321594281806355
12998	26.993000000000020
12999	18.918077290002508
13000	53.017999999999986
13001	0.000000000000000
13002	0.000000000000000
13003	0.000000000000000
13004	0.000000000000000
13005	0.000000000000000
13006	0.000000000000000
13007	0.000000000000000
13008	0.000000000000000
13009	0.000000000000000
13010	0.000000000000000
13011	44.001999999999960
13012	40.599490849146150
13013	4.000000000000000
13014	7.560706365403487
13015	0.000000000000000
13016	0.000000000000000
13017	0.000000000000000
13018	0.000000000000000
13019	0.000000000000000
13020	0.000000000000000
13021	0.000000000000000
13022	0.000000000000000
13023	0.000000000000000
13024	0.000000000000000
13025	0.000000000000000
13026	0.000000000000000
13027	0.000000000000000
13028	0.000000000000000
13029	0.000000000000000
13030	0.000000000000000
13031	242.754537275869779
13032	0.000000000000000
13033	0.000000000000000
13034	0.000000000000000
13035	0.000000000000000
13036	0.000000000000000
13037	0.000000000000000
13038	0.000000000000000
13039	0.000000000000000
13040	0.000000000000000
13041	0.000000000000000
13042	0.000000000000000
13043	0.000000000000000
13044	0.000000000000000
13045	0.000000000000000
13046	0.000000000000000
13047	0.000000000000000
13048	0.000000000000000
13049	2.324810190615523
13050	355.540183996763744
13051	0.000000000000000
13052	0.000000000000000
13053	0.000000000000000
13054	0.000000000000000
13055	0.000000000000000
13056	0.000000000000000
13057	0.000000000000000
13058	0.000000000000000
13059	53.850297435463801
13060	50.997000000000021
13061	0.000000000000000
13062	0.000000000000000
13063	0.000000000000000
13064	0.000000000000000
13065	0.000000000000000
13066	0.000000000000000
13067	0.000000000000000
13068	0.000000000000000
13069	0.000000000000000
13070	183.999000000000024
13071	0.000000000000000
13072	0.000000000000000
13073	0.000000000000000
13074	0.000000000000000
13075	0.000000000000000
13076	0.000000000000000
13077	10.198130931281510
13078	2.841861794434791
13079	0.000000000000000
13080	0.000000000000000
13081	0.000000000000000
13082	0.000000000000000
13083	0.000000000000000
13084	0.000000000000000
13085	0.000000000000000
13086	0.000000000000000
13087	0.000000000000000
13088	0.000000000000000
13089	0.000000000000000
13090	0.000000000000000
13091	0.000000000000000
13092	0.000000000000000
13093	0.686280084516716
13094	0.000000000000000
13095	0.000000000000000
13096	0.000000000000000
13097	0.000000000000000
13098	0.000000000000000
13099	0.000000000000000
13100	0.000000000000000
13101	0.000000000000000
13102	0.000000000000000
13103	0.000000000000000
13104	0.000000000000000
13105	347.186234850336405
13106	0.000000000000000
13107	0.000000000000000
13108	0.000000000000000
13109	1.696551703778941
13110	1.337000000000002
13111	0.000000000000000
13112	0.000000000000000
13113	0.000000000000000
13114	0.000000000000000
13115	0.000000000000000
13116	0.000000000000000
13117	0.000000000000000
13118	0.000000000000000
13119	0.000000000000000
13120	0.000000000000000
13121	0.000000000000000
13122	0.000000000000000
13123	0.000000000000000
13124	0.000000000000000
13125	0.000000000000000
13126	0.000000000000000
13127	0.000000000000000
13128	0.000000000000000
13129	0.000000000000000
13130	0.000000000000000
13131	0.000000000000000
13132	0.000000000000000
13133	0.000000000000000
13134	0.000000000000000
13135	0.000000000000000
13136	0.000000000000000
13137	0.000000000000000
13138	0.000000000000000
13139	0.000000000000000
13140	0.000000000000000
13141	0.000000000000000
13142	0.000000000000000
13143	307.445185113275784
13144	1.531240341421235
13145	0.000000000000000
13146	0.000000000000000
13147	0.000000000000000
13148	0.000000000000000
13149	0.000000000000000
13150	0.000000000000000
13151	0.983977989184012
13152	243.164260719030011
13153	0.000000000000000
13154	0.000000000000000
13155	0.000000000000000
13156	0.000000000000000
13157	0.000000000000000
13158	0.000000000000000
13159	0.000000000000000
13160	0.000000000000000
13161	0.000000000000000
13162	0.000000000000000
13163	0.000000000000000
13164	0.000000000000000
13165	0.000000000000000
13166	0.000000000000000
13167	0.000000000000000
13168	0.000000000000000
13169	0.000000000000000
13170	0.000000000000000
13171	0.000000000000000
13172	0.000000000000000
13173	0.000000000000000
13174	0.000000000000000
13175	0.000000000000000
13176	0.000000000000000
13177	0.000000000000000
13178	0.000000000000000
13179	0.000000000000000
13180	0.000000000000000
13181	0.000000000000000
13182	0.000000000000000
13183	0.000000000000000
13184	0.000000000000000
13185	0.000000000000000
13186	0.240781689482714
13187	0.000000000000000
13188	0.000000000000000
13189	0.000000000000000
13190	0.000000000000000
13191	0.000000000000000
13192	0.000000000000000
13193	0.000000000000000
13194	0.000000000000000
13195	3.000375403511296
13196	0.000000000000000
13197	0.000000000000000
13198	0.000000000000000
13199	12.459951383377401
13200	44.291755787793626
13201	30.808138234157195
13202	7.093075613338742
13203	0.000000000000000
13204	0.000000000000000
13205	0.000000000000000
13206	0.000000000000000
13207	0.000000000000000
13208	0.000000000000000
13209	0.000000000000000
13210	0.000000000000000
13211	0.000000000000000
13212	0.000000000000000
13213	0.000000000000000
13214	0.000000000000000
13215	0.000000000000000
13216	0.000000000000000
13217	0.000000000000000
13218	0.000000000000000
13219	0.000000000000000
13220	0.000000000000000
13221	0.000000000000000
13222	0.000000000000000
13223	0.000000000000000
13224	34.478983798306224
13225	0.000000000000000
13226	0.000000000000000
13227	0.000000000000000
13228	0.000000000000000
13229	0.000000000000000
13230	0.000000000000000
13231	0.000000000000000
13232	0.000000000000000
13233	0.000000000000000
13234	0.000000000000000
13235	0.000000000000000
13236	0.000000000000000
13237	0.000000000000000
13238	0.000000000000000
13239	0.000000000000000
13240	0.000000000000000
13241	0.000000000000000
13242	0.000000000000000
13243	0.000000000000000
13244	0.000000000000000
13245	0.000000000000000
13246	0.000000000000000
13247	0.000000000000000
13248	0.000000000000000
13249	0.000000000000000
13250	0.000000000000000
13251	0.000000000000000
13252	0.000000000000000
13253	0.000000000000000
13254	0.000000000000000
13255	0.000000000000000
13256	0.000000000000000
13257	0.000000000000000
13258	0.000000000000000
13259	0.000000000000000
13260	0.000000000000000
13261	0.000000000000000
13262	0.000000000000000
13263	0.000000000000000
13264	0.000000000000000
13265	318.084564209377959
13266	406.720426740771359
13267	34.327244468934204
13268	36.000000000000000
13269	0.000000000000000
13270	0.000000000000000
13271	0.000000000000000
13272	0.000000000000000
13273	0.000000000000000
13274	0.000000000000000
13275	0.000000000000000
13276	0.000000000000000
13277	0.000000000000000
13278	0.000000000000000
13279	0.000000000000000
13280	0.000000000000000
13281	21.953131418201451
13282	10.832666096986580
13283	6.999000000000000
13284	3.165004318169384
13285	0.000000000000000
13286	0.000000000000000
13287	0.000000000000000
13288	0.000000000000000
13289	0.000000000000000
13290	0.000000000000000
13291	0.000000000000000
13292	0.000000000000000
13293	0.000000000000000
13294	0.000000000000000
13295	0.000000000000000
13296	0.000000000000000
13297	0.000000000000000
13298	0.000000000000000
13299	0.000000000000000
13300	0.000000000000000
13301	0.000000000000000
13302	0.000000000000000
13303	7.107105420370719
13304	16.497331252751227
13305	0.000000000000000
13306	0.000000000000000
13307	0.000000000000000
13308	0.000000000000000
13309	0.000000000000000
13310	0.000000000000000
13311	0.000000000000000
13312	0.000000000000000
13313	0.000000000000000
13314	0.000000000000000
13315	0.000000000000000
13316	0.000000000000000
13317	0.000000000000000
13318	0.000000000000000
13319	0.000000000000000
13320	0.000000000000000
13321	0.000000000000000
13322	0.000000000000000
13323	0.000000000000000
13324	0.000000000000000
13325	0.000000000000000
13326	0.000000000000000
13327	0.000000000000000
13328	0.000000000000000
13329	0.686342019698041
13330	1.614857563070702
13331	0.000000000000000
13332	0.000000000000000
13333	0.000000000000000
13334	2.991985656251006
13335	0.000000000000000
13336	0.000000000000000
13337	0.000000000000000
13338	0.000000000000000
13339	0.000000000000000
13340	0.000000000000000
13341	0.000000000000000
13342	0.000000000000000
13343	42.497253677851937
13344	0.000000000000000
13345	0.000000000000000
13346	0.000000000000000
13347	0.000000000000000
13348	0.000000000000000
13349	12.759218310517275
13350	12.000000000000000
13351	0.000000000000000
13352	0.000000000000000
13353	0.000000000000000
13354	0.000000000000000
13355	0.000000000000000
13356	0.000000000000000
13357	4.987000000000018
13358	3.387342414403877
13359	0.000000000000000
13360	0.000000000000000
13361	0.000000000000000
13362	0.000000000000000
13363	0.000000000000000
13364	4.263225683389171
13365	0.000000000000000
13366	0.000000000000000
13367	0.000000000000000
13368	0.000000000000000
13369	0.000000000000000
13370	0.000000000000000
13371	0.000000000000000
13372	0.000000000000000
13373	0.000000000000000
13374	0.000000000000000
13375	0.000000000000000
13376	0.000000000000000
13377	0.000000000000000
13378	0.000000000000000
13379	0.000000000000000
13380	0.000000000000000
13381	0.000000000000000
13382	0.000000000000000
13383	0.000000000000000
13384	0.000000000000000
13385	0.000000000000000
13386	0.000000000000000
13387	0.000000000000000
13388	0.000000000000000
13389	37.973999999999997
13390	34.633676552353869
13391	0.000000000000000
13392	0.000000000000000
13393	14.190114930279382
13394	4.994785434934991
13395	0.000000000000000
13396	0.000000000000000
13397	0.000000000000000
13398	0.000000000000000
13399	0.000000000000000
13400	0.000000000000000
13401	0.000000000000000
13402	0.000000000000000
13403	9.000000000000000
13404	0.000000000000000
13405	0.000000000000000
13406	0.000000000000000
13407	0.000000000000000
13408	0.000000000000000
13409	0.000000000000000
13410	0.000000000000000
13411	0.000000000000000
13412	0.000000000000000
13413	0.000000000000000
13414	0.000000000000000
13415	0.000000000000000
13416	0.000000000000000
13417	0.000000000000000
13418	0.000000000000000
13419	7.822309306288286
13420	8.008999999999993
13421	0.000000000000000
13422	0.000000000000000
13423	1.839802785450436
13424	2.997999999999999
13425	59.797650310912474
13426	70.033999999999907
13427	0.000000000000000
13428	0.000000000000000
13429	0.000000000000000
13430	0.000000000000000
13431	0.000000000000000
13432	0.000000000000000
13433	0.000000000000000
13434	0.000000000000000
13435	0.000000000000000
13436	0.000000000000000
13437	0.000000000000000
13438	0.000000000000000
13439	0.000000000000000
13440	0.000000000000000
13441	0.000000000000000
13442	0.000000000000000
13443	2.796911571729259
13444	445.913655777909582
13445	0.000000000000000
13446	0.000000000000000
13447	0.000000000000000
13448	0.000000000000000
13449	6.563188721137300
13450	32.450999999999993
13451	0.000000000000000
13452	0.000000000000000
13453	0.000000000000000
13454	0.000000000000000
13455	0.000000000000000
13456	0.000000000000000
13457	0.000000000000000
13458	0.000000000000000
13459	0.000000000000000
13460	0.000000000000000
13461	0.000000000000000
13462	0.000000000000000
13463	0.000000000000000
13464	0.000000000000000
13465	147.585173169063182
13466	120.829031289727141
13467	0.000000000000000
13468	0.000000000000000
13469	0.000000000000000
13470	0.000000000000000
13471	0.000000000000000
13472	0.000000000000000
13473	0.000000000000000
13474	0.000000000000000
13475	0.000000000000000
13476	0.000000000000000
13477	0.000000000000000
13478	0.000000000000000
13479	0.000000000000000
13480	0.000000000000000
13481	0.000000000000000
13482	0.000000000000000
13483	0.000000000000000
13484	0.000000000000000
13485	0.000000000000000
13486	0.000000000000000
13487	0.000000000000000
13488	0.000000000000000
13489	0.000000000000000
13490	0.000000000000000
13491	0.000000000000000
13492	0.627473696168074
13493	0.000000000000000
13494	0.000000000000000
13495	0.000000000000000
13496	0.000000000000000
13497	0.000000000000000
13498	0.000000000000000
13499	0.000000000000000
13500	0.000000000000000
13501	0.000000000000000
13502	0.000000000000000
13503	0.000000000000000
13504	0.000000000000000
13505	0.000000000000000
13506	0.000000000000000
13507	0.000000000000000
13508	0.000000000000000
13509	0.000000000000000
13510	0.000000000000000
13511	0.000000000000000
13512	0.000000000000000
13513	0.000000000000000
13514	0.000000000000000
13515	0.000000000000000
13516	0.000000000000000
13517	0.000000000000000
13518	0.000000000000000
13519	0.000000000000000
13520	0.000000000000000
13521	0.000000000000000
13522	0.000000000000000
13523	92.967000000000013
13524	99.193715904958850
13525	0.000000000000000
13526	0.000000000000000
13527	0.000000000000000
13528	0.000000000000000
13529	0.000000000000000
13530	0.000000000000000
13531	0.000000000000000
13532	0.000000000000000
13533	0.000000000000000
13534	0.000000000000000
13535	0.180724274761813
13536	0.000000000000000
13537	0.000000000000000
13538	0.000000000000000
13539	0.000000000000000
13540	0.000000000000000
13541	12.668304542034663
13542	20.005000000000024
13543	0.000000000000000
13544	0.000000000000000
13545	0.000000000000000
13546	0.000000000000000
13547	0.000000000000000
13548	0.000000000000000
13549	0.000000000000000
13550	0.000000000000000
13551	0.000000000000000
13552	0.000000000000000
13553	0.000000000000000
13554	0.000000000000000
13555	0.000000000000000
13556	0.000000000000000
13557	0.000000000000000
13558	0.000000000000000
13559	0.000000000000000
13560	0.000000000000000
13561	0.000000000000000
13562	0.000000000000000
13563	0.000000000000000
13564	0.000000000000000
13565	0.000000000000000
13566	0.000000000000000
13567	0.000000000000000
13568	0.000000000000000
13569	0.000000000000000
13570	0.000000000000000
13571	19.596413930097142
13572	0.000000000000000
13573	0.000000000000000
13574	0.000000000000000
13575	0.000000000000000
13576	0.000000000000000
13577	0.000000000000000
13578	0.000000000000000
13579	0.000000000000000
13580	0.000000000000000
13581	0.000000000000000
13582	0.000000000000000
13583	0.000000000000000
13584	0.000000000000000
13585	0.000000000000000
13586	0.000000000000000
13587	0.000000000000000
13588	0.000000000000000
13589	0.000000000000000
13590	0.000000000000000
13591	0.000000000000000
13592	0.000000000000000
13593	0.000000000000000
13594	0.000000000000000
13595	0.000000000000000
13596	0.000000000000000
13597	0.000000000000000
13598	0.000000000000000
13599	0.000000000000000
13600	0.000000000000000
13601	0.000000000000000
13602	0.000000000000000
13603	0.000000000000000
13604	0.000000000000000
13605	0.000000000000000
13606	0.000000000000000
13607	0.000000000000000
13608	0.000000000000000
13609	0.000000000000000
13610	0.000000000000000
13611	0.000000000000000
13612	0.000000000000000
13613	0.000000000000000
13614	0.000000000000000
13615	0.000000000000000
13616	0.000000000000000
13617	0.000000000000000
13618	0.000000000000000
13619	0.000000000000000
13620	0.000000000000000
13621	0.000000000000000
13622	0.000000000000000
13623	0.000000000000000
13624	0.000000000000000
13625	0.000000000000000
13626	0.000000000000000
13627	0.000000000000000
13628	0.000000000000000
13629	0.000000000000000
13630	0.000000000000000
13631	0.000000000000000
13632	0.000000000000000
13633	0.400590606486292
13634	0.000000000000000
13635	0.000000000000000
13636	0.000000000000000
13637	0.000000000000000
13638	0.000000000000000
13639	0.000000000000000
13640	0.230644131941555
13641	0.000000000000000
13642	0.000000000000000
13643	0.000000000000000
13644	0.000000000000000
13645	0.000000000000000
13646	0.000000000000000
13647	0.000000000000000
13648	0.000000000000000
13649	0.000000000000000
13650	0.000000000000000
13651	0.000000000000000
13652	0.000000000000000
13653	0.000000000000000
13654	0.000000000000000
13655	0.000000000000000
13656	0.000000000000000
13657	0.000000000000000
13658	0.000000000000000
13659	0.000000000000000
13660	0.000000000000000
13661	0.000000000000000
13662	0.000000000000000
13663	0.000000000000000
13664	0.000000000000000
13665	0.000000000000000
13666	0.000000000000000
13667	9.824743724267066
13668	11.351011608680526
13669	0.000000000000000
13670	0.000000000000000
13671	0.000000000000000
13672	0.000000000000000
13673	0.000000000000000
13674	0.491240216435712
13675	0.000000000000000
13676	0.556955695126684
13677	0.000000000000000
13678	0.000000000000000
13679	0.000000000000000
13680	0.000000000000000
13681	0.000000000000000
13682	0.000000000000000
13683	0.000000000000000
13684	0.000000000000000
13685	0.000000000000000
13686	0.000000000000000
13687	0.000000000000000
13688	0.000000000000000
13689	1595.267689975083158
13690	46.250125576757362
13691	0.000000000000000
13692	0.000000000000000
13693	0.000000000000000
13694	0.000000000000000
13695	0.000000000000000
13696	0.000000000000000
13697	0.000000000000000
13698	0.000000000000000
13699	0.000000000000000
13700	0.000000000000000
13701	0.000000000000000
13702	0.000000000000000
13703	0.000000000000000
13704	0.000000000000000
13705	0.000000000000000
13706	0.000000000000000
13707	0.000000000000000
13708	0.000000000000000
13709	0.000000000000000
13710	0.000000000000000
13711	0.000000000000000
13712	0.000000000000000
13713	0.000000000000000
13714	0.000000000000000
13715	0.000000000000000
13716	0.000000000000000
13717	0.000000000000000
13718	0.000000000000000
13719	0.000000000000000
13720	0.000000000000000
13721	0.000000000000000
13722	0.000000000000000
13723	0.000000000000000
13724	0.000000000000000
13725	0.000000000000000
13726	0.000000000000000
13727	0.000000000000000
13728	0.000000000000000
13729	0.000000000000000
13730	0.000000000000000
13731	0.000000000000000
13732	0.000000000000000
13733	0.000000000000000
13734	0.000000000000000
13735	0.000000000000000
13736	0.000000000000000
13737	0.000000000000000
13738	0.000000000000000
13739	0.000000000000000
13740	0.000000000000000
13741	0.000000000000000
13742	0.000000000000000
13743	0.000000000000000
13744	0.000000000000000
13745	0.000000000000000
13746	0.000000000000000
13747	21.236656116156450
13748	20.016000000000048
13749	0.000000000000000
13750	0.000000000000000
13751	1.314730215848095
13752	1.000000000000000
13753	0.000000000000000
13754	0.000000000000000
13755	0.000000000000000
13756	0.000000000000000
13757	253.714331114653703
13758	27.638322124811559
13759	0.000000000000000
13760	0.000000000000000
13761	0.000000000000000
13762	0.000000000000000
13763	0.000000000000000
13764	0.000000000000000
13765	0.000000000000000
13766	0.000000000000000
13767	0.000000000000000
13768	0.000000000000000
13769	0.000000000000000
13770	0.000000000000000
13771	0.000000000000000
13772	0.000000000000000
13773	0.000000000000000
13774	0.000000000000000
13775	0.000000000000000
13776	0.000000000000000
13777	0.000000000000000
13778	0.000000000000000
13779	0.000000000000000
13780	0.000000000000000
13781	0.000000000000000
13782	0.000000000000000
13783	0.000000000000000
13784	0.000000000000000
13785	0.000000000000000
13786	22.980000000000008
13787	0.000000000000000
13788	0.000000000000000
13789	0.000000000000000
13790	0.000000000000000
13791	0.000000000000000
13792	0.000000000000000
13793	0.000000000000000
13794	0.000000000000000
13795	0.000000000000000
13796	0.000000000000000
13797	0.000000000000000
13798	0.000000000000000
13799	0.000000000000000
13800	0.000000000000000
13801	4.334602418269893
13802	4.000000000000000
13803	0.000000000000000
13804	0.000000000000000
13805	0.000000000000000
13806	0.000000000000000
13807	0.000000000000000
13808	0.000000000000000
13809	0.000000000000000
13810	0.000000000000000
13811	0.000000000000000
13812	0.000000000000000
13813	25.978836205344887
13814	7.995999999999993
13815	0.000000000000000
13816	0.000000000000000
13817	4.000000000000000
13818	1.000000000000000
13819	0.000000000000000
13820	0.000000000000000
13821	0.000000000000000
13822	0.000000000000000
13823	0.000000000000000
13824	0.000000000000000
13825	0.000000000000000
13826	0.000000000000000
13827	0.000000000000000
13828	0.000000000000000
13829	0.000000000000000
13830	0.000000000000000
13831	0.000000000000000
13832	0.000000000000000
13833	0.000000000000000
13834	0.000000000000000
13835	0.000000000000000
13836	0.000000000000000
13837	0.000000000000000
13838	0.000000000000000
13839	0.000000000000000
13840	0.000000000000000
13841	0.000000000000000
13842	0.000000000000000
13843	0.000000000000000
13844	0.000000000000000
13845	0.000000000000000
13846	0.000000000000000
13847	54.245981973126476
13848	49.052663419969235
13849	0.000000000000000
13850	0.000000000000000
13851	0.000000000000000
13852	0.000000000000000
13853	0.000000000000000
13854	0.000000000000000
13855	0.000000000000000
13856	0.000000000000000
13857	0.000000000000000
13858	0.000000000000000
13859	0.000000000000000
13860	0.000000000000000
13861	0.000000000000000
13862	0.000000000000000
13863	0.000000000000000
13864	0.000000000000000
13865	0.000000000000000
13866	0.000000000000000
13867	0.000000000000000
13868	0.000000000000000
13869	0.000000000000000
13870	0.000000000000000
13871	0.000000000000000
13872	0.000000000000000
13873	12.404240329810319
13874	0.118923467105907
13875	0.000000000000000
13876	0.000000000000000
13877	1.014345039365553
13878	12.978727135289445
13879	0.000000000000000
13880	0.000000000000000
13881	0.000000000000000
13882	0.000000000000000
13883	0.000000000000000
13884	0.000000000000000
13885	0.000000000000000
13886	0.000000000000000
13887	0.000000000000000
13888	0.000000000000000
13889	0.000000000000000
13890	0.000000000000000
13891	0.000000000000000
13892	0.000000000000000
13893	0.000000000000000
13894	0.000000000000000
13895	0.000000000000000
13896	0.000000000000000
13897	0.000000000000000
13898	0.000000000000000
13899	0.000000000000000
13900	0.000000000000000
13901	0.000000000000000
13902	0.000000000000000
13903	0.000000000000000
13904	0.000000000000000
13905	0.000000000000000
13906	0.000000000000000
13907	0.000000000000000
13908	0.000000000000000
13909	0.000000000000000
13910	0.000000000000000
13911	0.000000000000000
13912	0.000000000000000
13913	0.000000000000000
13914	0.000000000000000
13915	0.000000000000000
13916	0.000000000000000
13917	0.000000000000000
13918	0.000000000000000
13919	0.000000000000000
13920	0.000000000000000
13921	0.000000000000000
13922	0.000000000000000
13923	0.000000000000000
13924	0.000000000000000
13925	0.000000000000000
13926	0.000000000000000
13927	0.000000000000000
13928	0.000000000000000
13929	0.000000000000000
13930	0.000000000000000
13931	0.000000000000000
13932	0.000000000000000
13933	0.000000000000000
13934	0.000000000000000
13935	0.000000000000000
13936	0.000000000000000
13937	0.000000000000000
13938	0.000000000000000
13939	48.951390961091441
13940	1.000000000000000
13941	0.000000000000000
13942	0.000000000000000
13943	0.000000000000000
13944	0.000000000000000
13945	0.000000000000000
13946	0.000000000000000
13947	0.000000000000000
13948	0.000000000000000
13949	0.000000000000000
13950	0.000000000000000
13951	0.000000000000000
13952	0.000000000000000
13953	0.000000000000000
13954	0.000000000000000
13955	0.000000000000000
13956	0.000000000000000
13957	13.026000000000009
13958	110.341023756871365
13959	0.000000000000000
13960	0.000000000000000
13961	0.000000000000000
13962	0.000000000000000
13963	0.000000000000000
13964	0.000000000000000
13965	0.000000000000000
13966	0.000000000000000
13967	0.000000000000000
13968	0.000000000000000
13969	0.000000000000000
13970	0.000000000000000
13971	0.000000000000000
13972	374.032933384387320
13973	0.000000000000000
13974	0.000000000000000
13975	0.000000000000000
13976	0.000000000000000
13977	0.000000000000000
13978	0.000000000000000
13979	0.000000000000000
13980	0.000000000000000
13981	0.000000000000000
13982	0.000000000000000
13983	0.000000000000000
13984	2.997999999999999
13985	0.000000000000000
13986	0.000000000000000
13987	0.000000000000000
13988	0.000000000000000
13989	0.000000000000000
13990	0.000000000000000
13991	0.000000000000000
13992	0.000000000000000
13993	0.000000000000000
13994	0.000000000000000
13995	0.000000000000000
13996	0.000000000000000
13997	0.000000000000000
13998	0.000000000000000
13999	0.000000000000000
14000	0.000000000000000
14001	0.000000000000000
14002	0.000000000000000
14003	0.000000000000000
14004	0.000000000000000
14005	0.000000000000000
14006	0.000000000000000
14007	0.000000000000000
14008	0.000000000000000
14009	0.000000000000000
14010	0.000000000000000
14011	0.000000000000000
14012	0.000000000000000
14013	0.000000000000000
14014	0.000000000000000
14015	0.000000000000000
14016	0.000000000000000
14017	0.000000000000000
14018	0.000000000000000
14019	0.000000000000000
14020	0.000000000000000
14021	0.000000000000000
14022	0.000000000000000
14023	0.000000000000000
14024	0.000000000000000
14025	0.000000000000000
14026	0.000000000000000
14027	0.000000000000000
14028	0.000000000000000
14029	0.000000000000000
14030	0.000000000000000
14031	0.000000000000000
14032	0.000000000000000
14033	0.000000000000000
14034	0.000000000000000
14035	0.000000000000000
14036	0.000000000000000
14037	2.244495183367027
14038	4.994000000000013
14039	0.000000000000000
14040	0.000000000000000
14041	0.000000000000000
14042	0.000000000000000
14043	0.000000000000000
14044	0.000000000000000
14045	0.000000000000000
14046	0.000000000000000
14047	0.000000000000000
14048	0.000000000000000
14049	0.000000000000000
14050	0.000000000000000
14051	0.000000000000000
14052	0.000000000000000
14053	0.000000000000000
14054	0.000000000000000
14055	0.000000000000000
14056	0.000000000000000
14057	0.000000000000000
14058	0.000000000000000
14059	0.000000000000000
14060	0.000000000000000
14061	0.000000000000000
14062	0.000000000000000
14063	0.000000000000000
14064	0.000000000000000
14065	0.000000000000000
14066	0.000000000000000
14067	0.000000000000000
14068	0.000000000000000
14069	0.000000000000000
14070	0.000000000000000
14071	0.000000000000000
14072	0.000000000000000
14073	0.000000000000000
14074	0.000000000000000
14075	0.000000000000000
14076	0.000000000000000
14077	0.000000000000000
14078	0.000000000000000
14079	2.082999999999997
14080	9.796656174100180
14081	0.000000000000000
14082	0.000000000000000
14083	0.000000000000000
14084	0.000000000000000
14085	86.889999999999844
14086	27.681516308960866
14087	0.000000000000000
14088	0.000000000000000
14089	0.000000000000000
14090	0.000000000000000
14091	0.000000000000000
14092	0.000000000000000
14093	0.000000000000000
14094	0.000000000000000
14095	0.000000000000000
14096	0.000000000000000
14097	0.000000000000000
14098	0.000000000000000
14099	0.000000000000000
14100	0.000000000000000
14101	0.000000000000000
14102	0.000000000000000
14103	0.000000000000000
14104	0.000000000000000
14105	0.000000000000000
14106	0.000000000000000
14107	0.000000000000000
14108	0.000000000000000
14109	0.000000000000000
14110	0.000000000000000
14111	0.000000000000000
14112	0.000000000000000
14113	0.000000000000000
14114	0.000000000000000
14115	0.000000000000000
14116	0.000000000000000
14117	0.000000000000000
14118	0.000000000000000
14119	0.000000000000000
14120	0.000000000000000
14121	0.000000000000000
14122	0.000000000000000
14123	0.000000000000000
14124	0.000000000000000
14125	0.000000000000000
14126	0.000000000000000
14127	62.958477198676448
14128	68.000000000000000
14129	632.269546278736357
14130	0.000000000000000
14131	0.000000000000000
14132	0.000000000000000
14133	0.000000000000000
14134	0.000000000000000
14135	0.000000000000000
14136	0.000000000000000
14137	0.000000000000000
14138	0.000000000000000
14139	0.000000000000000
14140	0.000000000000000
14141	0.000000000000000
14142	24.214629465117302
14143	0.000000000000000
14144	0.000000000000000
14145	0.000000000000000
14146	0.000000000000000
14147	0.000000000000000
14148	0.000000000000000
14149	0.000000000000000
14150	0.000000000000000
14151	0.000000000000000
14152	0.000000000000000
14153	0.000000000000000
14154	0.000000000000000
14155	0.000000000000000
14156	0.000000000000000
14157	0.000000000000000
14158	0.000000000000000
14159	0.000000000000000
14160	0.000000000000000
14161	53.889000000000060
14162	36.563442935238704
14163	0.000000000000000
14164	0.000000000000000
14165	0.000000000000000
14166	0.000000000000000
14167	0.000000000000000
14168	0.000000000000000
14169	2.003000000000005
14170	20.433769738841256
14171	0.000000000000000
14172	0.000000000000000
14173	0.000000000000000
14174	0.000000000000000
14175	0.000000000000000
14176	0.000000000000000
14177	0.000000000000000
14178	0.000000000000000
14179	0.000000000000000
14180	0.000000000000000
14181	4.108267262005146
14182	5.997000000000011
14183	0.000000000000000
14184	0.000000000000000
14185	51.821814922339861
14186	37.820079699629872
14187	0.000000000000000
14188	0.000000000000000
14189	0.000000000000000
14190	0.000000000000000
14191	0.000000000000000
14192	0.000000000000000
14193	0.000000000000000
14194	0.000000000000000
14195	0.000000000000000
14196	0.000000000000000
14197	15.212809497045715
14198	0.000000000000000
14199	38.090705279409789
14200	55.035311534196744
14201	0.000000000000000
14202	0.000000000000000
14203	79.337213752623256
14204	2.386907933831673
14205	0.000000000000000
14206	0.000000000000000
14207	0.000000000000000
14208	0.000000000000000
14209	0.000000000000000
14210	0.000000000000000
14211	0.000000000000000
14212	0.000000000000000
14213	0.000000000000000
14214	0.000000000000000
14215	0.000000000000000
14216	0.000000000000000
14217	56.019229028199234
14218	14.927171010274735
14219	0.000000000000000
14220	0.000000000000000
14221	0.000000000000000
14222	0.000000000000000
14223	0.000000000000000
14224	0.000000000000000
14225	0.000000000000000
14226	0.000000000000000
14227	0.000000000000000
14228	0.000000000000000
14229	0.000000000000000
14230	0.000000000000000
14231	0.000000000000000
14232	0.000000000000000
14233	0.000000000000000
14234	0.000000000000000
14235	0.000000000000000
14236	0.000000000000000
14237	0.000000000000000
14238	0.000000000000000
14239	0.000000000000000
14240	0.000000000000000
14241	0.000000000000000
14242	0.000000000000000
14243	0.000000000000000
14244	0.000000000000000
14245	0.000000000000000
14246	0.753092760421467
14247	103.003000000000000
14248	96.941768410619503
14249	0.000000000000000
14250	0.000000000000000
14251	0.000000000000000
14252	0.000000000000000
14253	0.000000000000000
14254	0.000000000000000
14255	0.000000000000000
14256	0.000000000000000
14257	167.956166161331168
14258	6.991965404511759
14259	0.000000000000000
14260	0.000000000000000
14261	0.000000000000000
14262	0.000000000000000
14263	0.000000000000000
14264	0.000000000000000
14265	0.000000000000000
14266	0.000000000000000
14267	0.000000000000000
14268	0.000000000000000
14269	0.000000000000000
14270	0.000000000000000
14271	0.000000000000000
14272	0.000000000000000
14273	10.000000000000000
14274	3.916009122030337
14275	0.000000000000000
14276	0.000000000000000
14277	0.000000000000000
14278	0.000000000000000
14279	0.000000000000000
14280	0.000000000000000
14281	0.000000000000000
14282	0.000000000000000
14283	0.000000000000000
14284	0.000000000000000
14285	0.000000000000000
14286	0.000000000000000
14287	0.000000000000000
14288	0.000000000000000
14289	0.000000000000000
14290	0.000000000000000
14291	0.000000000000000
14292	0.000000000000000
14293	0.000000000000000
14294	0.000000000000000
14295	0.000000000000000
14296	0.000000000000000
14297	0.000000000000000
14298	0.000000000000000
14299	0.000000000000000
14300	0.000000000000000
14301	0.000000000000000
14302	3.222391438420869
14303	0.000000000000000
14304	0.000000000000000
14305	0.000000000000000
14306	0.000000000000000
14307	0.000000000000000
14308	0.000000000000000
14309	0.000000000000000
14310	0.000000000000000
14311	0.000000000000000
14312	0.000000000000000
14313	0.000000000000000
14314	0.000000000000000
14315	3.000000000000000
14316	1.345067028692475
14317	0.000000000000000
14318	0.000000000000000
14319	0.000000000000000
14320	0.000000000000000
14321	0.000000000000000
14322	0.000000000000000
14323	0.000000000000000
14324	0.000000000000000
14325	1.237881648313071
14326	0.000000000000000
14327	0.000000000000000
14328	0.000000000000000
14329	0.000000000000000
14330	3.035860688831838
14331	0.000000000000000
14332	0.000000000000000
14333	0.000000000000000
14334	0.000000000000000
14335	0.000000000000000
14336	0.000000000000000
14337	0.000000000000000
14338	0.000000000000000
14339	0.000000000000000
14340	0.000000000000000
14341	0.000000000000000
14342	0.000000000000000
14343	0.000000000000000
14344	0.000000000000000
14345	0.000000000000000
14346	0.000000000000000
14347	0.000000000000000
14348	0.000000000000000
14349	4.916579360400050
14350	6.979000000000009
14351	0.000000000000000
14352	0.000000000000000
14353	0.000000000000000
14354	0.000000000000000
14355	0.000000000000000
14356	0.000000000000000
14357	0.000000000000000
14358	0.000000000000000
14359	0.000000000000000
14360	0.000000000000000
14361	0.000000000000000
14362	0.000000000000000
14363	0.000000000000000
14364	0.000000000000000
14365	0.000000000000000
14366	0.000000000000000
14367	13.448394662023926
14368	2073.139094045967795
14369	0.000000000000000
14370	0.000000000000000
14371	0.000000000000000
14372	0.000000000000000
14373	0.000000000000000
14374	0.000000000000000
14375	0.000000000000000
14376	0.000000000000000
14377	0.000000000000000
14378	0.000000000000000
14379	0.000000000000000
14380	0.000000000000000
14381	0.000000000000000
14382	10.906398872889156
14383	0.000000000000000
14384	0.000000000000000
14385	0.000000000000000
14386	0.000000000000000
14387	0.000000000000000
14388	0.000000000000000
14389	12.228000000000019
14390	279.487018759065165
14391	0.000000000000000
14392	0.000000000000000
14393	0.000000000000000
14394	0.000000000000000
14395	4.950999999999996
14396	145.204321302343885
14397	0.000000000000000
14398	0.000000000000000
14399	0.000000000000000
14400	0.000000000000000
14401	0.000000000000000
14402	0.000000000000000
14403	0.000000000000000
14404	0.000000000000000
14405	0.000000000000000
14406	0.000000000000000
14407	0.000000000000000
14408	0.000000000000000
14409	0.000000000000000
14410	0.000000000000000
14411	23.981000000000034
14412	22.867869569620584
14413	0.000000000000000
14414	0.000000000000000
14415	0.000000000000000
14416	0.000000000000000
14417	8.405204944354061
14418	4.284784409286186
14419	0.000000000000000
14420	0.000000000000000
14421	0.000000000000000
14422	0.000000000000000
14423	0.000000000000000
14424	0.000000000000000
14425	0.000000000000000
14426	0.000000000000000
14427	0.000000000000000
14428	0.000000000000000
14429	0.000000000000000
14430	0.000000000000000
14431	0.000000000000000
14432	0.000000000000000
14433	0.000000000000000
14434	0.000000000000000
14435	0.000000000000000
14436	16.879947432341879
14437	0.000000000000000
14438	0.740763472557010
14439	5.569208122151963
14440	1.000000000000000
14441	0.000000000000000
14442	0.000000000000000
14443	156.624917544129261
14444	152.048000000000314
14445	108.437326627011259
14446	85.045898153275616
14447	0.000000000000000
14448	0.000000000000000
14449	0.000000000000000
14450	2.985000000000002
14451	0.000000000000000
14452	0.000000000000000
14453	0.000000000000000
14454	0.000000000000000
14455	0.000000000000000
14456	0.000000000000000
14457	0.000000000000000
14458	0.000000000000000
14459	0.000000000000000
14460	0.000000000000000
14461	0.000000000000000
14462	0.000000000000000
14463	0.000000000000000
14464	0.000000000000000
14465	3.000000000000000
14466	0.000000000000000
14467	0.000000000000000
14468	0.000000000000000
14469	0.000000000000000
14470	0.000000000000000
14471	0.000000000000000
14472	0.000000000000000
14473	0.000000000000000
14474	0.000000000000000
14475	2.970097058983761
14476	8.000000000000000
14477	0.000000000000000
14478	0.000000000000000
14479	0.000000000000000
14480	0.000000000000000
14481	0.000000000000000
14482	0.000000000000000
14483	0.000000000000000
14484	0.000000000000000
14485	0.000000000000000
14486	0.000000000000000
14487	0.000000000000000
14488	0.000000000000000
14489	0.000000000000000
14490	0.000000000000000
14491	0.000000000000000
14492	0.000000000000000
14493	0.000000000000000
14494	0.000000000000000
14495	2.000000000000000
14496	2.000000000000000
14497	0.000000000000000
14498	0.000000000000000
14499	0.000000000000000
14500	0.000000000000000
14501	0.000000000000000
14502	0.000000000000000
14503	0.000000000000000
14504	0.000000000000000
14505	0.000000000000000
14506	0.000000000000000
14507	0.000000000000000
14508	0.000000000000000
14509	0.000000000000000
14510	0.000000000000000
14511	0.000000000000000
14512	0.000000000000000
14513	0.000000000000000
14514	0.000000000000000
14515	0.000000000000000
14516	0.000000000000000
14517	0.000000000000000
14518	0.000000000000000
14519	0.000000000000000
14520	0.000000000000000
14521	0.000000000000000
14522	0.000000000000000
14523	0.000000000000000
14524	0.000000000000000
14525	0.000000000000000
14526	0.000000000000000
14527	0.000000000000000
14528	0.000000000000000
14529	0.000000000000000
14530	0.000000000000000
14531	0.000000000000000
14532	0.000000000000000
14533	0.000000000000000
14534	0.000000000000000
14535	0.000000000000000
14536	0.000000000000000
14537	0.000000000000000
14538	0.000000000000000
14539	3.921274786023971
14540	14.999000000000002
14541	0.000000000000000
14542	0.000000000000000
14543	0.000000000000000
14544	0.000000000000000
14545	0.000000000000000
14546	0.000000000000000
14547	0.000000000000000
14548	0.000000000000000
14549	0.000000000000000
14550	0.000000000000000
14551	0.000000000000000
14552	0.000000000000000
14553	0.000000000000000
14554	0.000000000000000
14555	0.000000000000000
14556	0.000000000000000
14557	0.000000000000000
14558	0.000000000000000
14559	0.000000000000000
14560	0.000000000000000
14561	0.000000000000000
14562	0.000000000000000
14563	0.000000000000000
14564	0.000000000000000
14565	0.000000000000000
14566	0.000000000000000
14567	0.000000000000000
14568	0.000000000000000
14569	0.000000000000000
14570	0.000000000000000
14571	0.000000000000000
14572	0.000000000000000
14573	0.000000000000000
14574	0.000000000000000
14575	0.000000000000000
14576	0.000000000000000
14577	0.000000000000000
14578	0.000000000000000
14579	0.000000000000000
14580	0.000000000000000
14581	0.000000000000000
14582	0.000000000000000
14583	0.000000000000000
14584	0.000000000000000
14585	0.000000000000000
14586	0.000000000000000
14587	0.000000000000000
14588	0.000000000000000
14589	0.000000000000000
14590	0.000000000000000
14591	0.000000000000000
14592	0.000000000000000
14593	31.800434495716914
14594	26.999000000000017
14595	0.000000000000000
14596	0.000000000000000
14597	0.000000000000000
14598	0.000000000000000
14599	0.000000000000000
14600	0.000000000000000
14601	0.000000000000000
14602	0.000000000000000
14603	110.998999999999896
14604	108.397870642571036
14605	0.000000000000000
14606	0.000000000000000
14607	0.000000000000000
14608	0.000000000000000
14609	5.000999999999997
14610	4.207652832681217
14611	1.000000000000000
14612	1.056365195444639
14613	0.000000000000000
14614	0.000000000000000
14615	110.130140399044890
14616	0.000000000000000
14617	0.000000000000000
14618	0.000000000000000
14619	0.000000000000000
14620	0.000000000000000
14621	0.000000000000000
14622	0.000000000000000
14623	0.000000000000000
14624	0.000000000000000
14625	0.000000000000000
14626	0.000000000000000
14627	0.000000000000000
14628	0.000000000000000
14629	0.000000000000000
14630	0.000000000000000
14631	0.000000000000000
14632	0.000000000000000
14633	0.000000000000000
14634	0.000000000000000
14635	0.000000000000000
14636	0.000000000000000
14637	0.000000000000000
14638	0.000000000000000
14639	0.000000000000000
14640	0.000000000000000
14641	0.000000000000000
14642	0.000000000000000
14643	0.000000000000000
14644	0.000000000000000
14645	0.000000000000000
14646	0.000000000000000
14647	0.796548841922479
14648	1.002999999999998
14649	0.000000000000000
14650	0.000000000000000
14651	0.000000000000000
14652	0.000000000000000
14653	0.000000000000000
14654	0.000000000000000
14655	0.000000000000000
14656	0.000000000000000
14657	0.000000000000000
14658	0.000000000000000
14659	0.000000000000000
14660	0.000000000000000
14661	0.000000000000000
14662	0.000000000000000
14663	0.000000000000000
14664	0.000000000000000
14665	0.000000000000000
14666	0.000000000000000
14667	0.000000000000000
14668	0.000000000000000
14669	2.219226053457993
14670	2.996000000000001
14671	0.000000000000000
14672	0.000000000000000
14673	47.275459470611992
14674	0.000000000000000
14675	0.000000000000000
14676	0.000000000000000
14677	0.000000000000000
14678	0.000000000000000
14679	0.000000000000000
14680	0.000000000000000
14681	0.000000000000000
14682	0.000000000000000
14683	0.000000000000000
14684	0.000000000000000
14685	0.000000000000000
14686	0.000000000000000
14687	0.000000000000000
14688	0.000000000000000
14689	0.000000000000000
14690	0.000000000000000
14691	0.000000000000000
14692	0.000000000000000
14693	0.000000000000000
14694	0.000000000000000
14695	0.000000000000000
14696	0.000000000000000
14697	0.000000000000000
14698	0.000000000000000
14699	0.000000000000000
14700	43.304646930829364
14701	0.000000000000000
14702	0.000000000000000
14703	0.000000000000000
14704	0.000000000000000
14705	0.000000000000000
14706	0.000000000000000
14707	0.000000000000000
14708	0.000000000000000
14709	0.000000000000000
14710	0.000000000000000
14711	0.000000000000000
14712	0.000000000000000
14713	0.000000000000000
14714	0.000000000000000
14715	0.000000000000000
14716	0.000000000000000
14717	0.000000000000000
14718	0.000000000000000
14719	1.014187155326979
14720	1.090999999999999
14721	0.000000000000000
14722	0.000000000000000
14723	0.000000000000000
14724	0.000000000000000
14725	84.171207166730724
14726	86.346923927051805
14727	0.000000000000000
14728	0.000000000000000
14729	0.000000000000000
14730	0.000000000000000
14731	0.000000000000000
14732	0.000000000000000
14733	0.000000000000000
14734	0.000000000000000
14735	0.000000000000000
14736	0.000000000000000
14737	0.000000000000000
14738	0.000000000000000
14739	0.000000000000000
14740	0.000000000000000
14741	0.000000000000000
14742	0.000000000000000
14743	0.988925071431963
14744	0.000000000000000
14745	0.000000000000000
14746	0.000000000000000
14747	0.000000000000000
14748	20.036864981728502
14749	0.000000000000000
14750	0.000000000000000
14751	0.000000000000000
14752	0.000000000000000
14753	0.000000000000000
14754	0.000000000000000
14755	0.000000000000000
14756	0.000000000000000
14757	0.000000000000000
14758	0.000000000000000
14759	0.000000000000000
14760	0.000000000000000
14761	0.000000000000000
14762	0.000000000000000
14763	0.000000000000000
14764	0.000000000000000
14765	0.000000000000000
14766	0.000000000000000
14767	0.000000000000000
14768	0.000000000000000
14769	0.000000000000000
14770	0.000000000000000
14771	0.000000000000000
14772	0.000000000000000
14773	0.000000000000000
14774	0.000000000000000
14775	0.000000000000000
14776	0.000000000000000
14777	0.000000000000000
14778	4.160101832203699
14779	14.002000000000010
14780	26.079758316920522
14781	28.985999999999997
14782	18.611511380335184
14783	0.000000000000000
14784	0.000000000000000
14785	0.000000000000000
14786	0.000000000000000
14787	0.000000000000000
14788	0.000000000000000
14789	0.000000000000000
14790	0.000000000000000
14791	0.000000000000000
14792	0.000000000000000
14793	0.000000000000000
14794	0.000000000000000
14795	0.000000000000000
14796	0.000000000000000
14797	0.000000000000000
14798	0.000000000000000
14799	0.000000000000000
14800	0.000000000000000
14801	0.000000000000000
14802	0.000000000000000
14803	0.000000000000000
14804	0.000000000000000
14805	0.000000000000000
14806	0.000000000000000
14807	0.000000000000000
14808	120.804041417008207
14809	0.000000000000000
14810	0.000000000000000
14811	0.000000000000000
14812	0.000000000000000
14813	0.000000000000000
14814	0.000000000000000
14815	23.851680386689598
14816	1.511457218829324
14817	0.000000000000000
14818	0.000000000000000
14819	0.000000000000000
14820	0.000000000000000
14821	0.000000000000000
14822	0.000000000000000
14823	0.000000000000000
14824	0.000000000000000
14825	0.000000000000000
14826	0.000000000000000
14827	0.000000000000000
14828	26.928437159207178
14829	0.000000000000000
14830	0.000000000000000
14831	0.000000000000000
14832	0.000000000000000
14833	0.000000000000000
14834	0.000000000000000
14835	0.000000000000000
14836	0.000000000000000
14837	0.227849385305754
14838	0.000000000000000
14839	0.000000000000000
14840	0.000000000000000
14841	0.000000000000000
14842	0.000000000000000
14843	0.000000000000000
14844	0.000000000000000
14845	0.000000000000000
14846	0.000000000000000
14847	0.000000000000000
14848	0.000000000000000
14849	0.000000000000000
14850	0.000000000000000
14851	0.000000000000000
14852	0.000000000000000
14853	0.000000000000000
14854	0.000000000000000
14855	0.000000000000000
14856	0.000000000000000
14857	0.000000000000000
14858	0.000000000000000
14859	0.000000000000000
14860	0.000000000000000
14861	0.000000000000000
14862	0.000000000000000
14863	0.000000000000000
14864	0.000000000000000
14865	0.000000000000000
14866	0.000000000000000
14867	0.000000000000000
14868	0.000000000000000
14869	0.000000000000000
14870	0.000000000000000
14871	0.000000000000000
14872	0.000000000000000
14873	0.000000000000000
14874	0.000000000000000
14875	0.000000000000000
14876	0.000000000000000
14877	0.000000000000000
14878	0.000000000000000
14879	0.000000000000000
14880	0.000000000000000
14881	179.991000000000014
14882	67.087889948437464
14883	0.000000000000000
14884	0.000000000000000
14885	0.000000000000000
14886	0.000000000000000
14887	0.000000000000000
14888	0.000000000000000
14889	32.818614108113856
14890	51.938999999999943
14891	158.997999999999962
14892	174.474843557277865
14893	0.000000000000000
14894	0.000000000000000
14895	1.196361743995038
14896	2.266636118157879
14897	0.000000000000000
14898	0.000000000000000
14899	0.000000000000000
14900	0.000000000000000
14901	0.000000000000000
14902	0.000000000000000
14903	0.000000000000000
14904	0.000000000000000
14905	32.985088326791193
14906	21.041549394482836
14907	0.000000000000000
14908	0.000000000000000
14909	0.000000000000000
14910	0.000000000000000
14911	0.000000000000000
14912	0.000000000000000
14913	0.000000000000000
14914	0.000000000000000
14915	28.808154701950993
14916	24.844719162027250
14917	0.000000000000000
14918	0.000000000000000
14919	9.480291509631970
14920	5.987188799584129
14921	0.000000000000000
14922	0.000000000000000
14923	0.000000000000000
14924	0.000000000000000
14925	1.000000000000000
14926	0.944500967507708
14927	0.364309025864218
14928	0.000000000000000
14929	0.000000000000000
14930	0.000000000000000
14931	0.000000000000000
14932	0.000000000000000
14933	0.356088266918186
14934	0.000000000000000
14935	0.000000000000000
14936	0.000000000000000
14937	0.000000000000000
14938	0.000000000000000
14939	0.000000000000000
14940	0.000000000000000
14941	0.000000000000000
14942	0.000000000000000
14943	0.000000000000000
14944	0.000000000000000
14945	0.000000000000000
14946	0.000000000000000
14947	0.000000000000000
14948	0.000000000000000
14949	0.000000000000000
14950	0.000000000000000
14951	0.000000000000000
14952	0.000000000000000
14953	4.995000000000013
14954	14.119678997223414
14955	0.000000000000000
14956	0.000000000000000
14957	0.000000000000000
14958	0.000000000000000
14959	0.000000000000000
14960	0.000000000000000
14961	0.000000000000000
14962	0.000000000000000
14963	0.000000000000000
14964	0.000000000000000
14965	0.000000000000000
14966	0.000000000000000
14967	0.000000000000000
14968	0.000000000000000
14969	0.000000000000000
14970	0.000000000000000
14971	0.000000000000000
14972	0.000000000000000
14973	0.000000000000000
14974	0.000000000000000
14975	5.000000000000000
14976	3.156019652921980
14977	0.000000000000000
14978	0.000000000000000
14979	0.000000000000000
14980	0.000000000000000
14981	0.000000000000000
14982	0.000000000000000
14983	0.000000000000000
14984	0.000000000000000
14985	0.000000000000000
14986	0.000000000000000
14987	0.000000000000000
14988	0.000000000000000
14989	0.000000000000000
14990	0.000000000000000
14991	3.000000000000000
14992	0.783359347195256
14993	0.000000000000000
14994	0.000000000000000
14995	0.000000000000000
14996	0.000000000000000
14997	0.000000000000000
14998	0.000000000000000
14999	0.000000000000000
15000	0.000000000000000
15001	0.000000000000000
15002	0.000000000000000
15003	0.000000000000000
15004	0.000000000000000
15005	0.000000000000000
15006	0.000000000000000
15007	0.000000000000000
15008	0.000000000000000
15009	0.000000000000000
15010	0.000000000000000
15011	0.000000000000000
15012	0.000000000000000
15013	0.000000000000000
15014	0.000000000000000
15015	0.000000000000000
15016	0.000000000000000
15017	0.000000000000000
15018	0.000000000000000
15019	0.000000000000000
15020	0.000000000000000
15021	1.000000000000000
15022	0.205935174953449
15023	0.000000000000000
15024	0.000000000000000
15025	0.000000000000000
15026	0.000000000000000
15027	4.000000000000000
15028	1.869027173482099
15029	161.003000000000071
15030	158.158302415626963
15031	0.000000000000000
15032	0.000000000000000
15033	0.000000000000000
15034	0.000000000000000
15035	0.000000000000000
15036	0.000000000000000
15037	0.000000000000000
15038	0.000000000000000
15039	0.000000000000000
15040	0.000000000000000
15041	0.000000000000000
15042	0.000000000000000
15043	8.051999999999992
15044	17.664388698203044
15045	0.000000000000000
15046	0.000000000000000
15047	0.000000000000000
15048	0.000000000000000
15049	0.000000000000000
15050	0.000000000000000
15051	0.000000000000000
15052	0.000000000000000
15053	414.390961536650138
15054	387.959999999999525
15055	0.000000000000000
15056	0.000000000000000
15057	0.000000000000000
15058	0.000000000000000
15059	0.000000000000000
15060	0.000000000000000
15061	0.000000000000000
15062	0.000000000000000
15063	0.000000000000000
15064	0.000000000000000
15065	0.000000000000000
15066	0.000000000000000
15067	0.000000000000000
15068	0.000000000000000
15069	0.000000000000000
15070	0.000000000000000
15071	0.000000000000000
15072	0.000000000000000
15073	0.000000000000000
15074	0.000000000000000
15075	0.366333145576920
15076	0.000000000000000
15077	0.000000000000000
15078	0.000000000000000
15079	0.000000000000000
15080	0.000000000000000
15081	0.000000000000000
15082	0.000000000000000
15083	0.000000000000000
15084	0.000000000000000
15085	0.000000000000000
15086	0.000000000000000
15087	0.000000000000000
15088	0.000000000000000
15089	0.000000000000000
15090	0.000000000000000
15091	0.000000000000000
15092	0.000000000000000
15093	0.000000000000000
15094	0.000000000000000
15095	0.000000000000000
15096	0.000000000000000
15097	0.000000000000000
15098	0.000000000000000
15099	0.000000000000000
15100	0.000000000000000
15101	0.000000000000000
15102	46.025000000000070
15103	0.000000000000000
15104	0.000000000000000
15105	0.000000000000000
15106	0.000000000000000
15107	0.000000000000000
15108	0.000000000000000
15109	0.000000000000000
15110	0.000000000000000
15111	0.000000000000000
15112	0.000000000000000
15113	0.000000000000000
15114	0.000000000000000
15115	0.000000000000000
15116	0.000000000000000
15117	0.000000000000000
15118	0.000000000000000
15119	0.000000000000000
15120	0.000000000000000
15121	0.000000000000000
15122	0.000000000000000
15123	0.000000000000000
15124	0.000000000000000
15125	0.000000000000000
15126	0.000000000000000
15127	0.000000000000000
15128	0.000000000000000
15129	0.000000000000000
15130	0.000000000000000
15131	0.000000000000000
15132	0.000000000000000
15133	0.000000000000000
15134	0.000000000000000
15135	0.000000000000000
15136	0.000000000000000
15137	0.000000000000000
15138	0.000000000000000
15139	0.000000000000000
15140	5.807449137955028
15141	0.000000000000000
15142	0.000000000000000
15143	0.000000000000000
15144	0.000000000000000
15145	0.685269784151904
15146	1.000000000000000
15147	1.280425235461960
15148	0.997000000000000
15149	0.000000000000000
15150	0.000000000000000
15151	0.000000000000000
15152	0.000000000000000
15153	0.000000000000000
15154	0.000000000000000
15155	0.000000000000000
15156	0.000000000000000
15157	0.000000000000000
15158	0.000000000000000
15159	0.000000000000000
15160	54.067860870832703
15161	0.000000000000000
15162	0.000000000000000
15163	36.252999999999957
15164	23.565653486812888
15165	0.000000000000000
15166	0.000000000000000
15167	0.000000000000000
15168	0.000000000000000
15169	0.000000000000000
15170	0.000000000000000
15171	0.000000000000000
15172	0.000000000000000
15173	0.000000000000000
15174	0.000000000000000
15175	2.155069458742964
15176	2.000000000000000
15177	0.000000000000000
15178	0.000000000000000
15179	0.000000000000000
15180	0.000000000000000
15181	0.000000000000000
15182	0.000000000000000
15183	0.000000000000000
15184	0.000000000000000
15185	0.000000000000000
15186	0.000000000000000
15187	0.000000000000000
15188	0.000000000000000
15189	0.000000000000000
15190	0.000000000000000
15191	0.000000000000000
15192	0.000000000000000
15193	0.000000000000000
15194	0.000000000000000
15195	1.004000000000001
15196	1096.809837809230885
15197	14.878289526448384
15198	9.447471441152070
15199	0.000000000000000
15200	0.000000000000000
15201	0.000000000000000
15202	0.000000000000000
15203	0.000000000000000
15204	0.000000000000000
15205	0.000000000000000
15206	0.000000000000000
15207	0.000000000000000
15208	0.000000000000000
15209	0.000000000000000
15210	0.000000000000000
15211	0.000000000000000
15212	0.000000000000000
15213	0.150046377987487
15214	1.002999999999998
15215	0.000000000000000
15216	0.000000000000000
15217	0.000000000000000
15218	0.000000000000000
15219	0.000000000000000
15220	0.000000000000000
15221	0.000000000000000
15222	0.000000000000000
15223	0.000000000000000
15224	0.000000000000000
15225	0.000000000000000
15226	0.000000000000000
15227	0.000000000000000
15228	0.000000000000000
15229	0.000000000000000
15230	0.000000000000000
15231	0.000000000000000
15232	0.000000000000000
15233	0.000000000000000
15234	0.000000000000000
15235	0.000000000000000
15236	0.000000000000000
15237	0.000000000000000
15238	0.000000000000000
15239	0.000000000000000
15240	0.000000000000000
15241	0.000000000000000
15242	0.000000000000000
15243	0.000000000000000
15244	0.000000000000000
15245	331.459216286677588
15246	753.350974327571635
15247	0.000000000000000
15248	0.000000000000000
15249	0.000000000000000
15250	0.000000000000000
15251	0.000000000000000
15252	0.000000000000000
15253	0.000000000000000
15254	0.000000000000000
15255	0.000000000000000
15256	0.000000000000000
15257	0.000000000000000
15258	0.000000000000000
15259	0.000000000000000
15260	0.000000000000000
15261	0.000000000000000
15262	0.000000000000000
15263	0.000000000000000
15264	0.000000000000000
15265	0.000000000000000
15266	0.000000000000000
15267	0.000000000000000
15268	0.000000000000000
15269	0.000000000000000
15270	0.000000000000000
15271	0.000000000000000
15272	0.000000000000000
15273	0.000000000000000
15274	0.000000000000000
15275	0.000000000000000
15276	0.000000000000000
15277	0.000000000000000
15278	0.000000000000000
15279	0.000000000000000
15280	0.000000000000000
15281	0.000000000000000
15282	0.000000000000000
15283	0.000000000000000
15284	0.000000000000000
15285	0.000000000000000
15286	0.000000000000000
15287	0.000000000000000
15288	0.000000000000000
15289	0.000000000000000
15290	0.000000000000000
15291	0.000000000000000
15292	0.000000000000000
15293	0.000000000000000
15294	0.417817424691958
15295	0.000000000000000
15296	0.000000000000000
15297	0.000000000000000
15298	0.000000000000000
15299	0.000000000000000
15300	0.000000000000000
15301	0.000000000000000
15302	0.000000000000000
15303	0.000000000000000
15304	0.000000000000000
15305	0.000000000000000
15306	0.000000000000000
15307	3.592665069978938
15308	16.985000000000031
15309	3.345424819645455
15310	2.000000000000000
15311	0.000000000000000
15312	0.000000000000000
15313	30.262205833555569
15314	56.978000000000037
15315	408.825488100377811
15316	0.000000000000000
15317	0.000000000000000
15318	0.000000000000000
15319	0.000000000000000
15320	0.000000000000000
15321	0.000000000000000
15322	0.000000000000000
15323	0.000000000000000
15324	0.000000000000000
15325	0.000000000000000
15326	0.000000000000000
15327	0.000000000000000
15328	0.000000000000000
15329	0.000000000000000
15330	0.000000000000000
15331	0.000000000000000
15332	0.000000000000000
15333	0.000000000000000
15334	0.000000000000000
15335	0.000000000000000
15336	0.000000000000000
15337	0.000000000000000
15338	0.000000000000000
15339	0.000000000000000
15340	0.000000000000000
15341	0.000000000000000
15342	0.000000000000000
15343	0.000000000000000
15344	0.000000000000000
15345	0.000000000000000
15346	0.000000000000000
15347	0.000000000000000
15348	0.000000000000000
15349	2.631281258513794
15350	0.000000000000000
15351	0.000000000000000
15352	0.000000000000000
15353	0.000000000000000
15354	0.000000000000000
15355	0.000000000000000
15356	0.000000000000000
15357	0.000000000000000
15358	0.000000000000000
15359	0.000000000000000
15360	0.000000000000000
15361	0.000000000000000
15362	0.000000000000000
15363	45.453331987242464
15364	0.000000000000000
15365	0.000000000000000
15366	0.000000000000000
15367	0.000000000000000
15368	0.000000000000000
15369	0.000000000000000
15370	0.000000000000000
15371	0.000000000000000
15372	0.000000000000000
15373	0.000000000000000
15374	0.000000000000000
15375	89.393419173383037
15376	90.271363693053715
15377	0.000000000000000
15378	0.000000000000000
15379	0.000000000000000
15380	0.000000000000000
15381	0.000000000000000
15382	0.000000000000000
15383	0.000000000000000
15384	0.000000000000000
15385	0.000000000000000
15386	0.000000000000000
15387	0.000000000000000
15388	0.000000000000000
15389	0.000000000000000
15390	0.000000000000000
15391	0.000000000000000
15392	0.000000000000000
15393	0.000000000000000
15394	0.000000000000000
15395	0.000000000000000
15396	0.000000000000000
15397	36.717713535148427
15398	15.130999999999984
15399	0.000000000000000
15400	0.000000000000000
15401	0.000000000000000
15402	0.000000000000000
15403	0.000000000000000
15404	0.000000000000000
15405	0.000000000000000
15406	0.000000000000000
15407	0.000000000000000
15408	0.000000000000000
15409	0.000000000000000
15410	0.000000000000000
15411	0.000000000000000
15412	0.000000000000000
15413	0.000000000000000
15414	0.000000000000000
15415	0.000000000000000
15416	0.000000000000000
15417	0.000000000000000
15418	0.000000000000000
15419	0.000000000000000
15420	0.000000000000000
15421	0.000000000000000
15422	0.000000000000000
15423	0.000000000000000
15424	0.000000000000000
15425	0.000000000000000
15426	0.000000000000000
15427	0.000000000000000
15428	0.000000000000000
15429	0.000000000000000
15430	0.000000000000000
15431	0.000000000000000
15432	0.000000000000000
15433	0.000000000000000
15434	0.000000000000000
15435	0.000000000000000
15436	0.000000000000000
15437	0.000000000000000
15438	0.000000000000000
15439	0.000000000000000
15440	0.000000000000000
15441	0.000000000000000
15442	0.000000000000000
15443	2.996000000000001
15444	0.473871116460340
15445	5.055000000000008
15446	30.901408220553609
15447	0.000000000000000
15448	0.000000000000000
15449	0.000000000000000
15450	0.000000000000000
15451	0.000000000000000
15452	0.000000000000000
15453	0.000000000000000
15454	0.000000000000000
15455	0.000000000000000
15456	0.000000000000000
15457	0.000000000000000
15458	0.000000000000000
15459	0.000000000000000
15460	0.000000000000000
15461	0.000000000000000
15462	0.000000000000000
15463	0.000000000000000
15464	0.000000000000000
15465	80.035269856734033
15466	0.661976317897535
15467	0.000000000000000
15468	0.000000000000000
15469	0.000000000000000
15470	0.000000000000000
15471	0.000000000000000
15472	0.000000000000000
15473	0.000000000000000
15474	0.000000000000000
15475	0.000000000000000
15476	0.000000000000000
15477	0.000000000000000
15478	93.583345460070944
15479	0.000000000000000
15480	0.000000000000000
15481	2.784276736595984
15482	1.000000000000000
15483	0.000000000000000
15484	0.000000000000000
15485	0.000000000000000
15486	0.000000000000000
15487	0.000000000000000
15488	0.000000000000000
15489	0.000000000000000
15490	0.000000000000000
15491	0.000000000000000
15492	0.000000000000000
15493	0.000000000000000
15494	0.000000000000000
15495	0.000000000000000
15496	0.000000000000000
15497	0.000000000000000
15498	0.000000000000000
15499	0.000000000000000
15500	0.000000000000000
15501	0.000000000000000
15502	0.000000000000000
15503	6.374188615302194
15504	4.033000000000005
15505	0.000000000000000
15506	0.000000000000000
15507	0.000000000000000
15508	0.000000000000000
15509	0.000000000000000
15510	0.000000000000000
15511	103.674127559091872
15512	347.569902029163757
15513	0.000000000000000
15514	0.000000000000000
15515	0.000000000000000
15516	0.000000000000000
15517	0.000000000000000
15518	0.000000000000000
15519	0.000000000000000
15520	0.000000000000000
15521	0.000000000000000
15522	10.128930179846552
15523	76.026999999999887
15524	52.921511786340062
15525	0.000000000000000
15526	0.000000000000000
15527	0.000000000000000
15528	0.000000000000000
15529	0.000000000000000
15530	0.000000000000000
15531	21.966000000000001
15532	18.754585760624753
15533	0.000000000000000
15534	0.000000000000000
15535	0.000000000000000
15536	0.000000000000000
15537	128.316164115451329
15538	12.539634923098605
15539	0.000000000000000
15540	0.000000000000000
15541	0.000000000000000
15542	0.000000000000000
15543	0.000000000000000
15544	0.000000000000000
15545	0.000000000000000
15546	0.000000000000000
15547	0.000000000000000
15548	0.000000000000000
15549	0.000000000000000
15550	0.000000000000000
15551	7.288983523625689
15552	5.004000000000012
15553	0.000000000000000
15554	0.000000000000000
15555	0.000000000000000
15556	0.000000000000000
15557	0.000000000000000
15558	0.000000000000000
15559	0.000000000000000
15560	0.000000000000000
15561	0.000000000000000
15562	0.000000000000000
15563	0.000000000000000
15564	0.000000000000000
15565	0.000000000000000
15566	0.000000000000000
15567	0.000000000000000
15568	0.000000000000000
15569	0.000000000000000
15570	0.000000000000000
15571	39.847210569780806
15572	48.000000000000000
15573	0.000000000000000
15574	0.000000000000000
15575	0.000000000000000
15576	0.000000000000000
15577	0.000000000000000
15578	0.000000000000000
15579	0.000000000000000
15580	0.000000000000000
15581	0.000000000000000
15582	0.000000000000000
15583	0.000000000000000
15584	0.000000000000000
15585	0.000000000000000
15586	0.000000000000000
15587	0.000000000000000
15588	0.000000000000000
15589	0.000000000000000
15590	468.878565444092544
15591	0.000000000000000
15592	0.000000000000000
15593	0.000000000000000
15594	0.000000000000000
15595	0.000000000000000
15596	4.463795989627334
15597	1.000000000000000
15598	1.399190415810631
15599	0.997999999999999
15600	0.000000000000000
15601	5.000000000000000
15602	15.474744723445765
15603	0.000000000000000
15604	0.000000000000000
15605	0.000000000000000
15606	0.000000000000000
15607	0.000000000000000
15608	0.000000000000000
15609	0.000000000000000
15610	0.000000000000000
15611	0.000000000000000
15612	0.000000000000000
15613	0.000000000000000
15614	0.000000000000000
15615	0.000000000000000
15616	0.000000000000000
15617	0.000000000000000
15618	0.000000000000000
15619	0.000000000000000
15620	0.000000000000000
15621	181.813802933026125
15622	183.004000000000303
15623	0.000000000000000
15624	0.000000000000000
15625	0.000000000000000
15626	0.000000000000000
15627	0.000000000000000
15628	0.000000000000000
15629	0.000000000000000
15630	0.000000000000000
15631	0.000000000000000
15632	0.000000000000000
15633	0.000000000000000
15634	0.000000000000000
15635	0.000000000000000
15636	0.000000000000000
15637	0.000000000000000
15638	0.000000000000000
15639	0.000000000000000
15640	0.000000000000000
15641	0.000000000000000
15642	0.000000000000000
15643	0.000000000000000
15644	0.000000000000000
15645	0.000000000000000
15646	0.000000000000000
15647	0.000000000000000
15648	0.000000000000000
15649	0.000000000000000
15650	0.000000000000000
15651	0.757496374733156
15652	0.000000000000000
15653	0.000000000000000
15654	22.754984333725659
15655	2.440437247738177
15656	0.000000000000000
15657	0.000000000000000
15658	0.000000000000000
15659	0.000000000000000
15660	0.000000000000000
15661	0.000000000000000
15662	0.000000000000000
15663	0.000000000000000
15664	0.000000000000000
15665	0.000000000000000
15666	0.000000000000000
15667	4.768270780596827
15668	0.000000000000000
15669	0.000000000000000
15670	0.000000000000000
15671	0.000000000000000
15672	0.000000000000000
15673	0.000000000000000
15674	0.000000000000000
15675	0.000000000000000
15676	0.000000000000000
15677	0.000000000000000
15678	0.000000000000000
15679	0.000000000000000
15680	0.000000000000000
15681	0.000000000000000
15682	0.000000000000000
15683	0.000000000000000
15684	0.000000000000000
15685	0.000000000000000
15686	0.000000000000000
15687	0.000000000000000
15688	0.000000000000000
15689	0.000000000000000
15690	0.000000000000000
15691	0.000000000000000
15692	0.000000000000000
15693	0.000000000000000
15694	0.000000000000000
15695	0.000000000000000
15696	0.192948794739186
15697	0.000000000000000
15698	0.000000000000000
15699	0.000000000000000
15700	0.000000000000000
15701	0.000000000000000
15702	0.000000000000000
15703	0.000000000000000
15704	0.000000000000000
15705	0.000000000000000
15706	0.000000000000000
15707	0.000000000000000
15708	0.000000000000000
15709	10.000000000000000
15710	8.783304287886301
15711	0.000000000000000
15712	0.000000000000000
15713	0.000000000000000
15714	0.000000000000000
15715	0.000000000000000
15716	0.000000000000000
15717	0.000000000000000
15718	0.000000000000000
15719	0.000000000000000
15720	0.000000000000000
15721	0.000000000000000
15722	0.000000000000000
15723	2.000000000000000
15724	0.000000000000000
15725	0.000000000000000
15726	0.000000000000000
15727	0.000000000000000
15728	0.000000000000000
15729	4.653410805378432
15730	9.000000000000000
15731	0.000000000000000
15732	0.000000000000000
15733	0.891640824875419
15734	1.000000000000000
15735	0.000000000000000
15736	0.000000000000000
15737	17.093807935545797
15738	12.996000000000000
15739	0.000000000000000
15740	0.000000000000000
15741	0.000000000000000
15742	0.000000000000000
15743	0.000000000000000
15744	0.000000000000000
15745	0.000000000000000
15746	0.000000000000000
15747	0.000000000000000
15748	1.275128735067601
15749	0.000000000000000
15750	0.000000000000000
15751	0.000000000000000
15752	0.000000000000000
15753	0.000000000000000
15754	4.447507152559631
15755	0.000000000000000
15756	0.000000000000000
15757	84.562300820395265
15758	16.677823434798935
15759	0.000000000000000
15760	0.000000000000000
15761	0.000000000000000
15762	0.000000000000000
15763	0.000000000000000
15764	0.000000000000000
15765	0.000000000000000
15766	0.000000000000000
15767	0.000000000000000
15768	0.000000000000000
15769	0.000000000000000
15770	0.000000000000000
15771	0.000000000000000
15772	0.000000000000000
15773	0.000000000000000
15774	0.000000000000000
15775	0.000000000000000
15776	0.000000000000000
15777	0.000000000000000
15778	0.000000000000000
15779	0.000000000000000
15780	0.000000000000000
15781	0.000000000000000
15782	0.000000000000000
15783	0.000000000000000
15784	0.000000000000000
15785	0.000000000000000
15786	0.000000000000000
15787	0.000000000000000
15788	0.000000000000000
15789	0.000000000000000
15790	0.000000000000000
15791	0.000000000000000
15792	0.000000000000000
15793	0.000000000000000
15794	0.000000000000000
15795	0.000000000000000
15796	0.000000000000000
15797	16.943903913682071
15798	5.007000000000004
15799	0.000000000000000
15800	0.000000000000000
15801	0.000000000000000
15802	0.000000000000000
15803	0.000000000000000
15804	0.000000000000000
15805	0.000000000000000
15806	0.000000000000000
15807	0.000000000000000
15808	0.000000000000000
15809	0.000000000000000
15810	0.000000000000000
15811	0.000000000000000
15812	0.000000000000000
15813	0.000000000000000
15814	0.000000000000000
15815	0.000000000000000
15816	0.000000000000000
15817	147.689040035941019
15818	97.347000000000051
15819	799.999339144741612
15820	34.437379602997915
15821	0.000000000000000
15822	0.000000000000000
15823	0.000000000000000
15824	0.000000000000000
15825	0.997000000000000
15826	0.000000000000000
15827	0.000000000000000
15828	0.000000000000000
15829	0.000000000000000
15830	0.000000000000000
15831	0.000000000000000
15832	0.000000000000000
15833	0.000000000000000
15834	0.000000000000000
15835	0.000000000000000
15836	0.000000000000000
15837	0.000000000000000
15838	0.000000000000000
15839	0.000000000000000
15840	0.000000000000000
15841	0.000000000000000
15842	0.000000000000000
15843	0.000000000000000
15844	0.000000000000000
15845	0.455065481814967
15846	0.000000000000000
15847	0.000000000000000
15848	0.000000000000000
15849	0.000000000000000
15850	0.000000000000000
15851	4.000000000000000
15852	3.995869605204647
15853	0.000000000000000
15854	0.000000000000000
15855	0.000000000000000
15856	0.000000000000000
15857	50.978000000000016
15858	64.343820105335055
15859	0.000000000000000
15860	0.000000000000000
15861	0.000000000000000
15862	0.000000000000000
15863	0.000000000000000
15864	0.000000000000000
15865	63.538972849238284
15866	72.000000000000000
15867	358.208403315011140
15868	120.336699727980772
15869	38.129892274111768
15870	17.134000000000018
15871	0.000000000000000
15872	0.000000000000000
15873	0.000000000000000
15874	0.000000000000000
15875	0.000000000000000
15876	0.000000000000000
15877	0.000000000000000
15878	0.000000000000000
15879	0.000000000000000
15880	0.000000000000000
15881	0.000000000000000
15882	0.000000000000000
15883	0.000000000000000
15884	0.000000000000000
15885	0.000000000000000
15886	0.000000000000000
15887	0.039469638047203
15888	0.000000000000000
15889	0.000000000000000
15890	0.000000000000000
15891	0.000000000000000
15892	0.000000000000000
15893	0.000000000000000
15894	0.000000000000000
15895	0.000000000000000
15896	0.000000000000000
15897	0.000000000000000
15898	0.000000000000000
15899	0.000000000000000
15900	0.000000000000000
15901	0.000000000000000
15902	0.000000000000000
15903	0.000000000000000
15904	0.000000000000000
15905	0.000000000000000
15906	0.000000000000000
15907	0.000000000000000
15908	0.000000000000000
15909	0.000000000000000
15910	0.000000000000000
15911	0.000000000000000
15912	0.000000000000000
15913	0.000000000000000
15914	0.000000000000000
15915	0.000000000000000
15916	0.000000000000000
15917	0.000000000000000
15918	0.000000000000000
15919	0.000000000000000
15920	0.000000000000000
15921	0.000000000000000
15922	0.000000000000000
15923	0.000000000000000
15924	0.000000000000000
15925	0.000000000000000
15926	0.000000000000000
15927	0.000000000000000
15928	0.000000000000000
15929	0.000000000000000
15930	0.000000000000000
15931	0.000000000000000
15932	0.000000000000000
15933	0.000000000000000
15934	0.000000000000000
15935	0.000000000000000
15936	0.000000000000000
15937	0.000000000000000
15938	0.000000000000000
15939	0.000000000000000
15940	0.000000000000000
15941	1.000000000000000
15942	1.000000000000000
15943	0.000000000000000
15944	0.000000000000000
15945	0.000000000000000
15946	0.000000000000000
15947	0.000000000000000
15948	0.000000000000000
15949	0.000000000000000
15950	0.000000000000000
15951	0.000000000000000
15952	0.000000000000000
15953	31.154197971274190
15954	54.898000000000110
15955	0.000000000000000
15956	0.000000000000000
15957	0.000000000000000
15958	0.000000000000000
15959	0.000000000000000
15960	0.000000000000000
15961	0.000000000000000
15962	0.000000000000000
15963	0.000000000000000
15964	0.000000000000000
15965	0.000000000000000
15966	0.000000000000000
15967	0.000000000000000
15968	0.000000000000000
15969	0.000000000000000
15970	0.000000000000000
15971	2.650719063568481
15972	81.916105827473757
15973	0.000000000000000
15974	0.000000000000000
15975	0.000000000000000
15976	0.000000000000000
15977	0.000000000000000
15978	0.000000000000000
15979	0.000000000000000
15980	0.000000000000000
15981	0.000000000000000
15982	24.209611782686476
15983	0.000000000000000
15984	0.000000000000000
15985	0.000000000000000
15986	0.000000000000000
15987	0.000000000000000
15988	0.000000000000000
15989	0.000000000000000
15990	0.000000000000000
15991	0.000000000000000
15992	0.000000000000000
15993	0.000000000000000
15994	0.000000000000000
15995	0.000000000000000
15996	0.000000000000000
15997	0.000000000000000
15998	0.000000000000000
15999	116.567067893504600
16000	1.747528289932212
16001	0.000000000000000
16002	0.000000000000000
16003	0.000000000000000
16004	7.853809987367661
16005	0.000000000000000
16006	0.000000000000000
16007	0.000000000000000
16008	0.000000000000000
16009	0.000000000000000
16010	0.000000000000000
16011	538.020698934661027
16012	0.000000000000000
16013	17.919828894992428
16014	0.000000000000000
16015	0.000000000000000
16016	0.000000000000000
16017	0.000000000000000
16018	0.000000000000000
16019	0.000000000000000
16020	0.000000000000000
16021	0.000000000000000
16022	0.000000000000000
16023	1.369698091120816
16024	0.000000000000000
16025	0.000000000000000
16026	0.000000000000000
16027	0.000000000000000
16028	0.000000000000000
16029	0.000000000000000
16030	0.000000000000000
16031	0.000000000000000
16032	0.000000000000000
16033	0.000000000000000
16034	0.000000000000000
16035	0.000000000000000
16036	0.000000000000000
16037	0.000000000000000
16038	0.000000000000000
16039	0.000000000000000
16040	0.000000000000000
16041	0.000000000000000
16042	0.000000000000000
16043	0.000000000000000
16044	0.000000000000000
16045	0.000000000000000
16046	0.000000000000000
16047	0.000000000000000
16048	0.000000000000000
16049	0.000000000000000
16050	0.000000000000000
16051	0.000000000000000
16052	0.000000000000000
16053	0.000000000000000
16054	2.173027375130543
16055	5.000000000000000
16056	2.826972624869449
16057	0.000000000000000
16058	0.000000000000000
16059	0.000000000000000
16060	0.000000000000000
16061	0.000000000000000
16062	0.000000000000000
16063	0.000000000000000
16064	0.000000000000000
16065	0.000000000000000
16066	0.000000000000000
16067	0.000000000000000
16068	0.000000000000000
16069	0.000000000000000
16070	0.000000000000000
16071	0.000000000000000
16072	0.000000000000000


==> anc/chicago_network_initial_solution_log.txt <==
Solution	Feasible	UC_Riding	UC_Walking	UC_Waiting	Con_Time	Objective	Obj_Time	
3_5_32_35_8_23_7_34_11_40_12_7_7_20_20_15_13_12_25_19_32_6_7_15_23_2_13_10_17_30_4_7_5_10_18_2_38_8_11_22_7_27_10_29_14_17_3_10_20_1_3_21_6_10_22_23_4_27_4_21_36_19_4_15_18_27_14_21_16_21_32_19_43_21_18_5_27_9_14_16_2_4_22_4_12_13_13_7_18_2_9_1_2_8_5_2_9_6_8_11_9_2_2_6_3_16_7_4_4_3_2_30_27_4_32_19_10_8_8_1_1_1_1_1_6_1_47_11_5_50_14_27_14_23_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0_0	1	57182362.271142974495888	257301.143058990885038	12873907.091026740148664	24265.487000000000990	-1873022.227932618465275	0.156000000000000	


==> anc/chicago_network_node_data.txt <==
ID	Name	Type	Line	Value
0	Stop0	0	-1	-1
1	Stop1	0	-1	-1
2	Stop2	0	-1	-1
3	Stop3	0	-1	-1
4	Stop4	0	-1	-1
5	Stop5	0	-1	-1
6	Stop6	0	-1	-1
7	Stop7	0	-1	-1
8	Stop8	0	-1	-1
9	Stop9	0	-1	-1
10	Stop10	0	-1	-1
11	Stop11	0	-1	-1
12	Stop12	0	-1	-1
13	Stop13	0	-1	-1
14	Stop14	0	-1	-1
15	Stop15	0	-1	-1
16	Stop16	0	-1	-1
17	Stop17	0	-1	-1
18	Stop18	0	-1	-1
19	Stop19	0	-1	-1
20	Stop20	0	-1	-1
21	Stop21	0	-1	-1
22	Stop22	0	-1	-1
23	Stop23	0	-1	-1
24	Stop24	0	-1	-1
25	Stop25	0	-1	-1
26	Stop26	0	-1	-1
27	Stop27	0	-1	-1
28	Stop28	0	-1	-1
29	Stop29	0	-1	-1
30	Stop30	0	-1	-1
31	Stop31	0	-1	-1
32	Stop32	0	-1	-1
33	Stop33	0	-1	-1
34	Stop34	0	-1	-1
35	Stop35	0	-1	-1
36	Stop36	0	-1	-1
37	Stop37	0	-1	-1
38	Stop38	0	-1	-1
39	Stop39	0	-1	-1
40	Stop40	0	-1	-1
41	Stop41	0	-1	-1
42	Stop42	0	-1	-1
43	Stop43	0	-1	-1
44	Stop44	0	-1	-1
45	Stop45	0	-1	-1
46	Stop46	0	-1	-1
47	Stop47	0	-1	-1
48	Stop48	0	-1	-1
49	Stop49	0	-1	-1
50	Stop50	0	-1	-1
51	Stop51	0	-1	-1
52	Stop52	0	-1	-1
53	Stop53	0	-1	-1
54	Stop54	0	-1	-1
55	Stop55	0	-1	-1
56	Stop56	0	-1	-1
57	Stop57	0	-1	-1
58	Stop58	0	-1	-1
59	Stop59	0	-1	-1
60	Stop60	0	-1	-1
61	Stop61	0	-1	-1
62	Stop62	0	-1	-1
63	Stop63	0	-1	-1
64	Stop64	0	-1	-1
65	Stop65	0	-1	-1
66	Stop66	0	-1	-1
67	Stop67	0	-1	-1
68	Stop68	0	-1	-1
69	Stop69	0	-1	-1
70	Stop70	0	-1	-1
71	Stop71	0	-1	-1
72	Stop72	0	-1	-1
73	Stop73	0	-1	-1
74	Stop74	0	-1	-1
75	Stop75	0	-1	-1
76	Stop76	0	-1	-1
77	Stop77	0	-1	-1
78	Stop78	0	-1	-1
79	Stop79	0	-1	-1
80	Stop80	0	-1	-1
81	Stop81	0	-1	-1
82	Stop82	0	-1	-1
83	Stop83	0	-1	-1
84	Stop84	0	-1	-1
85	Stop85	0	-1	-1
86	Stop86	0	-1	-1
87	Stop87	0	-1	-1
88	Stop88	0	-1	-1
89	Stop89	0	-1	-1
90	Stop90	0	-1	-1
91	Stop91	0	-1	-1
92	Stop92	0	-1	-1
93	Stop93	0	-1	-1
94	Stop94	0	-1	-1
95	Stop95	0	-1	-1
96	Stop96	0	-1	-1
97	Stop97	0	-1	-1
98	Stop98	0	-1	-1
99	Stop99	0	-1	-1
100	Stop100	0	-1	-1
101	Stop101	0	-1	-1
102	Stop102	0	-1	-1
103	Stop103	0	-1	-1
104	Stop104	0	-1	-1
105	Stop105	0	-1	-1
106	Stop106	0	-1	-1
107	Stop107	0	-1	-1
108	Stop108	0	-1	-1
109	Stop109	0	-1	-1
110	Stop110	0	-1	-1
111	Stop111	0	-1	-1
112	Stop112	0	-1	-1
113	Stop113	0	-1	-1
114	Stop114	0	-1	-1
115	Stop115	0	-1	-1
116	Stop116	0	-1	-1
117	Stop117	0	-1	-1
118	Stop118	0	-1	-1
119	Stop119	0	-1	-1
120	Stop120	0	-1	-1
121	Stop121	0	-1	-1
122	Stop122	0	-1	-1
123	Stop123	0	-1	-1
124	Stop124	0	-1	-1
125	Stop125	0	-1	-1
126	Stop126	0	-1	-1
127	Stop127	0	-1	-1
128	Stop128	0	-1	-1
129	Stop129	0	-1	-1
130	Stop130	0	-1	-1
131	Stop131	0	-1	-1
132	Stop132	0	-1	-1
133	Stop133	0	-1	-1
134	Stop134	0	-1	-1
135	Stop135	0	-1	-1
136	Stop136	0	-1	-1
137	Stop137	0	-1	-1
138	Stop138	0	-1	-1
139	Stop139	0	-1	-1
140	Stop140	0	-1	-1
141	Stop141	0	-1	-1
142	Stop142	0	-1	-1
143	Stop143	0	-1	-1
144	Stop144	0	-1	-1
145	Stop145	0	-1	-1
146	Stop146	0	-1	-1
147	Stop147	0	-1	-1
148	Stop148	0	-1	-1
149	Stop149	0	-1	-1
150	Stop150	0	-1	-1
151	Stop151	0	-1	-1
152	Stop152	0	-1	-1
153	Stop153	0	-1	-1
154	Stop154	0	-1	-1
155	Stop155	0	-1	-1
156	Stop156	0	-1	-1
157	Stop157	0	-1	-1
158	Stop158	0	-1	-1
159	Stop159	0	-1	-1
160	Stop160	0	-1	-1
161	Stop161	0	-1	-1
162	Stop162	0	-1	-1
163	Stop163	0	-1	-1
164	Stop164	0	-1	-1
165	Stop165	0	-1	-1
166	Stop166	0	-1	-1
167	Stop167	0	-1	-1
168	Stop168	0	-1	-1
169	Stop169	0	-1	-1
170	Stop170	0	-1	-1
171	Stop171	0	-1	-1
172	Stop172	0	-1	-1
173	Stop173	0	-1	-1
174	Stop174	0	-1	-1
175	Stop175	0	-1	-1
176	Stop176	0	-1	-1
177	Stop177	0	-1	-1
178	Stop178	0	-1	-1
179	Stop179	0	-1	-1
180	Stop180	0	-1	-1
181	Stop181	0	-1	-1
182	Stop182	0	-1	-1
183	Stop183	0	-1	-1
184	Stop184	0	-1	-1
185	Stop185	0	-1	-1
186	Stop186	0	-1	-1
187	Stop187	0	-1	-1
188	Stop188	0	-1	-1
189	Stop189	0	-1	-1
190	Stop190	0	-1	-1
191	Stop191	0	-1	-1
192	Stop192	0	-1	-1
193	Stop193	0	-1	-1
194	Stop194	0	-1	-1
195	Stop195	0	-1	-1
196	Stop196	0	-1	-1
197	Stop197	0	-1	-1
198	Stop198	0	-1	-1
199	Stop199	0	-1	-1
200	Stop200	0	-1	-1
201	Stop201	0	-1	-1
202	Stop202	0	-1	-1
203	Stop203	0	-1	-1
204	Stop204	0	-1	-1
205	Stop205	0	-1	-1
206	Stop206	0	-1	-1
207	Stop207	0	-1	-1
208	Stop208	0	-1	-1
209	Stop209	0	-1	-1
210	Stop210	0	-1	-1
211	Stop211	0	-1	-1
212	Stop212	0	-1	-1
213	Stop213	0	-1	-1
214	Stop214	0	-1	-1
215	Stop215	0	-1	-1
216	Stop216	0	-1	-1
217	Stop217	0	-1	-1
218	Stop218	0	-1	-1
219	Stop219	0	-1	-1
220	Stop220	0	-1	-1
221	Stop221	0	-1	-1
222	Stop222	0	-1	-1
223	Stop223	0	-1	-1
224	Stop224	0	-1	-1
225	Stop225	0	-1	-1
226	Stop226	0	-1	-1
227	Stop227	0	-1	-1
228	Stop228	0	-1	-1
229	Stop229	0	-1	-1
230	Stop230	0	-1	-1
231	Stop231	0	-1	-1
232	Stop232	0	-1	-1
233	Stop233	0	-1	-1
234	Stop234	0	-1	-1
235	Stop235	0	-1	-1
236	Stop236	0	-1	-1
237	Stop237	0	-1	-1
238	Stop238	0	-1	-1
239	Stop239	0	-1	-1
240	Stop240	0	-1	-1
241	Stop241	0	-1	-1
242	Stop242	0	-1	-1
243	Stop243	0	-1	-1
244	Stop244	0	-1	-1
245	Stop245	0	-1	-1
246	Stop246	0	-1	-1
247	Stop247	0	-1	-1
248	Stop248	0	-1	-1
249	Stop249	0	-1	-1
250	Stop250	0	-1	-1
251	Stop251	0	-1	-1
252	Stop252	0	-1	-1
253	Stop253	0	-1	-1
254	Stop254	0	-1	-1
255	Stop255	0	-1	-1
256	Stop256	0	-1	-1
257	Stop257	0	-1	-1
258	Stop258	0	-1	-1
259	Stop259	0	-1	-1
260	Stop260	0	-1	-1
261	Stop261	0	-1	-1
262	Stop262	0	-1	-1
263	Stop263	0	-1	-1
264	Stop264	0	-1	-1
265	Stop265	0	-1	-1
266	Stop266	0	-1	-1
267	Stop267	0	-1	-1
268	Stop268	0	-1	-1
269	Stop269	0	-1	-1
270	Stop270	0	-1	-1
271	Stop271	0	-1	-1
272	Stop272	0	-1	-1
273	Stop273	0	-1	-1
274	Stop274	0	-1	-1
275	Stop275	0	-1	-1
276	Stop276	0	-1	-1
277	Stop277	0	-1	-1
278	Stop278	0	-1	-1
279	Stop279	0	-1	-1
280	Stop280	0	-1	-1
281	Stop281	0	-1	-1
282	Stop282	0	-1	-1
283	Stop283	0	-1	-1
284	Stop284	0	-1	-1
285	Stop285	0	-1	-1
286	Stop286	0	-1	-1
287	Stop287	0	-1	-1
288	Stop288	0	-1	-1
289	Stop289	0	-1	-1
290	Stop290	0	-1	-1
291	Stop291	0	-1	-1
292	Stop292	0	-1	-1
293	Stop293	0	-1	-1
294	Stop294	0	-1	-1
295	Stop295	0	-1	-1
296	Stop296	0	-1	-1
297	Stop297	0	-1	-1
298	Stop298	0	-1	-1
299	Stop299	0	-1	-1
300	Stop300	0	-1	-1
301	Stop301	0	-1	-1
302	Stop302	0	-1	-1
303	Stop303	0	-1	-1
304	Stop304	0	-1	-1
305	Stop305	0	-1	-1
306	Stop306	0	-1	-1
307	Stop307	0	-1	-1
308	Stop308	0	-1	-1
309	Stop309	0	-1	-1
310	Stop310	0	-1	-1
311	Stop311	0	-1	-1
312	Stop312	0	-1	-1
313	Stop313	0	-1	-1
314	Stop314	0	-1	-1
315	Stop315	0	-1	-1
316	Stop316	0	-1	-1
317	Stop317	0	-1	-1
318	Stop318	0	-1	-1
319	Stop319	0	-1	-1
320	Stop320	0	-1	-1
321	Stop321	0	-1	-1
322	Stop322	0	-1	-1
323	Stop323	0	-1	-1
324	Stop324	0	-1	-1
325	Stop325	0	-1	-1
326	Stop326	0	-1	-1
327	Stop327	0	-1	-1
328	Stop328	0	-1	-1
329	Stop329	0	-1	-1
330	Stop330	0	-1	-1
331	Stop331	0	-1	-1
332	Stop332	0	-1	-1
333	Stop333	0	-1	-1
334	Stop334	0	-1	-1
335	Stop335	0	-1	-1
336	Stop336	0	-1	-1
337	Stop337	0	-1	-1
338	Stop338	0	-1	-1
339	Stop339	0	-1	-1
340	Stop340	0	-1	-1
341	Stop341	0	-1	-1
342	Stop342	0	-1	-1
343	Stop343	0	-1	-1
344	Stop344	0	-1	-1
345	Stop345	0	-1	-1
346	Stop346	0	-1	-1
347	Stop347	0	-1	-1
348	Stop348	0	-1	-1
349	Stop349	0	-1	-1
350	Stop350	0	-1	-1
351	Stop351	0	-1	-1
352	Stop352	0	-1	-1
353	Stop353	0	-1	-1
354	Stop354	0	-1	-1
355	Stop355	0	-1	-1
356	Stop356	0	-1	-1
357	Stop357	0	-1	-1
358	Stop358	0	-1	-1
359	Stop359	0	-1	-1
360	Stop360	0	-1	-1
361	Stop361	0	-1	-1
362	Stop362	0	-1	-1
363	Stop363	0	-1	-1
364	Stop364	0	-1	-1
365	Stop365	0	-1	-1
366	Stop366	0	-1	-1
367	Stop367	0	-1	-1
368	Stop368	0	-1	-1
369	Stop369	0	-1	-1
370	Stop370	0	-1	-1
371	Stop371	0	-1	-1
372	Stop372	0	-1	-1
373	Stop373	0	-1	-1
374	Stop374	0	-1	-1
375	Stop375	0	-1	-1
376	Stop376	0	-1	-1
377	Stop377	0	-1	-1
378	Stop378	0	-1	-1
379	Stop379	0	-1	-1
380	Stop380	0	-1	-1
381	Stop381	0	-1	-1
382	Stop382	0	-1	-1
383	Stop383	0	-1	-1
384	Stop384	0	-1	-1
385	Stop385	0	-1	-1
386	Stop386	0	-1	-1
387	Stop387	0	-1	-1
388	Stop388	0	-1	-1
389	Stop389	0	-1	-1
390	Stop390	0	-1	-1
391	Stop391	0	-1	-1
392	Stop392	0	-1	-1
393	Stop393	0	-1	-1
394	Stop394	0	-1	-1
395	Stop395	0	-1	-1
396	Stop396	0	-1	-1
397	Stop397	0	-1	-1
398	Stop398	0	-1	-1
399	Stop399	0	-1	-1
400	Stop400	0	-1	-1
401	Stop401	0	-1	-1
402	Stop402	0	-1	-1
403	Stop403	0	-1	-1
404	Stop404	0	-1	-1
405	Stop405	0	-1	-1
406	Stop406	0	-1	-1
407	Stop407	0	-1	-1
408	Stop408	0	-1	-1
409	Stop409	0	-1	-1
410	Stop410	0	-1	-1
411	Stop411	0	-1	-1
412	Stop412	0	-1	-1
413	Stop413	0	-1	-1
414	Stop414	0	-1	-1
415	Stop415	0	-1	-1
416	Stop416	0	-1	-1
417	Stop417	0	-1	-1
418	Stop418	0	-1	-1
419	Stop419	0	-1	-1
420	Stop420	0	-1	-1
421	Stop421	0	-1	-1
422	Stop422	0	-1	-1
423	Stop423	0	-1	-1
424	Stop424	0	-1	-1
425	Stop425	0	-1	-1
426	Stop426	0	-1	-1
427	Stop427	0	-1	-1
428	Stop428	0	-1	-1
429	Stop429	0	-1	-1
430	Stop430	0	-1	-1
431	Stop431	0	-1	-1
432	Stop432	0	-1	-1
433	Stop433	0	-1	-1
434	Stop434	0	-1	-1
435	Stop435	0	-1	-1
436	Stop436	0	-1	-1
437	Stop437	0	-1	-1
438	Stop438	0	-1	-1
439	Stop439	0	-1	-1
440	Stop440	0	-1	-1
441	Stop441	0	-1	-1
442	Stop442	0	-1	-1
443	Stop443	0	-1	-1
444	Stop444	0	-1	-1
445	Stop445	0	-1	-1
446	Stop446	0	-1	-1
447	Stop447	0	-1	-1
448	Stop448	0	-1	-1
449	Stop449	0	-1	-1
450	Stop450	0	-1	-1
451	Stop451	0	-1	-1
452	Stop452	0	-1	-1
453	Stop453	0	-1	-1
454	Stop454	0	-1	-1
455	Stop455	0	-1	-1
456	Stop456	0	-1	-1
457	Stop457	0	-1	-1
458	Stop458	0	-1	-1
459	Stop459	0	-1	-1
460	Stop460	0	-1	-1
461	Stop461	0	-1	-1
462	Stop462	0	-1	-1
463	Stop463	0	-1	-1
464	Stop464	0	-1	-1
465	Stop465	0	-1	-1
466	Stop466	0	-1	-1
467	Stop467	0	-1	-1
468	Stop468	0	-1	-1
469	Stop469	0	-1	-1
470	Stop470	0	-1	-1
471	Stop471	0	-1	-1
472	Stop472	0	-1	-1
473	Stop473	0	-1	-1
474	Stop474	0	-1	-1
475	Stop475	0	-1	-1
476	Stop476	0	-1	-1
477	Stop477	0	-1	-1
478	Stop478	0	-1	-1
479	Stop479	0	-1	-1
480	Stop480	0	-1	-1
481	Stop481	0	-1	-1
482	Stop482	0	-1	-1
483	Stop483	0	-1	-1
484	Stop484	0	-1	-1
485	Stop485	0	-1	-1
486	Stop486	0	-1	-1
487	Stop487	0	-1	-1
488	Stop488	0	-1	-1
489	Stop489	0	-1	-1
490	Stop490	0	-1	-1
491	Stop491	0	-1	-1
492	Stop492	0	-1	-1
493	Stop493	0	-1	-1
494	Stop494	0	-1	-1
495	Stop495	0	-1	-1
496	Stop496	0	-1	-1
497	Stop497	0	-1	-1
498	Stop498	0	-1	-1
499	Stop499	0	-1	-1
500	Stop500	0	-1	-1
501	Stop501	0	-1	-1
502	Stop502	0	-1	-1
503	Stop503	0	-1	-1
504	Stop504	0	-1	-1
505	Stop505	0	-1	-1
506	Stop506	0	-1	-1
507	Stop507	0	-1	-1
508	Stop508	0	-1	-1
509	Stop509	0	-1	-1
510	Stop510	0	-1	-1
511	Stop511	0	-1	-1
512	Stop512	0	-1	-1
513	Stop513	0	-1	-1
514	Stop514	0	-1	-1
515	Stop515	0	-1	-1
516	Stop516	0	-1	-1
517	Stop517	0	-1	-1
518	Stop518	0	-1	-1
519	Stop519	0	-1	-1
520	Stop520	0	-1	-1
521	Stop521	0	-1	-1
522	Stop522	0	-1	-1
523	Stop523	0	-1	-1
524	Stop524	0	-1	-1
525	Stop525	0	-1	-1
526	Stop526	0	-1	-1
527	Stop527	0	-1	-1
528	Stop528	0	-1	-1
529	Stop529	0	-1	-1
530	Stop530	0	-1	-1
531	Stop531	0	-1	-1
532	Stop532	0	-1	-1
533	Stop533	0	-1	-1
534	Stop534	0	-1	-1
535	Stop535	0	-1	-1
536	Stop536	0	-1	-1
537	Stop537	0	-1	-1
538	Stop538	0	-1	-1
539	Stop539	0	-1	-1
540	Stop540	0	-1	-1
541	Stop541	0	-1	-1
542	Stop542	0	-1	-1
543	Stop543	0	-1	-1
544	Stop544	0	-1	-1
545	Stop545	0	-1	-1
546	Stop546	0	-1	-1
547	Stop547	0	-1	-1
548	Stop548	0	-1	-1
549	Stop549	0	-1	-1
550	Stop550	0	-1	-1
551	Stop551	0	-1	-1
552	Stop552	0	-1	-1
553	Stop553	0	-1	-1
554	Stop554	0	-1	-1
555	Stop555	0	-1	-1
556	Stop556	0	-1	-1
557	Stop557	0	-1	-1
558	Stop558	0	-1	-1
559	Stop559	0	-1	-1
560	Stop560	0	-1	-1
561	Stop561	0	-1	-1
562	Stop562	0	-1	-1
563	Stop563	0	-1	-1
564	Stop564	0	-1	-1
565	Stop565	0	-1	-1
566	Stop566	0	-1	-1
567	Stop567	0	-1	-1
568	Stop568	0	-1	-1
569	Stop569	0	-1	-1
570	Stop570	0	-1	-1
571	Stop571	0	-1	-1
572	Stop572	0	-1	-1
573	Stop573	0	-1	-1
574	Stop574	0	-1	-1
575	Stop575	0	-1	-1
576	Stop576	0	-1	-1
577	Stop577	0	-1	-1
578	Stop578	0	-1	-1
579	Stop579	0	-1	-1
580	Stop580	0	-1	-1
581	Stop581	0	-1	-1
582	Stop582	0	-1	-1
583	Stop583	0	-1	-1
584	Stop584	0	-1	-1
585	Stop585	0	-1	-1
586	Stop586	0	-1	-1
587	Stop587	0	-1	-1
588	Stop588	0	-1	-1
589	Stop589	0	-1	-1
590	Stop590	0	-1	-1
591	Stop591	0	-1	-1
592	Stop592	0	-1	-1
593	Stop593	0	-1	-1
594	Stop594	0	-1	-1
595	Stop595	0	-1	-1
596	Stop596	0	-1	-1
597	Stop597	0	-1	-1
598	Stop598	0	-1	-1
599	Stop599	0	-1	-1
600	Stop600	0	-1	-1
601	Stop601	0	-1	-1
602	Stop602	0	-1	-1
603	Stop603	0	-1	-1
604	Stop604	0	-1	-1
605	Stop605	0	-1	-1
606	Stop606	0	-1	-1
607	Stop607	0	-1	-1
608	Stop608	0	-1	-1
609	Stop609	0	-1	-1
610	Stop610	0	-1	-1
611	Stop611	0	-1	-1
612	Stop612	0	-1	-1
613	Stop613	0	-1	-1
614	Stop614	0	-1	-1
615	Stop615	0	-1	-1
616	Stop616	0	-1	-1
617	Stop617	0	-1	-1
618	Stop618	0	-1	-1
619	Stop619	0	-1	-1
620	Stop620	0	-1	-1
621	Stop621	0	-1	-1
622	Stop622	0	-1	-1
623	Stop623	0	-1	-1
624	Stop624	0	-1	-1
625	Stop625	0	-1	-1
626	Stop626	0	-1	-1
627	Stop627	0	-1	-1
628	Stop628	0	-1	-1
629	Stop629	0	-1	-1
630	Stop630	0	-1	-1
631	Stop631	0	-1	-1
632	Stop632	0	-1	-1
633	Stop633	0	-1	-1
634	Stop634	0	-1	-1
635	Stop635	0	-1	-1
636	Stop636	0	-1	-1
637	Stop637	0	-1	-1
638	Stop638	0	-1	-1
639	Stop639	0	-1	-1
640	Stop640	0	-1	-1
641	Stop641	0	-1	-1
642	Stop642	0	-1	-1
643	Stop643	0	-1	-1
644	Stop644	0	-1	-1
645	Stop645	0	-1	-1
646	Stop646	0	-1	-1
647	Stop647	0	-1	-1
648	Stop648	0	-1	-1
649	Stop649	0	-1	-1
650	Stop650	0	-1	-1
651	Stop651	0	-1	-1
652	Stop652	0	-1	-1
653	Stop653	0	-1	-1
654	Stop654	0	-1	-1
655	Stop655	0	-1	-1
656	Stop656	0	-1	-1
657	Stop657	0	-1	-1
658	Stop658	0	-1	-1
659	Stop659	0	-1	-1
660	Stop660	0	-1	-1
661	Stop661	0	-1	-1
662	Stop662	0	-1	-1
663	Stop663	0	-1	-1
664	Stop664	0	-1	-1
665	Stop665	0	-1	-1
666	Stop666	0	-1	-1
667	Stop667	0	-1	-1
668	Stop668	0	-1	-1
669	Stop669	0	-1	-1
670	Stop670	0	-1	-1
671	Stop671	0	-1	-1
672	Stop672	0	-1	-1
673	Stop673	0	-1	-1
674	Stop674	0	-1	-1
675	Stop675	0	-1	-1
676	Stop676	0	-1	-1
677	Stop677	0	-1	-1
678	Stop678	0	-1	-1
679	Stop679	0	-1	-1
680	Stop680	0	-1	-1
681	Stop681	0	-1	-1
682	Stop682	0	-1	-1
683	Stop683	0	-1	-1
684	Stop684	0	-1	-1
685	Stop685	0	-1	-1
686	Stop686	0	-1	-1
687	Stop687	0	-1	-1
688	Stop688	0	-1	-1
689	Stop689	0	-1	-1
690	Stop690	0	-1	-1
691	Stop691	0	-1	-1
692	Stop692	0	-1	-1
693	Stop693	0	-1	-1
694	Stop694	0	-1	-1
695	Stop695	0	-1	-1
696	Stop696	0	-1	-1
697	Stop697	0	-1	-1
698	Stop698	0	-1	-1
699	Stop699	0	-1	-1
700	Stop700	0	-1	-1
701	Stop701	0	-1	-1
702	Stop702	0	-1	-1
703	Stop703	0	-1	-1
704	Stop704	0	-1	-1
705	Stop705	0	-1	-1
706	Stop706	0	-1	-1
707	Stop707	0	-1	-1
708	Stop708	0	-1	-1
709	Stop709	0	-1	-1
710	Stop710	0	-1	-1
711	Stop711	0	-1	-1
712	Stop712	0	-1	-1
713	Stop713	0	-1	-1
714	Stop714	0	-1	-1
715	Stop715	0	-1	-1
716	Stop716	0	-1	-1
717	Stop717	0	-1	-1
718	Stop718	0	-1	-1
719	Stop719	0	-1	-1
720	Stop720	0	-1	-1
721	Stop721	0	-1	-1
722	Stop722	0	-1	-1
723	Stop723	0	-1	-1
724	Stop724	0	-1	-1
725	Stop725	0	-1	-1
726	Stop726	0	-1	-1
727	Stop727	0	-1	-1
728	Stop728	0	-1	-1
729	Stop729	0	-1	-1
730	Stop730	0	-1	-1
731	Stop731	0	-1	-1
732	Stop732	0	-1	-1
733	Stop733	0	-1	-1
734	Stop734	0	-1	-1
735	Stop735	0	-1	-1
736	Stop736	0	-1	-1
737	Stop737	0	-1	-1
738	Stop738	0	-1	-1
739	Stop739	0	-1	-1
740	Stop740	0	-1	-1
741	Stop741	0	-1	-1
742	Stop742	0	-1	-1
743	Stop743	0	-1	-1
744	Stop744	0	-1	-1
745	Stop745	0	-1	-1
746	Stop746	0	-1	-1
747	Stop747	0	-1	-1
748	Stop748	0	-1	-1
749	Stop749	0	-1	-1
750	Stop750	0	-1	-1
751	Stop751	0	-1	-1
752	Stop752	0	-1	-1
753	Stop753	0	-1	-1
754	Stop754	0	-1	-1
755	Stop755	0	-1	-1
756	Stop756	0	-1	-1
757	Stop757	0	-1	-1
758	Stop758	0	-1	-1
759	Stop759	0	-1	-1
760	Stop760	0	-1	-1
761	Stop761	0	-1	-1
762	Stop762	0	-1	-1
763	Stop763	0	-1	-1
764	Stop764	0	-1	-1
765	Stop765	0	-1	-1
766	Stop766	0	-1	-1
767	Stop767	0	-1	-1
768	Stop768	0	-1	-1
769	Stop769	0	-1	-1
770	Stop770	0	-1	-1
771	Stop771	0	-1	-1
772	Stop772	0	-1	-1
773	Stop773	0	-1	-1
774	Stop774	0	-1	-1
775	Stop775	0	-1	-1
776	Stop776	0	-1	-1
777	Stop777	0	-1	-1
778	Stop778	0	-1	-1
779	Stop779	0	-1	-1
780	Stop780	0	-1	-1
781	Stop781	0	-1	-1
782	Stop782	0	-1	-1
783	Stop783	0	-1	-1
784	Stop784	0	-1	-1
785	Stop785	0	-1	-1
786	Stop786	0	-1	-1
787	Stop787	0	-1	-1
788	Stop788	0	-1	-1
789	Stop789	0	-1	-1
790	Stop790	0	-1	-1
791	Stop791	0	-1	-1
792	Stop792	0	-1	-1
793	Stop793	0	-1	-1
794	Stop794	0	-1	-1
795	Stop795	0	-1	-1
796	Stop796	0	-1	-1
797	Stop797	0	-1	-1
798	Stop798	0	-1	-1
799	Stop799	0	-1	-1
800	Stop800	0	-1	-1
801	Stop801	0	-1	-1
802	Stop802	0	-1	-1
803	Stop803	0	-1	-1
804	Stop804	0	-1	-1
805	Stop805	0	-1	-1
806	Stop806	0	-1	-1
807	Stop807	0	-1	-1
808	Stop808	0	-1	-1
809	Stop809	0	-1	-1
810	Stop810	0	-1	-1
811	Stop811	0	-1	-1
812	Stop812	0	-1	-1
813	Stop813	0	-1	-1
814	Stop814	0	-1	-1
815	Stop815	0	-1	-1
816	Stop816	0	-1	-1
817	Stop817	0	-1	-1
818	Stop818	0	-1	-1
819	Stop819	0	-1	-1
820	Stop820	0	-1	-1
821	Stop821	0	-1	-1
822	Stop822	0	-1	-1
823	Stop823	0	-1	-1
824	Stop824	0	-1	-1
825	Stop825	0	-1	-1
826	Stop826	0	-1	-1
827	Stop827	0	-1	-1
828	Stop828	0	-1	-1
829	Stop829	0	-1	-1
830	Stop830	0	-1	-1
831	Stop831	0	-1	-1
832	Stop832	0	-1	-1
833	Stop833	0	-1	-1
834	Stop834	0	-1	-1
835	Stop835	0	-1	-1
836	Stop836	0	-1	-1
837	Stop837	0	-1	-1
838	Stop838	0	-1	-1
839	Stop839	0	-1	-1
840	Stop840	0	-1	-1
841	Stop841	0	-1	-1
842	Stop842	0	-1	-1
843	Stop843	0	-1	-1
844	Stop844	0	-1	-1
845	Stop845	0	-1	-1
846	Stop846	0	-1	-1
847	Stop847	0	-1	-1
848	Stop848	0	-1	-1
849	Stop849	0	-1	-1
850	Stop850	0	-1	-1
851	Stop851	0	-1	-1
852	Stop852	0	-1	-1
853	Stop853	0	-1	-1
854	Stop854	0	-1	-1
855	Stop855	0	-1	-1
856	Stop856	0	-1	-1
857	Stop857	0	-1	-1
858	Stop858	0	-1	-1
859	Stop859	0	-1	-1
860	Stop860	0	-1	-1
861	Stop861	0	-1	-1
862	Stop862	0	-1	-1
863	Stop863	0	-1	-1
864	Stop864	0	-1	-1
865	Stop865	0	-1	-1
866	Stop866	0	-1	-1
867	Stop867	0	-1	-1
868	Stop868	0	-1	-1
869	Stop869	0	-1	-1
870	Stop870	0	-1	-1
871	Stop871	0	-1	-1
872	Stop872	0	-1	-1
873	Stop873	0	-1	-1
874	Stop874	0	-1	-1
875	Stop875	0	-1	-1
876	Stop876	0	-1	-1
877	Stop877	0	-1	-1
878	Stop878	0	-1	-1
879	Stop879	0	-1	-1
880	Stop880	0	-1	-1
881	Stop881	0	-1	-1
882	Stop882	0	-1	-1
883	Stop883	0	-1	-1
884	Stop884	0	-1	-1
885	Stop885	0	-1	-1
886	Stop886	0	-1	-1
887	Stop887	0	-1	-1
888	Stop888	0	-1	-1
889	Stop889	0	-1	-1
890	Stop890	0	-1	-1
891	Stop891	0	-1	-1
892	Stop892	0	-1	-1
893	Stop893	0	-1	-1
894	Stop894	0	-1	-1
895	Stop895	0	-1	-1
896	Stop896	0	-1	-1
897	Stop897	0	-1	-1
898	Stop898	0	-1	-1
899	Stop899	0	-1	-1
900	Stop900	0	-1	-1
901	Stop901	0	-1	-1
902	Stop902	0	-1	-1
903	Stop903	0	-1	-1
904	Stop904	0	-1	-1
905	Stop905	0	-1	-1
906	Stop906	0	-1	-1
907	Stop907	0	-1	-1
908	Stop908	0	-1	-1
909	Stop909	0	-1	-1
910	Stop910	0	-1	-1
911	Stop911	0	-1	-1
912	Stop912	0	-1	-1
913	Stop913	0	-1	-1
914	Stop914	0	-1	-1
915	Stop915	0	-1	-1
916	Stop916	0	-1	-1
917	Stop917	0	-1	-1
918	Stop918	0	-1	-1
919	Stop919	0	-1	-1
920	Stop920	0	-1	-1
921	Stop921	0	-1	-1
922	Stop922	0	-1	-1
923	Stop923	0	-1	-1
924	Stop924	0	-1	-1
925	Stop925	0	-1	-1
926	Stop926	0	-1	-1
927	Stop927	0	-1	-1
928	Stop928	0	-1	-1
929	Stop929	0	-1	-1
930	Stop930	0	-1	-1
931	Stop931	0	-1	-1
932	Stop932	0	-1	-1
933	Stop933	0	-1	-1
934	Stop934	0	-1	-1
935	Stop935	0	-1	-1
936	Stop936	0	-1	-1
937	Stop937	0	-1	-1
938	Stop938	0	-1	-1
939	Stop939	0	-1	-1
940	Stop940	0	-1	-1
941	Stop941	0	-1	-1
942	Stop942	0	-1	-1
943	Stop943	0	-1	-1
944	Stop944	0	-1	-1
945	Stop945	0	-1	-1
946	Stop946	0	-1	-1
947	Stop947	0	-1	-1
948	Stop948	0	-1	-1
949	Stop949	0	-1	-1
950	Stop950	0	-1	-1
951	Stop951	0	-1	-1
952	Stop952	0	-1	-1
953	Stop953	0	-1	-1
954	Stop954	0	-1	-1
955	Stop955	0	-1	-1
956	Stop956	0	-1	-1
957	Stop957	0	-1	-1
958	Stop958	0	-1	-1
959	Stop959	0	-1	-1
960	Stop960	0	-1	-1
961	Stop961	0	-1	-1
962	Stop962	0	-1	-1
963	Stop963	0	-1	-1
964	Stop964	0	-1	-1
965	Stop965	0	-1	-1
966	Stop966	0	-1	-1
967	Stop967	0	-1	-1
968	Stop968	0	-1	-1
969	Stop969	0	-1	-1
970	Stop970	0	-1	-1
971	Stop971	0	-1	-1
972	Stop972	0	-1	-1
973	Stop973	0	-1	-1
974	Stop974	0	-1	-1
975	Stop975	0	-1	-1
976	Stop976	0	-1	-1
977	Stop977	0	-1	-1
978	Stop978	0	-1	-1
979	Stop979	0	-1	-1
980	Stop980	0	-1	-1
981	Stop981	0	-1	-1
982	Stop982	0	-1	-1
983	Stop983	0	-1	-1
984	Stop984	0	-1	-1
985	Stop985	0	-1	-1
986	Stop986	0	-1	-1
987	Stop987	0	-1	-1
988	Stop988	0	-1	-1
989	Stop989	0	-1	-1
990	Stop990	0	-1	-1
991	Stop991	0	-1	-1
992	Stop992	0	-1	-1
993	Stop993	0	-1	-1
994	Stop994	0	-1	-1
995	Stop995	0	-1	-1
996	Stop996	0	-1	-1
997	Stop930_Route1	1	0	-1
998	Stop130_Route1	1	0	-1
999	Stop68_Route1	1	0	-1
1000	Stop805_Route1	1	0	-1
1001	Stop773_Route1	1	0	-1
1002	Stop584_Route1	1	0	-1
1003	Stop73_Route1	1	0	-1
1004	Stop299_Route1	1	0	-1
1005	Stop76_Route1	1	0	-1
1006	Stop395_Route1	1	0	-1
1007	Stop461_Route1	1	0	-1
1008	Stop143_Route1	1	0	-1
1009	Stop175_Route1	1	0	-1
1010	Stop496_Route1	1	0	-1
1011	Stop532_Route1	1	0	-1
1012	Stop468_Route1	1	0	-1
1013	Stop899_Route2	1	1	-1
1014	Stop645_Route2	1	1	-1
1015	Stop136_Route2	1	1	-1
1016	Stop395_Route2	1	1	-1
1017	Stop781_Route2	1	1	-1
1018	Stop398_Route2	1	1	-1
1019	Stop400_Route2	1	1	-1
1020	Stop532_Route2	1	1	-1
1021	Stop670_Route2	1	1	-1
1022	Stop175_Route2	1	1	-1
1023	Stop431_Route2	1	1	-1
1024	Stop433_Route2	1	1	-1
1025	Stop461_Route2	1	1	-1
1026	Stop591_Route2	1	1	-1
1027	Stop736_Route2	1	1	-1
1028	Stop100_Route2	1	1	-1
1029	Stop489_Route2	1	1	-1
1030	Stop108_Route2	1	1	-1
1031	Stop493_Route2	1	1	-1
1032	Stop634_Route2	1	1	-1
1033	Stop379_Route2	1	1	-1
1034	Stop395_Route3	1	2	-1
1035	Stop399_Route3	1	2	-1
1036	Stop143_Route3	1	2	-1
1037	Stop532_Route3	1	2	-1
1038	Stop661_Route3	1	2	-1
1039	Stop794_Route3	1	2	-1
1040	Stop284_Route3	1	2	-1
1041	Stop35_Route3	1	2	-1
1042	Stop676_Route3	1	2	-1
1043	Stop810_Route3	1	2	-1
1044	Stop299_Route3	1	2	-1
1045	Stop175_Route3	1	2	-1
1046	Stop308_Route3	1	2	-1
1047	Stop827_Route3	1	2	-1
1048	Stop68_Route3	1	2	-1
1049	Stop965_Route3	1	2	-1
1050	Stop201_Route3	1	2	-1
1051	Stop457_Route3	1	2	-1
1052	Stop76_Route3	1	2	-1
1053	Stop337_Route3	1	2	-1
1054	Stop84_Route3	1	2	-1
1055	Stop598_Route3	1	2	-1
1056	Stop474_Route3	1	2	-1
1057	Stop731_Route3	1	2	-1
1058	Stop360_Route3	1	2	-1
1059	Stop489_Route3	1	2	-1
1060	Stop234_Route3	1	2	-1
1061	Stop363_Route3	1	2	-1
1062	Stop108_Route3	1	2	-1
1063	Stop493_Route3	1	2	-1
1064	Stop623_Route3	1	2	-1
1065	Stop751_Route3	1	2	-1
1066	Stop242_Route3	1	2	-1
1067	Stop755_Route3	1	2	-1
1068	Stop117_Route3	1	2	-1
1069	Stop759_Route3	1	2	-1
1070	Stop773_Route4	1	3	-1
1071	Stop392_Route4	1	3	-1
1072	Stop395_Route4	1	3	-1
1073	Stop398_Route4	1	3	-1
1074	Stop143_Route4	1	3	-1
1075	Stop400_Route4	1	3	-1
1076	Stop912_Route4	1	3	-1
1077	Stop532_Route4	1	3	-1
1078	Stop405_Route4	1	3	-1
1079	Stop669_Route4	1	3	-1
1080	Stop930_Route4	1	3	-1
1081	Stop419_Route4	1	3	-1
1082	Stop35_Route4	1	3	-1
1083	Stop805_Route4	1	3	-1
1084	Stop299_Route4	1	3	-1
1085	Stop175_Route4	1	3	-1
1086	Stop946_Route4	1	3	-1
1087	Stop948_Route4	1	3	-1
1088	Stop952_Route4	1	3	-1
1089	Stop57_Route4	1	3	-1
1090	Stop827_Route4	1	3	-1
1091	Stop196_Route4	1	3	-1
1092	Stop68_Route4	1	3	-1
1093	Stop584_Route4	1	3	-1
1094	Stop73_Route4	1	3	-1
1095	Stop76_Route4	1	3	-1
1096	Stop591_Route4	1	3	-1
1097	Stop598_Route4	1	3	-1
1098	Stop727_Route4	1	3	-1
1099	Stop736_Route4	1	3	-1
1100	Stop614_Route4	1	3	-1
1101	Stop871_Route4	1	3	-1
1102	Stop360_Route4	1	3	-1
1103	Stop489_Route4	1	3	-1
1104	Stop108_Route4	1	3	-1
1105	Stop749_Route4	1	3	-1
1106	Stop366_Route4	1	3	-1
1107	Stop496_Route4	1	3	-1
1108	Stop892_Route4	1	3	-1
1109	Stop510_Route4	1	3	-1
1110	Stop511_Route4	1	3	-1
1111	Stop897_Route5	1	4	-1
1112	Stop268_Route5	1	4	-1
1113	Stop782_Route5	1	4	-1
1114	Stop409_Route5	1	4	-1
1115	Stop285_Route5	1	4	-1
1116	Stop798_Route5	1	4	-1
1117	Stop35_Route5	1	4	-1
1118	Stop676_Route5	1	4	-1
1119	Stop420_Route5	1	4	-1
1120	Stop171_Route5	1	4	-1
1121	Stop173_Route5	1	4	-1
1122	Stop694_Route5	1	4	-1
1123	Stop191_Route5	1	4	-1
1124	Stop577_Route5	1	4	-1
1125	Stop582_Route5	1	4	-1
1126	Stop327_Route5	1	4	-1
1127	Stop337_Route5	1	4	-1
1128	Stop978_Route5	1	4	-1
1129	Stop981_Route5	1	4	-1
1130	Stop730_Route5	1	4	-1
1131	Stop733_Route5	1	4	-1
1132	Stop223_Route5	1	4	-1
1133	Stop611_Route5	1	4	-1
1134	Stop614_Route5	1	4	-1
1135	Stop625_Route5	1	4	-1
1136	Stop890_Route5	1	4	-1
1137	Stop645_Route6	1	5	-1
1138	Stop395_Route6	1	5	-1
1139	Stop781_Route6	1	5	-1
1140	Stop532_Route6	1	5	-1
1141	Stop670_Route6	1	5	-1
1142	Stop419_Route6	1	5	-1
1143	Stop171_Route6	1	5	-1
1144	Stop431_Route6	1	5	-1
1145	Stop175_Route6	1	5	-1
1146	Stop433_Route6	1	5	-1
1147	Stop577_Route6	1	5	-1
1148	Stop460_Route6	1	5	-1
1149	Stop461_Route6	1	5	-1
1150	Stop982_Route6	1	5	-1
1151	Stop730_Route6	1	5	-1
1152	Stop223_Route6	1	5	-1
1153	Stop736_Route6	1	5	-1
1154	Stop611_Route6	1	5	-1
1155	Stop100_Route6	1	5	-1
1156	Stop489_Route6	1	5	-1
1157	Stop620_Route6	1	5	-1
1158	Stop108_Route6	1	5	-1
1159	Stop130_Route7	1	6	-1
1160	Stop258_Route7	1	6	-1
1161	Stop774_Route7	1	6	-1
1162	Stop135_Route7	1	6	-1
1163	Stop144_Route7	1	6	-1
1164	Stop532_Route7	1	6	-1
1165	Stop406_Route7	1	6	-1
1166	Stop675_Route7	1	6	-1
1167	Stop175_Route7	1	6	-1
1168	Stop47_Route7	1	6	-1
1169	Stop560_Route7	1	6	-1
1170	Stop314_Route7	1	6	-1
1171	Stop955_Route7	1	6	-1
1172	Stop188_Route7	1	6	-1
1173	Stop829_Route7	1	6	-1
1174	Stop443_Route7	1	6	-1
1175	Stop455_Route7	1	6	-1
1176	Stop716_Route7	1	6	-1
1177	Stop461_Route7	1	6	-1
1178	Stop594_Route7	1	6	-1
1179	Stop468_Route7	1	6	-1
1180	Stop987_Route7	1	6	-1
1181	Stop613_Route7	1	6	-1
1182	Stop368_Route7	1	6	-1
1183	Stop626_Route7	1	6	-1
1184	Stop761_Route7	1	6	-1
1185	Stop517_Route8	1	7	-1
1186	Stop520_Route8	1	7	-1
1187	Stop139_Route8	1	7	-1
1188	Stop654_Route8	1	7	-1
1189	Stop658_Route8	1	7	-1
1190	Stop919_Route8	1	7	-1
1191	Stop536_Route8	1	7	-1
1192	Stop152_Route8	1	7	-1
1193	Stop154_Route8	1	7	-1
1194	Stop539_Route8	1	7	-1
1195	Stop165_Route8	1	7	-1
1196	Stop934_Route8	1	7	-1
1197	Stop679_Route8	1	7	-1
1198	Stop689_Route8	1	7	-1
1199	Stop180_Route8	1	7	-1
1200	Stop697_Route8	1	7	-1
1201	Stop445_Route8	1	7	-1
1202	Stop320_Route8	1	7	-1
1203	Stop968_Route8	1	7	-1
1204	Stop589_Route8	1	7	-1
1205	Stop463_Route8	1	7	-1
1206	Stop849_Route8	1	7	-1
1207	Stop594_Route8	1	7	-1
1208	Stop221_Route8	1	7	-1
1209	Stop478_Route8	1	7	-1
1210	Stop734_Route8	1	7	-1
1211	Stop741_Route8	1	7	-1
1212	Stop110_Route8	1	7	-1
1213	Stop881_Route8	1	7	-1
1214	Stop628_Route8	1	7	-1
1215	Stop886_Route8	1	7	-1
1216	Stop505_Route8	1	7	-1
1217	Stop708_Route8A	1	8	-1
1218	Stop996_Route8A	1	8	-1
1219	Stop358_Route8A	1	8	-1
1220	Stop425_Route8A	1	8	-1
1221	Stop746_Route8A	1	8	-1
1222	Stop491_Route8A	1	8	-1
1223	Stop554_Route8A	1	8	-1
1224	Stop138_Route8A	1	8	-1
1225	Stop592_Route8A	1	8	-1
1226	Stop148_Route8A	1	8	-1
1227	Stop215_Route8A	1	8	-1
1228	Stop536_Route8A	1	8	-1
1229	Stop569_Route8A	1	8	-1
1230	Stop315_Route8A	1	8	-1
1231	Stop287_Route8A	1	8	-1
1232	Stop261_Route9	1	9	-1
1233	Stop774_Route9	1	9	-1
1234	Stop266_Route9	1	9	-1
1235	Stop651_Route9	1	9	-1
1236	Stop14_Route9	1	9	-1
1237	Stop272_Route9	1	9	-1
1238	Stop538_Route9	1	9	-1
1239	Stop795_Route9	1	9	-1
1240	Stop412_Route9	1	9	-1
1241	Stop283_Route9	1	9	-1
1242	Stop30_Route9	1	9	-1
1243	Stop798_Route9	1	9	-1
1244	Stop673_Route9	1	9	-1
1245	Stop37_Route9	1	9	-1
1246	Stop933_Route9	1	9	-1
1247	Stop811_Route9	1	9	-1
1248	Stop684_Route9	1	9	-1
1249	Stop683_Route9	1	9	-1
1250	Stop437_Route9	1	9	-1
1251	Stop55_Route9	1	9	-1
1252	Stop957_Route9	1	9	-1
1253	Stop320_Route9	1	9	-1
1254	Stop835_Route9	1	9	-1
1255	Stop324_Route9	1	9	-1
1256	Stop581_Route9	1	9	-1
1257	Stop69_Route9	1	9	-1
1258	Stop839_Route9	1	9	-1
1259	Stop462_Route9	1	9	-1
1260	Stop339_Route9	1	9	-1
1261	Stop213_Route9	1	9	-1
1262	Stop471_Route9	1	9	-1
1263	Stop475_Route9	1	9	-1
1264	Stop349_Route9	1	9	-1
1265	Stop93_Route9	1	9	-1
1266	Stop735_Route9	1	9	-1
1267	Stop480_Route9	1	9	-1
1268	Stop608_Route9	1	9	-1
1269	Stop485_Route9	1	9	-1
1270	Stop486_Route9	1	9	-1
1271	Stop359_Route9	1	9	-1
1272	Stop873_Route9	1	9	-1
1273	Stop746_Route9	1	9	-1
1274	Stop752_Route9	1	9	-1
1275	Stop497_Route9	1	9	-1
1276	Stop757_Route9	1	9	-1
1277	Stop375_Route9	1	9	-1
1278	Stop255_Route9	1	9	-1
1279	Stop774_RouteX9	1	10	-1
1280	Stop651_RouteX9	1	10	-1
1281	Stop14_RouteX9	1	10	-1
1282	Stop538_RouteX9	1	10	-1
1283	Stop283_RouteX9	1	10	-1
1284	Stop412_RouteX9	1	10	-1
1285	Stop30_RouteX9	1	10	-1
1286	Stop673_RouteX9	1	10	-1
1287	Stop933_RouteX9	1	10	-1
1288	Stop37_RouteX9	1	10	-1
1289	Stop683_RouteX9	1	10	-1
1290	Stop811_RouteX9	1	10	-1
1291	Stop684_RouteX9	1	10	-1
1292	Stop55_RouteX9	1	10	-1
1293	Stop957_RouteX9	1	10	-1
1294	Stop65_RouteX9	1	10	-1
1295	Stop835_RouteX9	1	10	-1
1296	Stop324_RouteX9	1	10	-1
1297	Stop581_RouteX9	1	10	-1
1298	Stop839_RouteX9	1	10	-1
1299	Stop462_RouteX9	1	10	-1
1300	Stop339_RouteX9	1	10	-1
1301	Stop213_RouteX9	1	10	-1
1302	Stop471_RouteX9	1	10	-1
1303	Stop475_RouteX9	1	10	-1
1304	Stop349_RouteX9	1	10	-1
1305	Stop735_RouteX9	1	10	-1
1306	Stop480_RouteX9	1	10	-1
1307	Stop486_RouteX9	1	10	-1
1308	Stop359_RouteX9	1	10	-1
1309	Stop497_RouteX9	1	10	-1
1310	Stop757_RouteX9	1	10	-1
1311	Stop375_RouteX9	1	10	-1
1312	Stop255_RouteX9	1	10	-1
1313	Stop736_Route10	1	11	-1
1314	Stop645_Route10	1	11	-1
1315	Stop489_Route10	1	11	-1
1316	Stop395_Route10	1	11	-1
1317	Stop108_Route10	1	11	-1
1318	Stop461_Route10	1	11	-1
1319	Stop493_Route10	1	11	-1
1320	Stop175_Route10	1	11	-1
1321	Stop532_Route10	1	11	-1
1322	Stop794_Route10	1	11	-1
1323	Stop670_Route10	1	11	-1
1324	Stop549_Route11	1	12	-1
1325	Stop678_Route11	1	12	-1
1326	Stop75_Route11	1	12	-1
1327	Stop525_Route11	1	12	-1
1328	Stop495_Route11	1	12	-1
1329	Stop720_Route11	1	12	-1
1330	Stop241_Route11	1	12	-1
1331	Stop818_Route11	1	12	-1
1332	Stop52_Route11	1	12	-1
1333	Stop342_Route11	1	12	-1
1334	Stop253_Route11	1	12	-1
1335	Stop799_Route11	1	12	-1
1336	Stop512_Route12	1	13	-1
1337	Stop644_Route12	1	13	-1
1338	Stop905_Route12	1	13	-1
1339	Stop395_Route12	1	13	-1
1340	Stop655_Route12	1	13	-1
1341	Stop143_Route12	1	13	-1
1342	Stop146_Route12	1	13	-1
1343	Stop926_Route12	1	13	-1
1344	Stop290_Route12	1	13	-1
1345	Stop808_Route12	1	13	-1
1346	Stop684_Route12	1	13	-1
1347	Stop558_Route12	1	13	-1
1348	Stop53_Route12	1	13	-1
1349	Stop443_Route12	1	13	-1
1350	Stop319_Route12	1	13	-1
1351	Stop832_Route12	1	13	-1
1352	Stop962_Route12	1	13	-1
1353	Stop197_Route12	1	13	-1
1354	Stop466_Route12	1	13	-1
1355	Stop86_Route12	1	13	-1
1356	Stop854_Route12	1	13	-1
1357	Stop603_Route12	1	13	-1
1358	Stop861_Route12	1	13	-1
1359	Stop881_Route12	1	13	-1
1360	Stop886_Route12	1	13	-1
1361	Stop736_RouteJ14	1	14	-1
1362	Stop897_RouteJ14	1	14	-1
1363	Stop162_RouteJ14	1	14	-1
1364	Stop611_RouteJ14	1	14	-1
1365	Stop677_RouteJ14	1	14	-1
1366	Stop775_RouteJ14	1	14	-1
1367	Stop606_RouteJ14	1	14	-1
1368	Stop395_RouteJ14	1	14	-1
1369	Stop972_RouteJ14	1	14	-1
1370	Stop494_RouteJ14	1	14	-1
1371	Stop175_RouteJ14	1	14	-1
1372	Stop178_RouteJ14	1	14	-1
1373	Stop532_RouteJ14	1	14	-1
1374	Stop981_RouteJ14	1	14	-1
1375	Stop599_RouteJ14	1	14	-1
1376	Stop633_RouteJ14	1	14	-1
1377	Stop890_RouteJ14	1	14	-1
1378	Stop574_RouteJ14	1	14	-1
1379	Stop831_RouteJ14	1	14	-1
1380	Stop897_Route15	1	15	-1
1381	Stop645_Route15	1	15	-1
1382	Stop775_Route15	1	15	-1
1383	Stop136_Route15	1	15	-1
1384	Stop781_Route15	1	15	-1
1385	Stop400_Route15	1	15	-1
1386	Stop677_Route15	1	15	-1
1387	Stop171_Route15	1	15	-1
1388	Stop301_Route15	1	15	-1
1389	Stop431_Route15	1	15	-1
1390	Stop574_Route15	1	15	-1
1391	Stop831_Route15	1	15	-1
1392	Stop201_Route15	1	15	-1
1393	Stop460_Route15	1	15	-1
1394	Stop972_Route15	1	15	-1
1395	Stop210_Route15	1	15	-1
1396	Stop724_Route15	1	15	-1
1397	Stop981_Route15	1	15	-1
1398	Stop982_Route15	1	15	-1
1399	Stop599_Route15	1	15	-1
1400	Stop606_Route15	1	15	-1
1401	Stop223_Route15	1	15	-1
1402	Stop611_Route15	1	15	-1
1403	Stop633_Route15	1	15	-1
1404	Stop890_Route15	1	15	-1
1405	Stop256_Route18	1	16	-1
1406	Stop905_Route18	1	16	-1
1407	Stop395_Route18	1	16	-1
1408	Stop658_Route18	1	16	-1
1409	Stop788_Route18	1	16	-1
1410	Stop404_Route18	1	16	-1
1411	Stop538_Route18	1	16	-1
1412	Stop33_Route18	1	16	-1
1413	Stop825_Route18	1	16	-1
1414	Stop832_Route18	1	16	-1
1415	Stop336_Route18	1	16	-1
1416	Stop466_Route18	1	16	-1
1417	Stop854_Route18	1	16	-1
1418	Stop983_Route18	1	16	-1
1419	Stop346_Route18	1	16	-1
1420	Stop859_Route18	1	16	-1
1421	Stop219_Route18	1	16	-1
1422	Stop870_Route18	1	16	-1
1423	Stop617_Route18	1	16	-1
1424	Stop105_Route18	1	16	-1
1425	Stop116_Route18	1	16	-1
1426	Stop886_Route18	1	16	-1
1427	Stop636_Route18	1	16	-1
1428	Stop894_Route18	1	16	-1
1429	Stop736_Route19	1	17	-1
1430	Stop162_Route19	1	17	-1
1431	Stop771_Route19	1	17	-1
1432	Stop229_Route19	1	17	-1
1433	Stop489_Route19	1	17	-1
1434	Stop632_Route19	1	17	-1
1435	Stop175_Route19	1	17	-1
1436	Stop178_Route19	1	17	-1
1437	Stop340_Route19	1	17	-1
1438	Stop502_Route19	1	17	-1
1439	Stop408_Route19	1	17	-1
1440	Stop154_Route19	1	17	-1
1441	Stop771_Route20	1	18	-1
1442	Stop270_Route20	1	18	-1
1443	Stop144_Route20	1	18	-1
1444	Stop277_Route20	1	18	-1
1445	Stop408_Route20	1	18	-1
1446	Stop154_Route20	1	18	-1
1447	Stop417_Route20	1	18	-1
1448	Stop162_Route20	1	18	-1
1449	Stop419_Route20	1	18	-1
1450	Stop296_Route20	1	18	-1
1451	Stop298_Route20	1	18	-1
1452	Stop175_Route20	1	18	-1
1453	Stop817_Route20	1	18	-1
1454	Stop178_Route20	1	18	-1
1455	Stop179_Route20	1	18	-1
1456	Stop433_Route20	1	18	-1
1457	Stop571_Route20	1	18	-1
1458	Stop956_Route20	1	18	-1
1459	Stop711_Route20	1	18	-1
1460	Stop71_Route20	1	18	-1
1461	Stop211_Route20	1	18	-1
1462	Stop858_Route20	1	18	-1
1463	Stop347_Route20	1	18	-1
1464	Stop349_Route20	1	18	-1
1465	Stop862_Route20	1	18	-1
1466	Stop736_Route20	1	18	-1
1467	Stop489_Route20	1	18	-1
1468	Stop108_Route20	1	18	-1
1469	Stop115_Route20	1	18	-1
1470	Stop244_Route20	1	18	-1
1471	Stop502_Route20	1	18	-1
1472	Stop632_Route20	1	18	-1
1473	Stop256_Route21	1	19	-1
1474	Stop3_Route21	1	19	-1
1475	Stop665_Route21	1	19	-1
1476	Stop807_Route21	1	19	-1
1477	Stop810_Route21	1	19	-1
1478	Stop299_Route21	1	19	-1
1479	Stop44_Route21	1	19	-1
1480	Stop432_Route21	1	19	-1
1481	Stop305_Route21	1	19	-1
1482	Stop949_Route21	1	19	-1
1483	Stop565_Route21	1	19	-1
1484	Stop442_Route21	1	19	-1
1485	Stop700_Route21	1	19	-1
1486	Stop576_Route21	1	19	-1
1487	Stop194_Route21	1	19	-1
1488	Stop707_Route21	1	19	-1
1489	Stop965_Route21	1	19	-1
1490	Stop76_Route21	1	19	-1
1491	Stop465_Route21	1	19	-1
1492	Stop849_Route21	1	19	-1
1493	Stop725_Route21	1	19	-1
1494	Stop986_Route21	1	19	-1
1495	Stop475_Route21	1	19	-1
1496	Stop864_Route21	1	19	-1
1497	Stop882_Route21	1	19	-1
1498	Stop631_Route21	1	19	-1
1499	Stop889_Route21	1	19	-1
1500	Stop125_Route21	1	19	-1
1501	Stop386_Route22	1	20	-1
1502	Stop515_Route22	1	20	-1
1503	Stop9_Route22	1	20	-1
1504	Stop267_Route22	1	20	-1
1505	Stop139_Route22	1	20	-1
1506	Stop907_Route22	1	20	-1
1507	Stop785_Route22	1	20	-1
1508	Stop17_Route22	1	20	-1
1509	Stop403_Route22	1	20	-1
1510	Stop787_Route22	1	20	-1
1511	Stop920_Route22	1	20	-1
1512	Stop26_Route22	1	20	-1
1513	Stop670_Route22	1	20	-1
1514	Stop941_Route22	1	20	-1
1515	Stop176_Route22	1	20	-1
1516	Stop689_Route22	1	20	-1
1517	Stop562_Route22	1	20	-1
1518	Stop819_Route22	1	20	-1
1519	Stop564_Route22	1	20	-1
1520	Stop702_Route22	1	20	-1
1521	Stop451_Route22	1	20	-1
1522	Stop325_Route22	1	20	-1
1523	Stop581_Route22	1	20	-1
1524	Stop72_Route22	1	20	-1
1525	Stop461_Route22	1	20	-1
1526	Stop973_Route22	1	20	-1
1527	Stop601_Route22	1	20	-1
1528	Stop736_Route22	1	20	-1
1529	Stop608_Route22	1	20	-1
1530	Stop741_Route22	1	20	-1
1531	Stop232_Route22	1	20	-1
1532	Stop489_Route22	1	20	-1
1533	Stop754_Route22	1	20	-1
1534	Stop893_Route22	1	20	-1
1535	Stop8_Route24	1	21	-1
1536	Stop907_Route24	1	21	-1
1537	Stop530_Route24	1	21	-1
1538	Stop533_Route24	1	21	-1
1539	Stop670_Route24	1	21	-1
1540	Stop415_Route24	1	21	-1
1541	Stop287_Route24	1	21	-1
1542	Stop807_Route24	1	21	-1
1543	Stop43_Route24	1	21	-1
1544	Stop301_Route24	1	21	-1
1545	Stop51_Route24	1	21	-1
1546	Stop435_Route24	1	21	-1
1547	Stop311_Route24	1	21	-1
1548	Stop570_Route24	1	21	-1
1549	Stop68_Route24	1	21	-1
1550	Stop461_Route24	1	21	-1
1551	Stop210_Route24	1	21	-1
1552	Stop852_Route24	1	21	-1
1553	Stop854_Route24	1	21	-1
1554	Stop736_Route24	1	21	-1
1555	Stop230_Route24	1	21	-1
1556	Stop358_Route24	1	21	-1
1557	Stop489_Route24	1	21	-1
1558	Stop491_Route24	1	21	-1
1559	Stop496_Route24	1	21	-1
1560	Stop753_Route24	1	21	-1
1561	Stop754_Route24	1	21	-1
1562	Stop371_Route24	1	21	-1
1563	Stop499_Route24	1	21	-1
1564	Stop629_Route24	1	21	-1
1565	Stop250_Route24	1	21	-1
1566	Stop765_Route24	1	21	-1
1567	Stop642_Route26	1	22	-1
1568	Stop395_Route26	1	22	-1
1569	Stop397_Route26	1	22	-1
1570	Stop526_Route26	1	22	-1
1571	Stop532_Route26	1	22	-1
1572	Stop662_Route26	1	22	-1
1573	Stop794_Route26	1	22	-1
1574	Stop285_Route26	1	22	-1
1575	Stop677_Route26	1	22	-1
1576	Stop175_Route26	1	22	-1
1577	Stop574_Route26	1	22	-1
1578	Stop191_Route26	1	22	-1
1579	Stop577_Route26	1	22	-1
1580	Stop730_Route26	1	22	-1
1581	Stop731_Route26	1	22	-1
1582	Stop993_Route26	1	22	-1
1583	Stop611_Route26	1	22	-1
1584	Stop489_Route26	1	22	-1
1585	Stop108_Route26	1	22	-1
1586	Stop493_Route26	1	22	-1
1587	Stop620_Route26	1	22	-1
1588	Stop494_Route26	1	22	-1
1589	Stop380_Route26	1	22	-1
1590	Stop130_Route28	1	23	-1
1591	Stop645_Route28	1	23	-1
1592	Stop395_Route28	1	23	-1
1593	Stop781_Route28	1	23	-1
1594	Stop531_Route28	1	23	-1
1595	Stop532_Route28	1	23	-1
1596	Stop668_Route28	1	23	-1
1597	Stop420_Route28	1	23	-1
1598	Stop677_Route28	1	23	-1
1599	Stop171_Route28	1	23	-1
1600	Stop431_Route28	1	23	-1
1601	Stop175_Route28	1	23	-1
1602	Stop460_Route28	1	23	-1
1603	Stop461_Route28	1	23	-1
1604	Stop595_Route28	1	23	-1
1605	Stop468_Route28	1	23	-1
1606	Stop982_Route28	1	23	-1
1607	Stop476_Route28	1	23	-1
1608	Stop223_Route28	1	23	-1
1609	Stop100_Route28	1	23	-1
1610	Stop376_Route28	1	23	-1
1611	Stop254_Route28	1	23	-1
1612	Stop895_Route28	1	23	-1
1613	Stop515_Route29	1	24	-1
1614	Stop15_Route29	1	24	-1
1615	Stop784_Route29	1	24	-1
1616	Stop798_Route29	1	24	-1
1617	Stop670_Route29	1	24	-1
1618	Stop805_Route29	1	24	-1
1619	Stop299_Route29	1	24	-1
1620	Stop175_Route29	1	24	-1
1621	Stop177_Route29	1	24	-1
1622	Stop433_Route29	1	24	-1
1623	Stop570_Route29	1	24	-1
1624	Stop700_Route29	1	24	-1
1625	Stop832_Route29	1	24	-1
1626	Stop68_Route29	1	24	-1
1627	Stop838_Route29	1	24	-1
1628	Stop327_Route29	1	24	-1
1629	Stop73_Route29	1	24	-1
1630	Stop77_Route29	1	24	-1
1631	Stop461_Route29	1	24	-1
1632	Stop79_Route29	1	24	-1
1633	Stop81_Route29	1	24	-1
1634	Stop724_Route29	1	24	-1
1635	Stop852_Route29	1	24	-1
1636	Stop726_Route29	1	24	-1
1637	Stop344_Route29	1	24	-1
1638	Stop217_Route29	1	24	-1
1639	Stop736_Route29	1	24	-1
1640	Stop483_Route29	1	24	-1
1641	Stop489_Route29	1	24	-1
1642	Stop491_Route29	1	24	-1
1643	Stop108_Route29	1	24	-1
1644	Stop493_Route29	1	24	-1
1645	Stop496_Route29	1	24	-1
1646	Stop753_Route29	1	24	-1
1647	Stop370_Route29	1	24	-1
1648	Stop379_Route29	1	24	-1
1649	Stop930_Route31	1	25	-1
1650	Stop483_Route31	1	25	-1
1651	Stop835_Route31	1	25	-1
1652	Stop230_Route31	1	25	-1
1653	Stop934_Route31	1	25	-1
1654	Stop73_Route31	1	25	-1
1655	Stop496_Route31	1	25	-1
1656	Stop371_Route31	1	25	-1
1657	Stop117_Route31	1	25	-1
1658	Stop790_Route31	1	25	-1
1659	Stop474_Route31	1	25	-1
1660	Stop827_Route31	1	25	-1
1661	Stop701_Route31	1	25	-1
1662	Stop642_Route30	1	26	-1
1663	Stop259_Route30	1	26	-1
1664	Stop775_Route30	1	26	-1
1665	Stop392_Route30	1	26	-1
1666	Stop263_Route30	1	26	-1
1667	Stop268_Route30	1	26	-1
1668	Stop526_Route30	1	26	-1
1669	Stop914_Route30	1	26	-1
1670	Stop281_Route30	1	26	-1
1671	Stop285_Route30	1	26	-1
1672	Stop172_Route30	1	26	-1
1673	Stop945_Route30	1	26	-1
1674	Stop434_Route30	1	26	-1
1675	Stop823_Route30	1	26	-1
1676	Stop57_Route30	1	26	-1
1677	Stop59_Route30	1	26	-1
1678	Stop582_Route30	1	26	-1
1679	Stop327_Route30	1	26	-1
1680	Stop843_Route30	1	26	-1
1681	Stop974_Route30	1	26	-1
1682	Stop719_Route30	1	26	-1
1683	Stop337_Route30	1	26	-1
1684	Stop593_Route30	1	26	-1
1685	Stop88_Route30	1	26	-1
1686	Stop476_Route30	1	26	-1
1687	Stop95_Route30	1	26	-1
1688	Stop993_Route30	1	26	-1
1689	Stop758_Route30	1	26	-1
1690	Stop633_Route30	1	26	-1
1691	Stop507_Route30	1	26	-1
1692	Stop380_Route30	1	26	-1
1693	Stop960_Route34	1	27	-1
1694	Stop456_Route34	1	27	-1
1695	Stop812_Route34	1	27	-1
1696	Stop652_Route34	1	27	-1
1697	Stop45_Route34	1	27	-1
1698	Stop49_Route34	1	27	-1
1699	Stop19_Route34	1	27	-1
1700	Stop694_Route34	1	27	-1
1701	Stop120_Route34	1	27	-1
1702	Stop798_Route34	1	27	-1
1703	Stop639_Route34	1	27	-1
1704	Stop773_Route35	1	28	-1
1705	Stop396_Route35	1	28	-1
1706	Stop145_Route35	1	28	-1
1707	Stop921_Route35	1	28	-1
1708	Stop25_Route35	1	28	-1
1709	Stop413_Route35	1	28	-1
1710	Stop673_Route35	1	28	-1
1711	Stop935_Route35	1	28	-1
1712	Stop553_Route35	1	28	-1
1713	Stop822_Route35	1	28	-1
1714	Stop827_Route35	1	28	-1
1715	Stop584_Route35	1	28	-1
1716	Stop463_Route35	1	28	-1
1717	Stop465_Route35	1	28	-1
1718	Stop474_Route35	1	28	-1
1719	Stop992_Route35	1	28	-1
1720	Stop224_Route35	1	28	-1
1721	Stop483_Route35	1	28	-1
1722	Stop487_Route35	1	28	-1
1723	Stop231_Route35	1	28	-1
1724	Stop104_Route35	1	28	-1
1725	Stop371_Route35	1	28	-1
1726	Stop888_Route35	1	28	-1
1727	Stop637_Route35	1	28	-1
1728	Stop515_Route36	1	29	-1
1729	Stop517_Route36	1	29	-1
1730	Stop9_Route36	1	29	-1
1731	Stop13_Route36	1	29	-1
1732	Stop17_Route36	1	29	-1
1733	Stop403_Route36	1	29	-1
1734	Stop793_Route36	1	29	-1
1735	Stop159_Route36	1	29	-1
1736	Stop31_Route36	1	29	-1
1737	Stop931_Route36	1	29	-1
1738	Stop551_Route36	1	29	-1
1739	Stop175_Route36	1	29	-1
1740	Stop176_Route36	1	29	-1
1741	Stop689_Route36	1	29	-1
1742	Stop564_Route36	1	29	-1
1743	Stop950_Route36	1	29	-1
1744	Stop699_Route36	1	29	-1
1745	Stop188_Route36	1	29	-1
1746	Stop65_Route36	1	29	-1
1747	Stop451_Route36	1	29	-1
1748	Stop72_Route36	1	29	-1
1749	Stop459_Route36	1	29	-1
1750	Stop461_Route36	1	29	-1
1751	Stop601_Route36	1	29	-1
1752	Stop608_Route36	1	29	-1
1753	Stop736_Route36	1	29	-1
1754	Stop489_Route36	1	29	-1
1755	Stop754_Route36	1	29	-1
1756	Stop246_Route36	1	29	-1
1757	Stop635_Route36	1	29	-1
1758	Stop544_Route37	1	30	-1
1759	Stop162_Route37	1	30	-1
1760	Stop130_Route37	1	30	-1
1761	Stop165_Route37	1	30	-1
1762	Stop423_Route37	1	30	-1
1763	Stop167_Route37	1	30	-1
1764	Stop907_Route37	1	30	-1
1765	Stop110_Route37	1	30	-1
1766	Stop188_Route37	1	30	-1
1767	Stop93_Route37	1	30	-1
1768	Stop468_Route37	1	30	-1
1769	Stop26_Route37	1	30	-1
1770	Stop27_Route37	1	30	-1
1771	Stop60_Route37	1	30	-1
1772	Stop477_Route37	1	30	-1
1773	Stop830_Route37	1	30	-1
1774	Stop289_Route39	1	31	-1
1775	Stop935_Route39	1	31	-1
1776	Stop297_Route39	1	31	-1
1777	Stop43_Route39	1	31	-1
1778	Stop811_Route39	1	31	-1
1779	Stop944_Route39	1	31	-1
1780	Stop946_Route39	1	31	-1
1781	Stop308_Route39	1	31	-1
1782	Stop693_Route39	1	31	-1
1783	Stop953_Route39	1	31	-1
1784	Stop703_Route39	1	31	-1
1785	Stop66_Route39	1	31	-1
1786	Stop196_Route39	1	31	-1
1787	Stop836_Route39	1	31	-1
1788	Stop457_Route39	1	31	-1
1789	Stop715_Route39	1	31	-1
1790	Stop589_Route39	1	31	-1
1791	Stop726_Route39	1	31	-1
1792	Stop624_Route39	1	31	-1
1793	Stop371_Route39	1	31	-1
1794	Stop767_Route39	1	31	-1
1795	Stop292_Route43	1	32	-1
1796	Stop301_Route43	1	32	-1
1797	Stop589_Route43	1	32	-1
1798	Stop912_Route43	1	32	-1
1799	Stop81_Route43	1	32	-1
1800	Stop84_Route43	1	32	-1
1801	Stop953_Route43	1	32	-1
1802	Stop415_Route43	1	32	-1
1803	Stop516_Route44	1	33	-1
1804	Stop264_Route44	1	33	-1
1805	Stop649_Route44	1	33	-1
1806	Stop145_Route44	1	33	-1
1807	Stop418_Route44	1	33	-1
1808	Stop934_Route44	1	33	-1
1809	Stop565_Route44	1	33	-1
1810	Stop953_Route44	1	33	-1
1811	Stop446_Route44	1	33	-1
1812	Stop331_Route44	1	33	-1
1813	Stop844_Route44	1	33	-1
1814	Stop589_Route44	1	33	-1
1815	Stop975_Route44	1	33	-1
1816	Stop977_Route44	1	33	-1
1817	Stop478_Route44	1	33	-1
1818	Stop484_Route44	1	33	-1
1819	Stop228_Route44	1	33	-1
1820	Stop103_Route44	1	33	-1
1821	Stop628_Route44	1	33	-1
1822	Stop124_Route44	1	33	-1
1823	Stop765_Route44	1	33	-1
1824	Stop516_Route47	1	34	-1
1825	Stop649_Route47	1	34	-1
1826	Stop638_Route47	1	34	-1
1827	Stop11_Route47	1	34	-1
1828	Stop29_Route47	1	34	-1
1829	Stop672_Route47	1	34	-1
1830	Stop301_Route47	1	34	-1
1831	Stop447_Route47	1	34	-1
1832	Stop959_Route47	1	34	-1
1833	Stop713_Route47	1	34	-1
1834	Stop78_Route47	1	34	-1
1835	Stop345_Route47	1	34	-1
1836	Stop350_Route47	1	34	-1
1837	Stop226_Route47	1	34	-1
1838	Stop100_Route47	1	34	-1
1839	Stop359_Route47	1	34	-1
1840	Stop744_Route47	1	34	-1
1841	Stop363_Route47	1	34	-1
1842	Stop492_Route47	1	34	-1
1843	Stop370_Route47	1	34	-1
1844	Stop628_Route47	1	34	-1
1845	Stop510_Route47	1	34	-1
1846	Stop350_Route48	1	35	-1
1847	Stop356_Route48	1	35	-1
1848	Stop745_Route48	1	35	-1
1849	Stop106_Route48	1	35	-1
1850	Stop11_Route48	1	35	-1
1851	Stop140_Route48	1	35	-1
1852	Stop205_Route48	1	35	-1
1853	Stop913_Route48	1	35	-1
1854	Stop85_Route48	1	35	-1
1855	Stop279_Route48	1	35	-1
1856	Stop30_Route48	1	35	-1
1857	Stop514_Route49	1	36	-1
1858	Stop391_Route49	1	36	-1
1859	Stop904_Route49	1	36	-1
1860	Stop394_Route49	1	36	-1
1861	Stop522_Route49	1	36	-1
1862	Stop911_Route49	1	36	-1
1863	Stop915_Route49	1	36	-1
1864	Stop275_Route49	1	36	-1
1865	Stop157_Route49	1	36	-1
1866	Stop413_Route49	1	36	-1
1867	Stop942_Route49	1	36	-1
1868	Stop818_Route49	1	36	-1
1869	Stop306_Route49	1	36	-1
1870	Stop441_Route49	1	36	-1
1871	Stop571_Route49	1	36	-1
1872	Stop828_Route49	1	36	-1
1873	Stop62_Route49	1	36	-1
1874	Stop703_Route49	1	36	-1
1875	Stop962_Route49	1	36	-1
1876	Stop836_Route49	1	36	-1
1877	Stop330_Route49	1	36	-1
1878	Stop208_Route49	1	36	-1
1879	Stop976_Route49	1	36	-1
1880	Stop466_Route49	1	36	-1
1881	Stop350_Route49	1	36	-1
1882	Stop96_Route49	1	36	-1
1883	Stop356_Route49	1	36	-1
1884	Stop619_Route49	1	36	-1
1885	Stop365_Route49	1	36	-1
1886	Stop495_Route49	1	36	-1
1887	Stop626_Route49	1	36	-1
1888	Stop500_Route49	1	36	-1
1889	Stop372_Route49	1	36	-1
1890	Stop630_Route49	1	36	-1
1891	Stop118_Route49	1	36	-1
1892	Stop889_Route49	1	36	-1
1893	Stop636_Route49	1	36	-1
1894	Stop452_Route49B	1	37	-1
1895	Stop678_Route49B	1	37	-1
1896	Stop203_Route49B	1	37	-1
1897	Stop495_Route49B	1	37	-1
1898	Stop911_Route49B	1	37	-1
1899	Stop818_Route49B	1	37	-1
1900	Stop21_Route49B	1	37	-1
1901	Stop509_Route49B	1	37	-1
1902	Stop286_Route49B	1	37	-1
1903	Stop514_RouteX49	1	38	-1
1904	Stop391_RouteX49	1	38	-1
1905	Stop904_RouteX49	1	38	-1
1906	Stop522_RouteX49	1	38	-1
1907	Stop394_RouteX49	1	38	-1
1908	Stop911_RouteX49	1	38	-1
1909	Stop275_RouteX49	1	38	-1
1910	Stop915_RouteX49	1	38	-1
1911	Stop413_RouteX49	1	38	-1
1912	Stop157_RouteX49	1	38	-1
1913	Stop306_RouteX49	1	38	-1
1914	Stop441_RouteX49	1	38	-1
1915	Stop571_RouteX49	1	38	-1
1916	Stop828_RouteX49	1	38	-1
1917	Stop62_RouteX49	1	38	-1
1918	Stop703_RouteX49	1	38	-1
1919	Stop962_RouteX49	1	38	-1
1920	Stop976_RouteX49	1	38	-1
1921	Stop208_RouteX49	1	38	-1
1922	Stop350_RouteX49	1	38	-1
1923	Stop96_RouteX49	1	38	-1
1924	Stop356_RouteX49	1	38	-1
1925	Stop619_RouteX49	1	38	-1
1926	Stop365_RouteX49	1	38	-1
1927	Stop495_RouteX49	1	38	-1
1928	Stop626_RouteX49	1	38	-1
1929	Stop372_RouteX49	1	38	-1
1930	Stop500_RouteX49	1	38	-1
1931	Stop118_RouteX49	1	38	-1
1932	Stop630_RouteX49	1	38	-1
1933	Stop889_RouteX49	1	38	-1
1934	Stop636_RouteX49	1	38	-1
1935	Stop513_Route50	1	39	-1
1936	Stop386_Route50	1	39	-1
1937	Stop643_Route50	1	39	-1
1938	Stop7_Route50	1	39	-1
1939	Stop910_Route50	1	39	-1
1940	Stop22_Route50	1	39	-1
1941	Stop161_Route50	1	39	-1
1942	Stop935_Route50	1	39	-1
1943	Stop168_Route50	1	39	-1
1944	Stop40_Route50	1	39	-1
1945	Stop428_Route50	1	39	-1
1946	Stop48_Route50	1	39	-1
1947	Stop816_Route50	1	39	-1
1948	Stop432_Route50	1	39	-1
1949	Stop821_Route50	1	39	-1
1950	Stop54_Route50	1	39	-1
1951	Stop568_Route50	1	39	-1
1952	Stop442_Route50	1	39	-1
1953	Stop958_Route50	1	39	-1
1954	Stop192_Route50	1	39	-1
1955	Stop964_Route50	1	39	-1
1956	Stop710_Route50	1	39	-1
1957	Stop455_Route50	1	39	-1
1958	Stop714_Route50	1	39	-1
1959	Stop82_Route50	1	39	-1
1960	Stop603_Route50	1	39	-1
1961	Stop732_Route50	1	39	-1
1962	Stop224_Route50	1	39	-1
1963	Stop481_Route50	1	39	-1
1964	Stop99_Route50	1	39	-1
1965	Stop612_Route50	1	39	-1
1966	Stop502_Route50	1	39	-1
1967	Stop503_Route50	1	39	-1
1968	Stop888_Route50	1	39	-1
1969	Stop893_Route50	1	39	-1
1970	Stop894_Route50	1	39	-1
1971	Stop264_Route51	1	40	-1
1972	Stop968_Route51	1	40	-1
1973	Stop712_Route51	1	40	-1
1974	Stop301_Route51	1	40	-1
1975	Stop78_Route51	1	40	-1
1976	Stop210_Route51	1	40	-1
1977	Stop306_Route51	1	40	-1
1978	Stop85_Route51	1	40	-1
1979	Stop471_Route51	1	40	-1
1980	Stop506_Route51	1	40	-1
1981	Stop444_Route51	1	40	-1
1982	Stop514_Route52	1	41	-1
1983	Stop131_Route52	1	41	-1
1984	Stop4_Route52	1	41	-1
1985	Stop908_Route52	1	41	-1
1986	Stop404_Route52	1	41	-1
1987	Stop666_Route52	1	41	-1
1988	Stop289_Route52	1	41	-1
1989	Stop546_Route52	1	41	-1
1990	Stop298_Route52	1	41	-1
1991	Stop556_Route52	1	41	-1
1992	Stop174_Route52	1	41	-1
1993	Stop815_Route52	1	41	-1
1994	Stop305_Route52	1	41	-1
1995	Stop692_Route52	1	41	-1
1996	Stop820_Route52	1	41	-1
1997	Stop822_Route52	1	41	-1
1998	Stop197_Route52	1	41	-1
1999	Stop199_Route52	1	41	-1
2000	Stop712_Route52	1	41	-1
2001	Stop586_Route52	1	41	-1
2002	Stop458_Route52	1	41	-1
2003	Stop716_Route52	1	41	-1
2004	Stop78_Route52	1	41	-1
2005	Stop216_Route52	1	41	-1
2006	Stop218_Route52	1	41	-1
2007	Stop347_Route52	1	41	-1
2008	Stop990_Route52	1	41	-1
2009	Stop607_Route52	1	41	-1
2010	Stop225_Route52	1	41	-1
2011	Stop487_Route52	1	41	-1
2012	Stop616_Route52	1	41	-1
2013	Stop743_Route52	1	41	-1
2014	Stop875_Route52	1	41	-1
2015	Stop369_Route52	1	41	-1
2016	Stop383_Route52	1	41	-1
2017	Stop674_Route52A	1	42	-1
2018	Stop546_Route52A	1	42	-1
2019	Stop548_Route52A	1	42	-1
2020	Stop772_Route52A	1	42	-1
2021	Stop293_Route52A	1	42	-1
2022	Stop199_Route52A	1	42	-1
2023	Stop872_Route52A	1	42	-1
2024	Stop712_Route52A	1	42	-1
2025	Stop586_Route52A	1	42	-1
2026	Stop846_Route52A	1	42	-1
2027	Stop78_Route52A	1	42	-1
2028	Stop692_Route52A	1	42	-1
2029	Stop470_Route52A	1	42	-1
2030	Stop666_Route52A	1	42	-1
2031	Stop508_Route52A	1	42	-1
2032	Stop541_Route52A	1	42	-1
2033	Stop318_Route52A	1	42	-1
2034	Stop129_Route53	1	43	-1
2035	Stop258_Route53	1	43	-1
2036	Stop3_Route53	1	43	-1
2037	Stop6_Route53	1	43	-1
2038	Stop659_Route53	1	43	-1
2039	Stop921_Route53	1	43	-1
2040	Stop926_Route53	1	43	-1
2041	Stop33_Route53	1	43	-1
2042	Stop163_Route53	1	43	-1
2043	Stop804_Route53	1	43	-1
2044	Stop808_Route53	1	43	-1
2045	Stop303_Route53	1	43	-1
2046	Stop436_Route53	1	43	-1
2047	Stop440_Route53	1	43	-1
2048	Stop572_Route53	1	43	-1
2049	Stop63_Route53	1	43	-1
2050	Stop321_Route53	1	43	-1
2051	Stop453_Route53	1	43	-1
2052	Stop464_Route53	1	43	-1
2053	Stop340_Route53	1	43	-1
2054	Stop863_Route53	1	43	-1
2055	Stop738_Route53	1	43	-1
2056	Stop229_Route53	1	43	-1
2057	Stop361_Route53	1	43	-1
2058	Stop880_Route53	1	43	-1
2059	Stop883_Route53	1	43	-1
2060	Stop244_Route53	1	43	-1
2061	Stop116_Route53	1	43	-1
2062	Stop378_Route53	1	43	-1
2063	Stop251_Route53	1	43	-1
2064	Stop381_Route53	1	43	-1
2065	Stop64_Route53A	1	44	-1
2066	Stop641_Route53A	1	44	-1
2067	Stop929_Route53A	1	44	-1
2068	Stop921_Route53A	1	44	-1
2069	Stop90_Route53A	1	44	-1
2070	Stop583_Route53A	1	44	-1
2071	Stop872_Route53A	1	44	-1
2072	Stop681_Route53A	1	44	-1
2073	Stop236_Route53A	1	44	-1
2074	Stop367_Route53A	1	44	-1
2075	Stop80_Route53A	1	44	-1
2076	Stop627_Route53A	1	44	-1
2077	Stop150_Route53A	1	44	-1
2078	Stop856_Route53A	1	44	-1
2079	Stop959_Route53A	1	44	-1
2080	Stop922_Route53A	1	44	-1
2081	Stop575_Route53A	1	44	-1
2082	Stop865_Route54	1	45	-1
2083	Stop833_Route54	1	45	-1
2084	Stop97_Route54	1	45	-1
2085	Stop868_Route54	1	45	-1
2086	Stop133_Route54	1	45	-1
2087	Stop870_Route54	1	45	-1
2088	Stop385_Route54	1	45	-1
2089	Stop748_Route54	1	45	-1
2090	Stop204_Route54	1	45	-1
2091	Stop111_Route54	1	45	-1
2092	Stop465_Route54	1	45	-1
2093	Stop657_Route54	1	45	-1
2094	Stop147_Route54	1	45	-1
2095	Stop373_Route54	1	45	-1
2096	Stop214_Route54	1	45	-1
2097	Stop663_Route54	1	45	-1
2098	Stop56_Route54	1	45	-1
2099	Stop761_Route54	1	45	-1
2100	Stop858_Route54	1	45	-1
2101	Stop861_Route54	1	45	-1
2102	Stop385_Route54A	1	46	-1
2103	Stop322_Route54A	1	46	-1
2104	Stop994_Route54A	1	46	-1
2105	Stop97_Route54A	1	46	-1
2106	Stop357_Route54A	1	46	-1
2107	Stop329_Route54A	1	46	-1
2108	Stop809_Route54A	1	46	-1
2109	Stop779_Route54A	1	46	-1
2110	Stop364_Route54A	1	46	-1
2111	Stop943_Route54A	1	46	-1
2112	Stop240_Route54A	1	46	-1
2113	Stop338_Route54A	1	46	-1
2114	Stop659_Route54A	1	46	-1
2115	Stop853_Route54A	1	46	-1
2116	Stop566_Route54A	1	46	-1
2117	Stop94_Route54A	1	46	-1
2118	Stop352_Route54B	1	47	-1
2119	Stop672_Route54B	1	47	-1
2120	Stop226_Route54B	1	47	-1
2121	Stop707_Route54B	1	47	-1
2122	Stop416_Route54B	1	47	-1
2123	Stop966_Route54B	1	47	-1
2124	Stop744_Route54B	1	47	-1
2125	Stop553_Route54B	1	47	-1
2126	Stop940_Route54B	1	47	-1
2127	Stop653_Route54B	1	47	-1
2128	Stop465_Route54B	1	47	-1
2129	Stop89_Route54B	1	47	-1
2130	Stop796_Route54B	1	47	-1
2131	Stop447_Route54B	1	47	-1
2132	Stop645_Route55	1	48	-1
2133	Stop10_Route55	1	48	-1
2134	Stop398_Route55	1	48	-1
2135	Stop15_Route55	1	48	-1
2136	Stop666_Route55	1	48	-1
2137	Stop539_Route55	1	48	-1
2138	Stop922_Route55	1	48	-1
2139	Stop32_Route55	1	48	-1
2140	Stop672_Route55	1	48	-1
2141	Stop932_Route55	1	48	-1
2142	Stop942_Route55	1	48	-1
2143	Stop439_Route55	1	48	-1
2144	Stop183_Route55	1	48	-1
2145	Stop441_Route55	1	48	-1
2146	Stop460_Route55	1	48	-1
2147	Stop205_Route55	1	48	-1
2148	Stop462_Route55	1	48	-1
2149	Stop343_Route55	1	48	-1
2150	Stop226_Route55	1	48	-1
2151	Stop751_Route55	1	48	-1
2152	Stop499_Route55	1	48	-1
2153	Stop375_Route55	1	48	-1
2154	Stop124_Route55	1	48	-1
2155	Stop672_Route55A	1	49	-1
2156	Stop226_Route55A	1	49	-1
2157	Stop777_Route55A	1	49	-1
2158	Stop335_Route55A	1	49	-1
2159	Stop879_Route55A	1	49	-1
2160	Stop407_Route55A	1	49	-1
2161	Stop602_Route55A	1	49	-1
2162	Stop672_Route55N	1	50	-1
2163	Stop226_Route55N	1	50	-1
2164	Stop777_Route55N	1	50	-1
2165	Stop335_Route55N	1	50	-1
2166	Stop304_Route55N	1	50	-1
2167	Stop58_Route55N	1	50	-1
2168	Stop925_Route55N	1	50	-1
2169	Stop385_Route56	1	51	-1
2170	Stop4_Route56	1	51	-1
2171	Stop389_Route56	1	51	-1
2172	Stop900_Route56	1	51	-1
2173	Stop915_Route56	1	51	-1
2174	Stop154_Route56	1	51	-1
2175	Stop162_Route56	1	51	-1
2176	Stop168_Route56	1	51	-1
2177	Stop686_Route56	1	51	-1
2178	Stop175_Route56	1	51	-1
2179	Stop178_Route56	1	51	-1
2180	Stop820_Route56	1	51	-1
2181	Stop697_Route56	1	51	-1
2182	Stop190_Route56	1	51	-1
2183	Stop63_Route56	1	51	-1
2184	Stop198_Route56	1	51	-1
2185	Stop588_Route56	1	51	-1
2186	Stop848_Route56	1	51	-1
2187	Stop721_Route56	1	51	-1
2188	Stop467_Route56	1	51	-1
2189	Stop83_Route56	1	51	-1
2190	Stop979_Route56	1	51	-1
2191	Stop736_Route56	1	51	-1
2192	Stop480_Route56	1	51	-1
2193	Stop97_Route56	1	51	-1
2194	Stop227_Route56	1	51	-1
2195	Stop763_Route56	1	51	-1
2196	Stop737_Route57	1	52	-1
2197	Stop294_Route57	1	52	-1
2198	Stop424_Route57	1	52	-1
2199	Stop685_Route57	1	52	-1
2200	Stop560_Route57	1	52	-1
2201	Stop211_Route57	1	52	-1
2202	Stop212_Route57	1	52	-1
2203	Stop280_Route57	1	52	-1
2204	Stop761_Route57	1	52	-1
2205	Stop987_Route57	1	52	-1
2206	Stop927_Route57	1	52	-1
2207	Stop899_Route59	1	53	-1
2208	Stop388_Route59	1	53	-1
2209	Stop901_Route59	1	53	-1
2210	Stop651_Route59	1	53	-1
2211	Stop781_Route59	1	53	-1
2212	Stop913_Route59	1	53	-1
2213	Stop530_Route59	1	53	-1
2214	Stop32_Route59	1	53	-1
2215	Stop679_Route59	1	53	-1
2216	Stop552_Route59	1	53	-1
2217	Stop177_Route59	1	53	-1
2218	Stop952_Route59	1	53	-1
2219	Stop62_Route59	1	53	-1
2220	Stop575_Route59	1	53	-1
2221	Stop586_Route59	1	53	-1
2222	Stop598_Route59	1	53	-1
2223	Stop217_Route59	1	53	-1
2224	Stop91_Route59	1	53	-1
2225	Stop226_Route59	1	53	-1
2226	Stop228_Route59	1	53	-1
2227	Stop499_Route59	1	53	-1
2228	Stop756_Route59	1	53	-1
2229	Stop634_Route59	1	53	-1
2230	Stop130_Route60	1	54	-1
2231	Stop278_Route60	1	54	-1
2232	Stop665_Route60	1	54	-1
2233	Stop290_Route60	1	54	-1
2234	Stop162_Route60	1	54	-1
2235	Stop419_Route60	1	54	-1
2236	Stop553_Route60	1	54	-1
2237	Stop174_Route60	1	54	-1
2238	Stop559_Route60	1	54	-1
2239	Stop432_Route60	1	54	-1
2240	Stop175_Route60	1	54	-1
2241	Stop178_Route60	1	54	-1
2242	Stop188_Route60	1	54	-1
2243	Stop465_Route60	1	54	-1
2244	Stop594_Route60	1	54	-1
2245	Stop983_Route60	1	54	-1
2246	Stop855_Route60	1	54	-1
2247	Stop986_Route60	1	54	-1
2248	Stop475_Route60	1	54	-1
2249	Stop736_Route60	1	54	-1
2250	Stop992_Route60	1	54	-1
2251	Stop738_Route60	1	54	-1
2252	Stop489_Route60	1	54	-1
2253	Stop750_Route60	1	54	-1
2254	Stop368_Route60	1	54	-1
2255	Stop630_Route60	1	54	-1
2256	Stop641_Route62	1	55	-1
2257	Stop515_Route62	1	55	-1
2258	Stop777_Route62	1	55	-1
2259	Stop905_Route62	1	55	-1
2260	Stop658_Route62	1	55	-1
2261	Stop790_Route62	1	55	-1
2262	Stop29_Route62	1	55	-1
2263	Stop925_Route62	1	55	-1
2264	Stop670_Route62	1	55	-1
2265	Stop672_Route62	1	55	-1
2266	Stop802_Route62	1	55	-1
2267	Stop932_Route62	1	55	-1
2268	Stop935_Route62	1	55	-1
2269	Stop807_Route62	1	55	-1
2270	Stop175_Route62	1	55	-1
2271	Stop181_Route62	1	55	-1
2272	Stop565_Route62	1	55	-1
2273	Stop58_Route62	1	55	-1
2274	Stop701_Route62	1	55	-1
2275	Stop703_Route62	1	55	-1
2276	Stop447_Route62	1	55	-1
2277	Stop832_Route62	1	55	-1
2278	Stop835_Route62	1	55	-1
2279	Stop68_Route62	1	55	-1
2280	Stop458_Route62	1	55	-1
2281	Stop715_Route62	1	55	-1
2282	Stop461_Route62	1	55	-1
2283	Stop335_Route62	1	55	-1
2284	Stop849_Route62	1	55	-1
2285	Stop854_Route62	1	55	-1
2286	Stop478_Route62	1	55	-1
2287	Stop224_Route62	1	55	-1
2288	Stop736_Route62	1	55	-1
2289	Stop226_Route62	1	55	-1
2290	Stop104_Route62	1	55	-1
2291	Stop489_Route62	1	55	-1
2292	Stop753_Route62	1	55	-1
2293	Stop754_Route62	1	55	-1
2294	Stop886_Route62	1	55	-1
2295	Stop888_Route62	1	55	-1
2296	Stop672_Route62H	1	56	-1
2297	Stop226_Route62H	1	56	-1
2298	Stop777_Route62H	1	56	-1
2299	Stop335_Route62H	1	56	-1
2300	Stop596_Route62H	1	56	-1
2301	Stop181_Route62H	1	56	-1
2302	Stop58_Route62H	1	56	-1
2303	Stop925_Route62H	1	56	-1
2304	Stop447_Route62H	1	56	-1
2305	Stop524_Route63	1	57	-1
2306	Stop288_Route63	1	57	-1
2307	Stop937_Route63	1	57	-1
2308	Stop169_Route63	1	57	-1
2309	Stop555_Route63	1	57	-1
2310	Stop51_Route63	1	57	-1
2311	Stop180_Route63	1	57	-1
2312	Stop952_Route63	1	57	-1
2313	Stop195_Route63	1	57	-1
2314	Stop324_Route63	1	57	-1
2315	Stop966_Route63	1	57	-1
2316	Stop199_Route63	1	57	-1
2317	Stop583_Route63	1	57	-1
2318	Stop844_Route63	1	57	-1
2319	Stop982_Route63	1	57	-1
2320	Stop217_Route63	1	57	-1
2321	Stop91_Route63	1	57	-1
2322	Stop226_Route63	1	57	-1
2323	Stop611_Route63	1	57	-1
2324	Stop740_Route63	1	57	-1
2325	Stop360_Route63	1	57	-1
2326	Stop745_Route63	1	57	-1
2327	Stop619_Route63	1	57	-1
2328	Stop621_Route63	1	57	-1
2329	Stop622_Route63	1	57	-1
2330	Stop226_Route63W	1	58	-1
2331	Stop966_Route63W	1	58	-1
2332	Stop519_Route63W	1	58	-1
2333	Stop206_Route63W	1	58	-1
2334	Stop879_Route63W	1	58	-1
2335	Stop304_Route63W	1	58	-1
2336	Stop596_Route63W	1	58	-1
2337	Stop20_Route63W	1	58	-1
2338	Stop407_Route63W	1	58	-1
2339	Stop185_Route63W	1	58	-1
2340	Stop156_Route63W	1	58	-1
2341	Stop131_Route65	1	59	-1
2342	Stop515_Route65	1	59	-1
2343	Stop650_Route65	1	59	-1
2344	Stop267_Route65	1	59	-1
2345	Stop910_Route65	1	59	-1
2346	Stop663_Route65	1	59	-1
2347	Stop535_Route65	1	59	-1
2348	Stop537_Route65	1	59	-1
2349	Stop412_Route65	1	59	-1
2350	Stop804_Route65	1	59	-1
2351	Stop426_Route65	1	59	-1
2352	Stop556_Route65	1	59	-1
2353	Stop433_Route65	1	59	-1
2354	Stop307_Route65	1	59	-1
2355	Stop697_Route65	1	59	-1
2356	Stop830_Route65	1	59	-1
2357	Stop961_Route65	1	59	-1
2358	Stop709_Route65	1	59	-1
2359	Stop845_Route65	1	59	-1
2360	Stop590_Route65	1	59	-1
2361	Stop209_Route65	1	59	-1
2362	Stop721_Route65	1	59	-1
2363	Stop723_Route65	1	59	-1
2364	Stop737_Route65	1	59	-1
2365	Stop867_Route65	1	59	-1
2366	Stop108_Route65	1	59	-1
2367	Stop493_Route65	1	59	-1
2368	Stop379_Route65	1	59	-1
2369	Stop500_Route65	1	59	-1
2370	Stop885_Route65	1	59	-1
2371	Stop760_Route65	1	59	-1
2372	Stop377_Route65	1	59	-1
2373	Stop251_Route65	1	59	-1
2374	Stop383_Route65	1	59	-1
2375	Stop131_Route66	1	60	-1
2376	Stop527_Route66	1	60	-1
2377	Stop275_Route66	1	60	-1
2378	Stop403_Route66	1	60	-1
2379	Stop919_Route66	1	60	-1
2380	Stop794_Route66	1	60	-1
2381	Stop544_Route66	1	60	-1
2382	Stop294_Route66	1	60	-1
2383	Stop556_Route66	1	60	-1
2384	Stop175_Route66	1	60	-1
2385	Stop48_Route66	1	60	-1
2386	Stop433_Route66	1	60	-1
2387	Stop691_Route66	1	60	-1
2388	Stop961_Route66	1	60	-1
2389	Stop321_Route66	1	60	-1
2390	Stop587_Route66	1	60	-1
2391	Stop845_Route66	1	60	-1
2392	Stop467_Route66	1	60	-1
2393	Stop213_Route66	1	60	-1
2394	Stop731_Route66	1	60	-1
2395	Stop736_Route66	1	60	-1
2396	Stop232_Route66	1	60	-1
2397	Stop489_Route66	1	60	-1
2398	Stop618_Route66	1	60	-1
2399	Stop108_Route66	1	60	-1
2400	Stop493_Route66	1	60	-1
2401	Stop373_Route66	1	60	-1
2402	Stop245_Route66	1	60	-1
2403	Stop379_Route66	1	60	-1
2404	Stop383_Route66	1	60	-1
2405	Stop390_Route67	1	61	-1
2406	Stop268_Route67	1	61	-1
2407	Stop782_Route67	1	61	-1
2408	Stop279_Route67	1	61	-1
2409	Stop674_Route67	1	61	-1
2410	Stop171_Route67	1	61	-1
2411	Stop683_Route67	1	61	-1
2412	Stop173_Route67	1	61	-1
2413	Stop940_Route67	1	61	-1
2414	Stop695_Route67	1	61	-1
2415	Stop311_Route67	1	61	-1
2416	Stop64_Route67	1	61	-1
2417	Stop582_Route67	1	61	-1
2418	Stop327_Route67	1	61	-1
2419	Stop337_Route67	1	61	-1
2420	Stop977_Route67	1	61	-1
2421	Stop857_Route67	1	61	-1
2422	Stop223_Route67	1	61	-1
2423	Stop96_Route67	1	61	-1
2424	Stop611_Route67	1	61	-1
2425	Stop614_Route67	1	61	-1
2426	Stop627_Route67	1	61	-1
2427	Stop118_Route67	1	61	-1
2428	Stop505_Route67	1	61	-1
2429	Stop891_Route67	1	61	-1
2430	Stop128_Route68	1	62	-1
2431	Stop34_Route68	1	62	-1
2432	Stop354_Route68	1	62	-1
2433	Stop840_Route68	1	62	-1
2434	Stop265_Route68	1	62	-1
2435	Stop778_Route68	1	62	-1
2436	Stop521_Route68	1	62	-1
2437	Stop46_Route68	1	62	-1
2438	Stop979_Route68	1	62	-1
2439	Stop947_Route68	1	62	-1
2440	Stop917_Route68	1	62	-1
2441	Stop824_Route68	1	62	-1
2442	Stop647_Route70	1	63	-1
2443	Stop274_Route70	1	63	-1
2444	Stop535_Route70	1	63	-1
2445	Stop157_Route70	1	63	-1
2446	Stop161_Route70	1	63	-1
2447	Stop550_Route70	1	63	-1
2448	Stop167_Route70	1	63	-1
2449	Stop685_Route70	1	63	-1
2450	Stop686_Route70	1	63	-1
2451	Stop56_Route70	1	63	-1
2452	Stop316_Route70	1	63	-1
2453	Stop451_Route70	1	63	-1
2454	Stop709_Route70	1	63	-1
2455	Stop204_Route70	1	63	-1
2456	Stop601_Route70	1	63	-1
2457	Stop734_Route70	1	63	-1
2458	Stop480_Route70	1	63	-1
2459	Stop875_Route70	1	63	-1
2460	Stop880_Route70	1	63	-1
2461	Stop369_Route70	1	63	-1
2462	Stop760_Route70	1	63	-1
2463	Stop251_Route70	1	63	-1
2464	Stop577_Route71	1	64	-1
2465	Stop897_Route71	1	64	-1
2466	Stop376_Route71	1	64	-1
2467	Stop327_Route71	1	64	-1
2468	Stop392_Route71	1	64	-1
2469	Stop170_Route71	1	64	-1
2470	Stop620_Route71	1	64	-1
2471	Stop494_Route71	1	64	-1
2472	Stop914_Route71	1	64	-1
2473	Stop563_Route71	1	64	-1
2474	Stop570_Route71	1	64	-1
2475	Stop661_Route71	1	64	-1
2476	Stop662_Route71	1	64	-1
2477	Stop312_Route71	1	64	-1
2478	Stop57_Route71	1	64	-1
2479	Stop730_Route71	1	64	-1
2480	Stop285_Route71	1	64	-1
2481	Stop414_Route71	1	64	-1
2482	Stop191_Route71	1	64	-1
2483	Stop904_Route72	1	65	-1
2484	Stop272_Route72	1	65	-1
2485	Stop529_Route72	1	65	-1
2486	Stop656_Route72	1	65	-1
2487	Stop280_Route72	1	65	-1
2488	Stop158_Route72	1	65	-1
2489	Stop928_Route72	1	65	-1
2490	Stop804_Route72	1	65	-1
2491	Stop168_Route72	1	65	-1
2492	Stop815_Route72	1	65	-1
2493	Stop186_Route72	1	65	-1
2494	Stop190_Route72	1	65	-1
2495	Stop320_Route72	1	65	-1
2496	Stop209_Route72	1	65	-1
2497	Stop214_Route72	1	65	-1
2498	Stop93_Route72	1	65	-1
2499	Stop608_Route72	1	65	-1
2500	Stop227_Route72	1	65	-1
2501	Stop101_Route72	1	65	-1
2502	Stop239_Route72	1	65	-1
2503	Stop497_Route72	1	65	-1
2504	Stop114_Route72	1	65	-1
2505	Stop504_Route72	1	65	-1
2506	Stop129_Route73	1	66	-1
2507	Stop2_Route73	1	66	-1
2508	Stop17_Route73	1	66	-1
2509	Stop402_Route73	1	66	-1
2510	Stop915_Route73	1	66	-1
2511	Stop22_Route73	1	66	-1
2512	Stop153_Route73	1	66	-1
2513	Stop27_Route73	1	66	-1
2514	Stop423_Route73	1	66	-1
2515	Stop557_Route73	1	66	-1
2516	Stop820_Route73	1	66	-1
2517	Stop957_Route73	1	66	-1
2518	Stop445_Route73	1	66	-1
2519	Stop200_Route73	1	66	-1
2520	Stop202_Route73	1	66	-1
2521	Stop608_Route73	1	66	-1
2522	Stop865_Route73	1	66	-1
2523	Stop737_Route73	1	66	-1
2524	Stop874_Route73	1	66	-1
2525	Stop239_Route73	1	66	-1
2526	Stop752_Route73	1	66	-1
2527	Stop898_Route74	1	67	-1
2528	Stop4_Route74	1	67	-1
2529	Stop260_Route74	1	67	-1
2530	Stop273_Route74	1	67	-1
2531	Stop537_Route74	1	67	-1
2532	Stop924_Route74	1	67	-1
2533	Stop165_Route74	1	67	-1
2534	Stop303_Route74	1	67	-1
2535	Stop307_Route74	1	67	-1
2536	Stop821_Route74	1	67	-1
2537	Stop567_Route74	1	67	-1
2538	Stop60_Route74	1	67	-1
2539	Stop332_Route74	1	67	-1
2540	Stop590_Route74	1	67	-1
2541	Stop208_Route74	1	67	-1
2542	Stop851_Route74	1	67	-1
2543	Stop477_Route74	1	67	-1
2544	Stop867_Route74	1	67	-1
2545	Stop110_Route74	1	67	-1
2546	Stop111_Route74	1	67	-1
2547	Stop501_Route74	1	67	-1
2548	Stop757_Route74	1	67	-1
2549	Stop885_Route74	1	67	-1
2550	Stop377_Route74	1	67	-1
2551	Stop122_Route74	1	67	-1
2552	Stop577_Route75	1	68	-1
2553	Stop668_Route75	1	68	-1
2554	Stop454_Route75	1	68	-1
2555	Stop103_Route75	1	68	-1
2556	Stop892_Route75	1	68	-1
2557	Stop491_Route75	1	68	-1
2558	Stop140_Route75	1	68	-1
2559	Stop654_Route75	1	68	-1
2560	Stop719_Route75	1	68	-1
2561	Stop623_Route75	1	68	-1
2562	Stop975_Route75	1	68	-1
2563	Stop14_Route75	1	68	-1
2564	Stop852_Route75	1	68	-1
2565	Stop981_Route75	1	68	-1
2566	Stop88_Route75	1	68	-1
2567	Stop187_Route75	1	68	-1
2568	Stop220_Route75	1	68	-1
2569	Stop389_Route76	1	69	-1
2570	Stop7_Route76	1	69	-1
2571	Stop137_Route76	1	69	-1
2572	Stop394_Route76	1	69	-1
2573	Stop9_Route76	1	69	-1
2574	Stop401_Route76	1	69	-1
2575	Stop283_Route76	1	69	-1
2576	Stop166_Route76	1	69	-1
2577	Stop939_Route76	1	69	-1
2578	Stop564_Route76	1	69	-1
2579	Stop572_Route76	1	69	-1
2580	Stop705_Route76	1	69	-1
2581	Stop969_Route76	1	69	-1
2582	Stop980_Route76	1	69	-1
2583	Stop225_Route76	1	69	-1
2584	Stop482_Route76	1	69	-1
2585	Stop868_Route76	1	69	-1
2586	Stop741_Route76	1	69	-1
2587	Stop123_Route76	1	69	-1
2588	Stop878_Route76	1	69	-1
2589	Stop501_Route76	1	69	-1
2590	Stop762_Route76	1	69	-1
2591	Stop763_Route76	1	69	-1
2592	Stop900_Route77	1	70	-1
2593	Stop903_Route77	1	70	-1
2594	Stop139_Route77	1	70	-1
2595	Stop909_Route77	1	70	-1
2596	Stop791_Route77	1	70	-1
2597	Stop36_Route77	1	70	-1
2598	Stop39_Route77	1	70	-1
2599	Stop704_Route77	1	70	-1
2600	Stop833_Route77	1	70	-1
2601	Stop450_Route77	1	70	-1
2602	Stop323_Route77	1	70	-1
2603	Stop585_Route77	1	70	-1
2604	Stop588_Route77	1	70	-1
2605	Stop990_Route77	1	70	-1
2606	Stop351_Route77	1	70	-1
2607	Stop99_Route77	1	70	-1
2608	Stop486_Route77	1	70	-1
2609	Stop616_Route77	1	70	-1
2610	Stop365_Route77	1	70	-1
2611	Stop246_Route77	1	70	-1
2612	Stop123_Route77	1	70	-1
2613	Stop252_Route77	1	70	-1
2614	Stop381_Route77	1	70	-1
2615	Stop896_Route78	1	71	-1
2616	Stop385_Route78	1	71	-1
2617	Stop780_Route78	1	71	-1
2618	Stop793_Route78	1	71	-1
2619	Stop28_Route78	1	71	-1
2620	Stop542_Route78	1	71	-1
2621	Stop543_Route78	1	71	-1
2622	Stop800_Route78	1	71	-1
2623	Stop159_Route78	1	71	-1
2624	Stop806_Route78	1	71	-1
2625	Stop295_Route78	1	71	-1
2626	Stop690_Route78	1	71	-1
2627	Stop436_Route78	1	71	-1
2628	Stop951_Route78	1	71	-1
2629	Stop698_Route78	1	71	-1
2630	Stop828_Route78	1	71	-1
2631	Stop702_Route78	1	71	-1
2632	Stop842_Route78	1	71	-1
2633	Stop459_Route78	1	71	-1
2634	Stop973_Route78	1	71	-1
2635	Stop848_Route78	1	71	-1
2636	Stop82_Route78	1	71	-1
2637	Stop353_Route78	1	71	-1
2638	Stop362_Route78	1	71	-1
2639	Stop238_Route78	1	71	-1
2640	Stop249_Route78	1	71	-1
2641	Stop522_Route79	1	72	-1
2642	Stop536_Route79	1	72	-1
2643	Stop796_Route79	1	72	-1
2644	Stop30_Route79	1	72	-1
2645	Stop418_Route79	1	72	-1
2646	Stop164_Route79	1	72	-1
2647	Stop940_Route79	1	72	-1
2648	Stop688_Route79	1	72	-1
2649	Stop945_Route79	1	72	-1
2650	Stop184_Route79	1	72	-1
2651	Stop61_Route79	1	72	-1
2652	Stop318_Route79	1	72	-1
2653	Stop580_Route79	1	72	-1
2654	Stop974_Route79	1	72	-1
2655	Stop341_Route79	1	72	-1
2656	Stop599_Route79	1	72	-1
2657	Stop856_Route79	1	72	-1
2658	Stop730_Route79	1	72	-1
2659	Stop476_Route79	1	72	-1
2660	Stop358_Route79	1	72	-1
2661	Stop234_Route79	1	72	-1
2662	Stop491_Route79	1	72	-1
2663	Stop235_Route79	1	72	-1
2664	Stop366_Route79	1	72	-1
2665	Stop113_Route79	1	72	-1
2666	Stop134_Route80	1	73	-1
2667	Stop391_Route80	1	73	-1
2668	Stop659_Route80	1	73	-1
2669	Stop660_Route80	1	73	-1
2670	Stop149_Route80	1	73	-1
2671	Stop28_Route80	1	73	-1
2672	Stop551_Route80	1	73	-1
2673	Stop682_Route80	1	73	-1
2674	Stop943_Route80	1	73	-1
2675	Stop690_Route80	1	73	-1
2676	Stop65_Route80	1	73	-1
2677	Stop834_Route80	1	73	-1
2678	Stop581_Route80	1	73	-1
2679	Stop326_Route80	1	73	-1
2680	Stop714_Route80	1	73	-1
2681	Stop717_Route80	1	73	-1
2682	Stop339_Route80	1	73	-1
2683	Stop97_Route80	1	73	-1
2684	Stop739_Route80	1	73	-1
2685	Stop747_Route80	1	73	-1
2686	Stop238_Route80	1	73	-1
2687	Stop112_Route80	1	73	-1
2688	Stop769_Route81	1	74	-1
2689	Stop732_Route81	1	74	-1
2690	Stop198_Route81	1	74	-1
2691	Stop809_Route81	1	74	-1
2692	Stop459_Route81	1	74	-1
2693	Stop107_Route81	1	74	-1
2694	Stop109_Route81	1	74	-1
2695	Stop718_Route81	1	74	-1
2696	Stop495_Route81	1	74	-1
2697	Stop687_Route81	1	74	-1
2698	Stop786_Route81	1	74	-1
2699	Stop979_Route81	1	74	-1
2700	Stop884_Route81	1	74	-1
2701	Stop951_Route81	1	74	-1
2702	Stop600_Route81	1	74	-1
2703	Stop985_Route81	1	74	-1
2704	Stop348_Route81	1	74	-1
2705	Stop702_Route81	1	74	-1
2706	Stop863_Route81	1	74	-1
2707	Stop257_Route81W	1	75	-1
2708	Stop545_Route81W	1	75	-1
2709	Stop387_Route81W	1	75	-1
2710	Stop837_Route81W	1	75	-1
2711	Stop646_Route81W	1	75	-1
2712	Stop393_Route81W	1	75	-1
2713	Stop523_Route81W	1	75	-1
2714	Stop12_Route81W	1	75	-1
2715	Stop979_Route81W	1	75	-1
2716	Stop189_Route81W	1	75	-1
2717	Stop92_Route81W	1	75	-1
2718	Stop317_Route81W	1	75	-1
2719	Stop770_Route82	1	76	-1
2720	Stop260_Route82	1	76	-1
2721	Stop389_Route82	1	76	-1
2722	Stop396_Route82	1	76	-1
2723	Stop269_Route82	1	76	-1
2724	Stop529_Route82	1	76	-1
2725	Stop406_Route82	1	76	-1
2726	Stop921_Route82	1	76	-1
2727	Stop799_Route82	1	76	-1
2728	Stop543_Route82	1	76	-1
2729	Stop549_Route82	1	76	-1
2730	Stop687_Route82	1	76	-1
2731	Stop53_Route82	1	76	-1
2732	Stop834_Route82	1	76	-1
2733	Stop709_Route82	1	76	-1
2734	Stop200_Route82	1	76	-1
2735	Stop585_Route82	1	76	-1
2736	Stop720_Route82	1	76	-1
2737	Stop86_Route82	1	76	-1
2738	Stop472_Route82	1	76	-1
2739	Stop347_Route82	1	76	-1
2740	Stop859_Route82	1	76	-1
2741	Stop604_Route82	1	76	-1
2742	Stop355_Route82	1	76	-1
2743	Stop742_Route82	1	76	-1
2744	Stop102_Route82	1	76	-1
2745	Stop618_Route82	1	76	-1
2746	Stop750_Route82	1	76	-1
2747	Stop631_Route82	1	76	-1
2748	Stop122_Route82	1	76	-1
2749	Stop0_Route84	1	77	-1
2750	Stop931_Route84	1	77	-1
2751	Stop5_Route84	1	77	-1
2752	Stop102_Route84	1	77	-1
2753	Stop440_Route84	1	77	-1
2754	Stop970_Route84	1	77	-1
2755	Stop75_Route84	1	77	-1
2756	Stop876_Route84	1	77	-1
2757	Stop696_Route84	1	77	-1
2758	Stop783_Route84	1	77	-1
2759	Stop847_Route84	1	77	-1
2760	Stop766_Route84	1	77	-1
2761	Stop792_Route84	1	77	-1
2762	Stop52_Route84	1	77	-1
2763	Stop789_Route84	1	77	-1
2764	Stop21_Route84	1	77	-1
2765	Stop87_Route84	1	77	-1
2766	Stop920_Route84	1	77	-1
2767	Stop94_Route84	1	77	-1
2768	Stop991_Route84	1	77	-1
2769	Stop897_Route95	1	78	-1
2770	Stop642_Route95	1	78	-1
2771	Stop261_Route95	1	78	-1
2772	Stop268_Route95	1	78	-1
2773	Stop782_Route95	1	78	-1
2774	Stop409_Route95	1	78	-1
2775	Stop285_Route95	1	78	-1
2776	Stop798_Route95	1	78	-1
2777	Stop35_Route95	1	78	-1
2778	Stop420_Route95	1	78	-1
2779	Stop676_Route95	1	78	-1
2780	Stop171_Route95	1	78	-1
2781	Stop813_Route95	1	78	-1
2782	Stop173_Route95	1	78	-1
2783	Stop694_Route95	1	78	-1
2784	Stop191_Route95	1	78	-1
2785	Stop448_Route95	1	78	-1
2786	Stop577_Route95	1	78	-1
2787	Stop69_Route95	1	78	-1
2788	Stop582_Route95	1	78	-1
2789	Stop327_Route95	1	78	-1
2790	Stop337_Route95	1	78	-1
2791	Stop978_Route95	1	78	-1
2792	Stop981_Route95	1	78	-1
2793	Stop730_Route95	1	78	-1
2794	Stop733_Route95	1	78	-1
2795	Stop223_Route95	1	78	-1
2796	Stop611_Route95	1	78	-1
2797	Stop485_Route95	1	78	-1
2798	Stop614_Route95	1	78	-1
2799	Stop746_Route95	1	78	-1
2800	Stop106_Route95	1	78	-1
2801	Stop625_Route95	1	78	-1
2802	Stop121_Route95	1	78	-1
2803	Stop890_Route95	1	78	-1
2804	Stop255_Route95	1	78	-1
2805	Stop896_Route85	1	79	-1
2806	Stop449_Route85	1	79	-1
2807	Stop739_Route85	1	79	-1
2808	Stop36_Route85	1	79	-1
2809	Stop647_Route85	1	79	-1
2810	Stop523_Route85	1	79	-1
2811	Stop270_Route85	1	79	-1
2812	Stop46_Route85	1	79	-1
2813	Stop989_Route85	1	79	-1
2814	Stop114_Route85	1	79	-1
2815	Stop691_Route85	1	79	-1
2816	Stop723_Route85	1	79	-1
2817	Stop979_Route85	1	79	-1
2818	Stop850_Route85	1	79	-1
2819	Stop567_Route85	1	79	-1
2820	Stop762_Route85	1	79	-1
2821	Stop443_Route85	1	79	-1
2822	Stop605_Route85	1	79	-1
2823	Stop127_Route85	1	79	-1
2824	Stop902_Route85A	1	80	-1
2825	Stop300_Route85A	1	80	-1
2826	Stop333_Route85A	1	80	-1
2827	Stop46_Route85A	1	80	-1
2828	Stop850_Route85A	1	80	-1
2829	Stop979_Route85A	1	80	-1
2830	Stop792_Route85A	1	80	-1
2831	Stop989_Route85A	1	80	-1
2832	Stop640_Route86	1	81	-1
2833	Stop610_Route86	1	81	-1
2834	Stop578_Route86	1	81	-1
2835	Stop421_Route86	1	81	-1
2836	Stop134_Route86	1	81	-1
2837	Stop166_Route86	1	81	-1
2838	Stop265_Route86	1	81	-1
2839	Stop334_Route86	1	81	-1
2840	Stop271_Route86	1	81	-1
2841	Stop656_Route86	1	81	-1
2842	Stop243_Route86	1	81	-1
2843	Stop947_Route86	1	81	-1
2844	Stop791_Route86	1	81	-1
2845	Stop377_Route86	1	81	-1
2846	Stop698_Route86	1	81	-1
2847	Stop317_Route86	1	81	-1
2848	Stop126_Route86	1	81	-1
2849	Stop642_Route87	1	82	-1
2850	Stop399_Route87	1	82	-1
2851	Stop528_Route87	1	82	-1
2852	Stop533_Route87	1	82	-1
2853	Stop405_Route87	1	82	-1
2854	Stop281_Route87	1	82	-1
2855	Stop410_Route87	1	82	-1
2856	Stop667_Route87	1	82	-1
2857	Stop540_Route87	1	82	-1
2858	Stop285_Route87	1	82	-1
2859	Stop287_Route87	1	82	-1
2860	Stop548_Route87	1	82	-1
2861	Stop427_Route87	1	82	-1
2862	Stop172_Route87	1	82	-1
2863	Stop813_Route87	1	82	-1
2864	Stop302_Route87	1	82	-1
2865	Stop429_Route87	1	82	-1
2866	Stop191_Route87	1	82	-1
2867	Stop963_Route87	1	82	-1
2868	Stop79_Route87	1	82	-1
2869	Stop80_Route87	1	82	-1
2870	Stop595_Route87	1	82	-1
2871	Stop606_Route87	1	82	-1
2872	Stop735_Route87	1	82	-1
2873	Stop106_Route87	1	82	-1
2874	Stop758_Route87	1	82	-1
2875	Stop765_Route87	1	82	-1
2876	Stop160_Route88	1	83	-1
2877	Stop128_Route88	1	83	-1
2878	Stop387_Route88	1	83	-1
2879	Stop490_Route88	1	83	-1
2880	Stop523_Route88	1	83	-1
2881	Stop778_Route88	1	83	-1
2882	Stop979_Route88	1	83	-1
2883	Stop126_Route88	1	83	-1
2884	Stop160_Route90	1	84	-1
2885	Stop837_Route90	1	84	-1
2886	Stop101_Route90	1	84	-1
2887	Stop39_Route90	1	84	-1
2888	Stop137_Route90	1	84	-1
2889	Stop41_Route90	1	84	-1
2890	Stop238_Route90	1	84	-1
2891	Stop597_Route90	1	84	-1
2892	Stop374_Route90	1	84	-1
2893	Stop469_Route90	1	84	-1
2894	Stop313_Route90	1	84	-1
2895	Stop186_Route90	1	84	-1
2896	Stop155_Route90	1	84	-1
2897	Stop704_Route91	1	85	-1
2898	Stop326_Route91	1	85	-1
2899	Stop70_Route91	1	85	-1
2900	Stop393_Route91	1	85	-1
2901	Stop523_Route91	1	85	-1
2902	Stop939_Route91	1	85	-1
2903	Stop817_Route91	1	85	-1
2904	Stop979_Route91	1	85	-1
2905	Stop729_Route91	1	85	-1
2906	Stop245_Route91	1	85	-1
2907	Stop316_Route91	1	85	-1
2908	Stop537_Route91	1	85	-1
2909	Stop158_Route91	1	85	-1
2910	Stop924_Route91	1	85	-1
2911	Stop542_Route91	1	85	-1
2912	Stop192_Route92	1	86	-1
2913	Stop866_Route92	1	86	-1
2914	Stop357_Route92	1	86	-1
2915	Stop262_Route92	1	86	-1
2916	Stop40_Route92	1	86	-1
2917	Stop74_Route92	1	86	-1
2918	Stop13_Route92	1	86	-1
2919	Stop46_Route92	1	86	-1
2920	Stop378_Route92	1	86	-1
2921	Stop911_Route92	1	86	-1
2922	Stop562_Route92	1	86	-1
2923	Stop979_Route92	1	86	-1
2924	Stop916_Route92	1	86	-1
2925	Stop342_Route92	1	86	-1
2926	Stop472_Route92	1	86	-1
2927	Stop826_Route92	1	86	-1
2928	Stop923_Route92	1	86	-1
2929	Stop768_Route93	1	87	-1
2930	Stop98_Route93	1	87	-1
2931	Stop547_Route93	1	87	-1
2932	Stop866_Route93	1	87	-1
2933	Stop472_Route93	1	87	-1
2934	Stop74_Route93	1	87	-1
2935	Stop525_Route93	1	87	-1
2936	Stop696_Route93	1	87	-1
2937	Stop847_Route93	1	87	-1
2938	Stop687_Route93	1	87	-1
2939	Stop241_Route93	1	87	-1
2940	Stop18_Route93	1	87	-1
2941	Stop722_Route93	1	87	-1
2942	Stop50_Route93	1	87	-1
2943	Stop309_Route93	1	87	-1
2944	Stop884_Route93	1	87	-1
2945	Stop119_Route93	1	87	-1
2946	Stop24_Route93	1	87	-1
2947	Stop473_Route93	1	87	-1
2948	Stop132_Route94	1	88	-1
2949	Stop901_Route94	1	88	-1
2950	Stop390_Route94	1	88	-1
2951	Stop140_Route94	1	88	-1
2952	Stop278_Route94	1	88	-1
2953	Stop279_Route94	1	88	-1
2954	Stop534_Route94	1	88	-1
2955	Stop408_Route94	1	88	-1
2956	Stop802_Route94	1	88	-1
2957	Stop803_Route94	1	88	-1
2958	Stop296_Route94	1	88	-1
2959	Stop555_Route94	1	88	-1
2960	Stop556_Route94	1	88	-1
2961	Stop558_Route94	1	88	-1
2962	Stop47_Route94	1	88	-1
2963	Stop306_Route94	1	88	-1
2964	Stop182_Route94	1	88	-1
2965	Stop695_Route94	1	88	-1
2966	Stop444_Route94	1	88	-1
2967	Stop319_Route94	1	88	-1
2968	Stop713_Route94	1	88	-1
2969	Stop715_Route94	1	88	-1
2970	Stop343_Route94	1	88	-1
2971	Stop219_Route94	1	88	-1
2972	Stop350_Route94	1	88	-1
2973	Stop96_Route94	1	88	-1
2974	Stop356_Route94	1	88	-1
2975	Stop231_Route94	1	88	-1
2976	Stop125_Route94	1	88	-1
2977	Stop118_Route94	1	88	-1
2978	Stop248_Route94	1	88	-1
2979	Stop637_Route94	1	88	-1
2980	Stop383_Route94	1	88	-1
2981	Stop549_Route96	1	89	-1
2982	Stop906_Route96	1	89	-1
2983	Stop941_Route96	1	89	-1
2984	Stop720_Route96	1	89	-1
2985	Stop309_Route96	1	89	-1
2986	Stop247_Route96	1	89	-1
2987	Stop282_Route96	1	89	-1
2988	Stop286_Route96	1	89	-1
2989	Stop768_Route97	1	90	-1
2990	Stop706_Route97	1	90	-1
2991	Stop325_Route97	1	90	-1
2992	Stop648_Route97	1	90	-1
2993	Stop233_Route97	1	90	-1
2994	Stop203_Route97	1	90	-1
2995	Stop364_Route97	1	90	-1
2996	Stop240_Route97	1	90	-1
2997	Stop785_Route97	1	90	-1
2998	Stop722_Route97	1	90	-1
2999	Stop338_Route97	1	90	-1
3000	Stop853_Route97	1	90	-1
3001	Stop253_Route97	1	90	-1
3002	Stop979_RouteX98	1	91	-1
3003	Stop967_RouteX98	1	91	-1
3004	Stop993_Route100	1	92	-1
3005	Stop35_Route100	1	92	-1
3006	Stop420_Route100	1	92	-1
3007	Stop676_Route100	1	92	-1
3008	Stop972_Route100	1	92	-1
3009	Stop397_Route100	1	92	-1
3010	Stop494_Route100	1	92	-1
3011	Stop798_Route100	1	92	-1
3012	Stop625_Route100	1	92	-1
3013	Stop978_Route100	1	92	-1
3014	Stop662_Route100	1	92	-1
3015	Stop409_Route100	1	92	-1
3016	Stop733_Route100	1	92	-1
3017	Stop382_Route100	1	92	-1
3018	Stop831_Route100	1	92	-1
3019	Stop929_Route103	1	93	-1
3020	Stop873_Route103	1	93	-1
3021	Stop554_Route103	1	93	-1
3022	Stop652_Route103	1	93	-1
3023	Stop877_Route103	1	93	-1
3024	Stop45_Route103	1	93	-1
3025	Stop207_Route103	1	93	-1
3026	Stop728_Route103	1	93	-1
3027	Stop16_Route103	1	93	-1
3028	Stop498_Route103	1	93	-1
3029	Stop222_Route103	1	93	-1
3030	Stop236_Route103	1	93	-1
3031	Stop437_Route103	1	93	-1
3032	Stop694_Route103	1	93	-1
3033	Stop984_Route103	1	93	-1
3034	Stop315_Route103	1	93	-1
3035	Stop541_Route103	1	93	-1
3036	Stop798_Route103	1	93	-1
3037	Stop677_Route106	1	94	-1
3038	Stop652_Route106	1	94	-1
3039	Stop45_Route106	1	94	-1
3040	Stop814_Route106	1	94	-1
3041	Stop749_Route106	1	94	-1
3042	Stop531_Route106	1	94	-1
3043	Stop694_Route106	1	94	-1
3044	Stop798_Route106	1	94	-1
3045	Stop996_Route108	1	95	-1
3046	Stop485_Route108	1	95	-1
3047	Stop425_Route108	1	95	-1
3048	Stop746_Route108	1	95	-1
3049	Stop554_Route108	1	95	-1
3050	Stop138_Route108	1	95	-1
3051	Stop148_Route108	1	95	-1
3052	Stop215_Route108	1	95	-1
3053	Stop569_Route108	1	95	-1
3054	Stop315_Route108	1	95	-1
3055	Stop798_Route108	1	95	-1
3056	Stop384_Route111	1	96	-1
3057	Stop960_Route111	1	96	-1
3058	Stop291_Route111	1	96	-1
3059	Stop676_Route111	1	96	-1
3060	Stop518_Route111	1	96	-1
3061	Stop456_Route111	1	96	-1
3062	Stop727_Route111	1	96	-1
3063	Stop45_Route111	1	96	-1
3064	Stop814_Route111	1	96	-1
3065	Stop694_Route111	1	96	-1
3066	Stop215_Route111	1	96	-1
3067	Stop954_Route111	1	96	-1
3068	Stop764_Route111	1	96	-1
3069	Stop573_Route111	1	96	-1
3070	Stop798_Route111	1	96	-1
3071	Stop677_Route111A	1	97	-1
3072	Stop871_Route111A	1	97	-1
3073	Stop531_Route111A	1	97	-1
3074	Stop727_Route111A	1	97	-1
3075	Stop669_Route111A	1	97	-1
3076	Stop511_Route111A	1	97	-1
3077	Stop291_Route112	1	98	-1
3078	Stop485_Route112	1	98	-1
3079	Stop261_Route112	1	98	-1
3080	Stop872_Route112	1	98	-1
3081	Stop873_Route112	1	98	-1
3082	Stop746_Route112	1	98	-1
3083	Stop42_Route112	1	98	-1
3084	Stop437_Route112	1	98	-1
3085	Stop470_Route112	1	98	-1
3086	Stop795_Route112	1	98	-1
3087	Stop764_Route112	1	98	-1
3088	Stop798_Route112	1	98	-1
3089	Stop671_Route112	1	98	-1
3090	Stop35_Route115	1	99	-1
3091	Stop996_Route115	1	99	-1
3092	Stop573_Route115	1	99	-1
3093	Stop518_Route115	1	99	-1
3094	Stop871_Route115	1	99	-1
3095	Stop676_Route115	1	99	-1
3096	Stop479_Route115	1	99	-1
3097	Stop749_Route115	1	99	-1
3098	Stop142_Route115	1	99	-1
3099	Stop639_Route115	1	99	-1
3100	Stop948_Route115	1	99	-1
3101	Stop276_Route115	1	99	-1
3102	Stop694_Route115	1	99	-1
3103	Stop727_Route115	1	99	-1
3104	Stop669_Route115	1	99	-1
3105	Stop798_Route115	1	99	-1
3106	Stop511_Route115	1	99	-1
3107	Stop960_Route119	1	100	-1
3108	Stop422_Route119	1	100	-1
3109	Stop456_Route119	1	100	-1
3110	Stop328_Route119	1	100	-1
3111	Stop652_Route119	1	100	-1
3112	Stop45_Route119	1	100	-1
3113	Stop561_Route119	1	100	-1
3114	Stop148_Route119	1	100	-1
3115	Stop694_Route119	1	100	-1
3116	Stop438_Route119	1	100	-1
3117	Stop120_Route119	1	100	-1
3118	Stop573_Route119	1	100	-1
3119	Stop798_Route119	1	100	-1
3120	Stop639_Route119	1	100	-1
3121	Stop489_Route120	1	101	-1
3122	Stop108_Route120	1	101	-1
3123	Stop493_Route120	1	101	-1
3124	Stop433_Route120	1	101	-1
3125	Stop178_Route120	1	101	-1
3126	Stop731_Route120	1	101	-1
3127	Stop130_Route121	1	102	-1
3128	Stop489_Route121	1	102	-1
3129	Stop108_Route121	1	102	-1
3130	Stop493_Route121	1	102	-1
3131	Stop433_Route121	1	102	-1
3132	Stop468_Route121	1	102	-1
3133	Stop731_Route121	1	102	-1
3134	Stop736_Route124	1	103	-1
3135	Stop130_Route124	1	103	-1
3136	Stop162_Route124	1	103	-1
3137	Stop489_Route124	1	103	-1
3138	Stop108_Route124	1	103	-1
3139	Stop175_Route124	1	103	-1
3140	Stop433_Route124	1	103	-1
3141	Stop178_Route124	1	103	-1
3142	Stop379_Route124	1	103	-1
3143	Stop162_Route125	1	104	-1
3144	Stop130_Route125	1	104	-1
3145	Stop515_Route125	1	104	-1
3146	Stop907_Route125	1	104	-1
3147	Stop493_Route125	1	104	-1
3148	Stop178_Route125	1	104	-1
3149	Stop403_Route125	1	104	-1
3150	Stop794_Route125	1	104	-1
3151	Stop188_Route125	1	104	-1
3152	Stop830_Route125	1	104	-1
3153	Stop130_Route126	1	105	-1
3154	Stop774_Route126	1	105	-1
3155	Stop270_Route126	1	105	-1
3156	Stop144_Route126	1	105	-1
3157	Stop532_Route126	1	105	-1
3158	Stop406_Route126	1	105	-1
3159	Stop675_Route126	1	105	-1
3160	Stop296_Route126	1	105	-1
3161	Stop298_Route126	1	105	-1
3162	Stop175_Route126	1	105	-1
3163	Stop817_Route126	1	105	-1
3164	Stop54_Route126	1	105	-1
3165	Stop55_Route126	1	105	-1
3166	Stop314_Route126	1	105	-1
3167	Stop443_Route126	1	105	-1
3168	Stop711_Route126	1	105	-1
3169	Stop455_Route126	1	105	-1
3170	Stop716_Route126	1	105	-1
3171	Stop461_Route126	1	105	-1
3172	Stop976_Route126	1	105	-1
3173	Stop468_Route126	1	105	-1
3174	Stop212_Route126	1	105	-1
3175	Stop221_Route126	1	105	-1
3176	Stop748_Route126	1	105	-1
3177	Stop368_Route126	1	105	-1
3178	Stop115_Route126	1	105	-1
3179	Stop244_Route126	1	105	-1
3180	Stop887_Route126	1	105	-1
3181	Stop832_Route130	1	106	-1
3182	Stop130_Route130	1	106	-1
3183	Stop395_Route130	1	106	-1
3184	Stop461_Route130	1	106	-1
3185	Stop237_Route130	1	106	-1
3186	Stop178_Route130	1	106	-1
3187	Stop754_Route130	1	106	-1
3188	Stop468_Route130	1	106	-1
3189	Stop670_Route130	1	106	-1
3190	Stop162_Route134	1	107	-1
3191	Stop489_Route134	1	107	-1
3192	Stop907_Route134	1	107	-1
3193	Stop108_Route134	1	107	-1
3194	Stop433_Route134	1	107	-1
3195	Stop564_Route134	1	107	-1
3196	Stop468_Route134	1	107	-1
3197	Stop246_Route134	1	107	-1
3198	Stop123_Route134	1	107	-1
3199	Stop800_Route135	1	108	-1
3200	Stop1_Route135	1	108	-1
3201	Stop162_Route135	1	108	-1
3202	Stop551_Route135	1	108	-1
3203	Stop489_Route135	1	108	-1
3204	Stop938_Route135	1	108	-1
3205	Stop907_Route135	1	108	-1
3206	Stop108_Route135	1	108	-1
3207	Stop433_Route135	1	108	-1
3208	Stop468_Route135	1	108	-1
3209	Stop246_Route135	1	108	-1
3210	Stop951_Route135	1	108	-1
3211	Stop0_Route136	1	109	-1
3212	Stop162_Route136	1	109	-1
3213	Stop551_Route136	1	109	-1
3214	Stop295_Route136	1	109	-1
3215	Stop489_Route136	1	109	-1
3216	Stop615_Route136	1	109	-1
3217	Stop907_Route136	1	109	-1
3218	Stop108_Route136	1	109	-1
3219	Stop433_Route136	1	109	-1
3220	Stop468_Route136	1	109	-1
3221	Stop23_Route136	1	109	-1
3222	Stop916_Route136	1	109	-1
3223	Stop951_Route136	1	109	-1
3224	Stop985_Route136	1	109	-1
3225	Stop635_Route136	1	109	-1
3226	Stop348_Route136	1	109	-1
3227	Stop699_Route136	1	109	-1
3228	Stop31_Route136	1	109	-1
3229	Stop489_Route143	1	110	-1
3230	Stop108_Route143	1	110	-1
3231	Stop493_Route143	1	110	-1
3232	Stop175_Route143	1	110	-1
3233	Stop564_Route143	1	110	-1
3234	Stop532_Route143	1	110	-1
3235	Stop246_Route143	1	110	-1
3236	Stop794_Route143	1	110	-1
3237	Stop123_Route143	1	110	-1
3238	Stop1_Route146	1	111	-1
3239	Stop395_Route146	1	111	-1
3240	Stop13_Route146	1	111	-1
3241	Stop916_Route146	1	111	-1
3242	Stop23_Route146	1	111	-1
3243	Stop794_Route146	1	111	-1
3244	Stop670_Route146	1	111	-1
3245	Stop551_Route146	1	111	-1
3246	Stop295_Route146	1	111	-1
3247	Stop938_Route146	1	111	-1
3248	Stop175_Route146	1	111	-1
3249	Stop950_Route146	1	111	-1
3250	Stop951_Route146	1	111	-1
3251	Stop832_Route146	1	111	-1
3252	Stop459_Route146	1	111	-1
3253	Stop461_Route146	1	111	-1
3254	Stop718_Route146	1	111	-1
3255	Stop985_Route146	1	111	-1
3256	Stop348_Route146	1	111	-1
3257	Stop736_Route146	1	111	-1
3258	Stop489_Route146	1	111	-1
3259	Stop108_Route146	1	111	-1
3260	Stop493_Route146	1	111	-1
3261	Stop237_Route146	1	111	-1
3262	Stop246_Route146	1	111	-1
3263	Stop0_Route147	1	112	-1
3264	Stop736_Route147	1	112	-1
3265	Stop995_Route147	1	112	-1
3266	Stop615_Route147	1	112	-1
3267	Stop489_Route147	1	112	-1
3268	Stop906_Route147	1	112	-1
3269	Stop797_Route147	1	112	-1
3270	Stop108_Route147	1	112	-1
3271	Stop493_Route147	1	112	-1
3272	Stop461_Route147	1	112	-1
3273	Stop175_Route147	1	112	-1
3274	Stop785_Route147	1	112	-1
3275	Stop916_Route147	1	112	-1
3276	Stop532_Route147	1	112	-1
3277	Stop247_Route147	1	112	-1
3278	Stop794_Route147	1	112	-1
3279	Stop635_Route147	1	112	-1
3280	Stop699_Route147	1	112	-1
3281	Stop31_Route147	1	112	-1
3282	Stop800_Route148	1	113	-1
3283	Stop736_Route148	1	113	-1
3284	Stop551_Route148	1	113	-1
3285	Stop489_Route148	1	113	-1
3286	Stop108_Route148	1	113	-1
3287	Stop493_Route148	1	113	-1
3288	Stop461_Route148	1	113	-1
3289	Stop175_Route148	1	113	-1
3290	Stop23_Route148	1	113	-1
3291	Stop951_Route148	1	113	-1
3292	Stop985_Route148	1	113	-1
3293	Stop794_Route148	1	113	-1
3294	Stop348_Route148	1	113	-1
3295	Stop670_Route148	1	113	-1
3296	Stop0_Route151	1	114	-1
3297	Stop1_Route151	1	114	-1
3298	Stop130_Route151	1	114	-1
3299	Stop139_Route151	1	114	-1
3300	Stop17_Route151	1	114	-1
3301	Stop916_Route151	1	114	-1
3302	Stop23_Route151	1	114	-1
3303	Stop664_Route151	1	114	-1
3304	Stop793_Route151	1	114	-1
3305	Stop794_Route151	1	114	-1
3306	Stop159_Route151	1	114	-1
3307	Stop928_Route151	1	114	-1
3308	Stop31_Route151	1	114	-1
3309	Stop551_Route151	1	114	-1
3310	Stop938_Route151	1	114	-1
3311	Stop175_Route151	1	114	-1
3312	Stop176_Route151	1	114	-1
3313	Stop564_Route151	1	114	-1
3314	Stop699_Route151	1	114	-1
3315	Stop65_Route151	1	114	-1
3316	Stop72_Route151	1	114	-1
3317	Stop461_Route151	1	114	-1
3318	Stop718_Route151	1	114	-1
3319	Stop468_Route151	1	114	-1
3320	Stop608_Route151	1	114	-1
3321	Stop736_Route151	1	114	-1
3322	Stop615_Route151	1	114	-1
3323	Stop635_Route151	1	114	-1
3324	Stop489_Route151	1	114	-1
3325	Stop108_Route151	1	114	-1
3326	Stop493_Route151	1	114	-1
3327	Stop246_Route151	1	114	-1
3328	Stop123_Route151	1	114	-1
3329	Stop640_Route152	1	115	-1
3330	Stop514_Route152	1	115	-1
3331	Stop900_Route152	1	115	-1
3332	Stop517_Route152	1	115	-1
3333	Stop269_Route152	1	115	-1
3334	Stop163_Route152	1	115	-1
3335	Stop551_Route152	1	115	-1
3336	Stop938_Route152	1	115	-1
3337	Stop689_Route152	1	115	-1
3338	Stop819_Route152	1	115	-1
3339	Stop323_Route152	1	115	-1
3340	Stop67_Route152	1	115	-1
3341	Stop326_Route152	1	115	-1
3342	Stop839_Route152	1	115	-1
3343	Stop971_Route152	1	115	-1
3344	Stop83_Route152	1	115	-1
3345	Stop597_Route152	1	115	-1
3346	Stop988_Route152	1	115	-1
3347	Stop605_Route152	1	115	-1
3348	Stop97_Route152	1	115	-1
3349	Stop481_Route152	1	115	-1
3350	Stop743_Route152	1	115	-1
3351	Stop112_Route152	1	115	-1
3352	Stop252_Route152	1	115	-1
3353	Stop549_Route155	1	116	-1
3354	Stop72_Route155	1	116	-1
3355	Stop841_Route155	1	116	-1
3356	Stop906_Route155	1	116	-1
3357	Stop941_Route155	1	116	-1
3358	Stop176_Route155	1	116	-1
3359	Stop50_Route155	1	116	-1
3360	Stop247_Route155	1	116	-1
3361	Stop699_Route155	1	116	-1
3362	Stop509_Route155	1	116	-1
3363	Stop991_Route155	1	116	-1
3364	Stop608_Route156	1	117	-1
3365	Stop162_Route156	1	117	-1
3366	Stop451_Route156	1	117	-1
3367	Stop130_Route156	1	117	-1
3368	Stop232_Route156	1	117	-1
3369	Stop267_Route156	1	117	-1
3370	Stop907_Route156	1	117	-1
3371	Stop139_Route156	1	117	-1
3372	Stop17_Route156	1	117	-1
3373	Stop468_Route156	1	117	-1
3374	Stop564_Route156	1	117	-1
3375	Stop246_Route156	1	117	-1
3376	Stop601_Route156	1	117	-1
3377	Stop26_Route156	1	117	-1
3378	Stop123_Route156	1	117	-1
3379	Stop830_Route156	1	117	-1
3380	Stop130_Route157	1	118	-1
3381	Stop644_Route157	1	118	-1
3382	Stop905_Route157	1	118	-1
3383	Stop794_Route157	1	118	-1
3384	Stop162_Route157	1	118	-1
3385	Stop936_Route157	1	118	-1
3386	Stop684_Route157	1	118	-1
3387	Stop175_Route157	1	118	-1
3388	Stop178_Route157	1	118	-1
3389	Stop188_Route157	1	118	-1
3390	Stop958_Route157	1	118	-1
3391	Stop962_Route157	1	118	-1
3392	Stop455_Route157	1	118	-1
3393	Stop330_Route157	1	118	-1
3394	Stop855_Route157	1	118	-1
3395	Stop219_Route157	1	118	-1
3396	Stop731_Route157	1	118	-1
3397	Stop736_Route157	1	118	-1
3398	Stop613_Route157	1	118	-1
3399	Stop617_Route157	1	118	-1
3400	Stop489_Route157	1	118	-1
3401	Stop108_Route157	1	118	-1
3402	Stop493_Route157	1	118	-1
3403	Stop881_Route157	1	118	-1
3404	Stop89_Route165	1	119	-1
3405	Stop226_Route165	1	119	-1
3406	Stop966_Route165	1	119	-1
3407	Stop488_Route165	1	119	-1
3408	Stop206_Route165	1	119	-1
3409	Stop879_Route165	1	119	-1
3410	Stop304_Route165	1	119	-1
3411	Stop20_Route165	1	119	-1
3412	Stop185_Route165	1	119	-1
3413	Stop156_Route165	1	119	-1
3414	Stop193_Route169	1	120	-1
3415	Stop327_Route169	1	120	-1
3416	Stop522_Route169	1	120	-1
3417	Stop856_Route169	1	120	-1
3418	Stop311_Route169	1	120	-1
3419	Stop536_Route169	1	120	-1
3420	Stop505_Route169	1	120	-1
3421	Stop61_Route169	1	120	-1
3422	Stop30_Route169	1	120	-1
3423	Stop899_Route171	1	121	-1
3424	Stop10_Route171	1	121	-1
3425	Stop460_Route171	1	121	-1
3426	Stop431_Route171	1	121	-1
3427	Stop183_Route171	1	121	-1
3428	Stop634_Route171	1	121	-1
3429	Stop899_Route172	1	122	-1
3430	Stop136_Route172	1	122	-1
3431	Stop10_Route172	1	122	-1
3432	Stop431_Route172	1	122	-1
3433	Stop183_Route172	1	122	-1
3434	Stop634_Route172	1	122	-1
3435	Stop832_Route192	1	123	-1
3436	Stop130_Route192	1	123	-1
3437	Stop899_Route192	1	123	-1
3438	Stop398_Route192	1	123	-1
3439	Stop591_Route192	1	123	-1
3440	Stop431_Route192	1	123	-1
3441	Stop178_Route192	1	123	-1
3442	Stop634_Route192	1	123	-1
3443	Stop801_Route201	1	124	-1
3444	Stop869_Route201	1	124	-1
3445	Stop38_Route201	1	124	-1
3446	Stop325_Route201	1	124	-1
3447	Stop776_Route201	1	124	-1
3448	Stop203_Route201	1	124	-1
3449	Stop141_Route201	1	124	-1
3450	Stop430_Route201	1	124	-1
3451	Stop240_Route201	1	124	-1
3452	Stop785_Route201	1	124	-1
3453	Stop18_Route201	1	124	-1
3454	Stop918_Route201	1	124	-1
3455	Stop119_Route201	1	124	-1
3456	Stop151_Route201	1	124	-1
3457	Stop860_Route201	1	124	-1
3458	Stop801_Route206	1	125	-1
3459	Stop547_Route206	1	125	-1
3460	Stop869_Route206	1	125	-1
3461	Stop38_Route206	1	125	-1
3462	Stop325_Route206	1	125	-1
3463	Stop203_Route206	1	125	-1
3464	Stop473_Route206	1	125	-1
3465	Stop785_Route206	1	125	-1
3466	Stop722_Route206	1	125	-1
3467	Stop918_Route206	1	125	-1
3468	Stop119_Route206	1	125	-1
3469	Stop151_Route206	1	125	-1
3470	Stop24_Route206	1	125	-1
3471	Stop860_Route206	1	125	-1
3472	Stop515_RouteRed	1	126	-1
3473	Stop139_RouteRed	1	126	-1
3474	Stop13_RouteRed	1	126	-1
3475	Stop785_RouteRed	1	126	-1
3476	Stop403_RouteRed	1	126	-1
3477	Stop797_RouteRed	1	126	-1
3478	Stop798_RouteRed	1	126	-1
3479	Stop670_RouteRed	1	126	-1
3480	Stop31_RouteRed	1	126	-1
3481	Stop159_RouteRed	1	126	-1
3482	Stop931_RouteRed	1	126	-1
3483	Stop807_RouteRed	1	126	-1
3484	Stop301_RouteRed	1	126	-1
3485	Stop175_RouteRed	1	126	-1
3486	Stop689_RouteRed	1	126	-1
3487	Stop51_RouteRed	1	126	-1
3488	Stop950_RouteRed	1	126	-1
3489	Stop699_RouteRed	1	126	-1
3490	Stop832_RouteRed	1	126	-1
3491	Stop65_RouteRed	1	126	-1
3492	Stop320_RouteRed	1	126	-1
3493	Stop327_RouteRed	1	126	-1
3494	Stop459_RouteRed	1	126	-1
3495	Stop461_RouteRed	1	126	-1
3496	Stop79_RouteRed	1	126	-1
3497	Stop601_RouteRed	1	126	-1
3498	Stop477_RouteRed	1	126	-1
3499	Stop489_RouteRed	1	126	-1
3500	Stop491_RouteRed	1	126	-1
3501	Stop371_RouteRed	1	126	-1
3502	Stop499_RouteRed	1	126	-1
3503	Stop247_RouteRed	1	126	-1
3504	Stop635_RouteRed	1	126	-1
3505	Stop776_RouteP	1	127	-1
3506	Stop139_RouteP	1	127	-1
3507	Stop907_RouteP	1	127	-1
3508	Stop141_RouteP	1	127	-1
3509	Stop785_RouteP	1	127	-1
3510	Stop18_RouteP	1	127	-1
3511	Stop153_RouteP	1	127	-1
3512	Stop159_RouteP	1	127	-1
3513	Stop544_RouteP	1	127	-1
3514	Stop162_RouteP	1	127	-1
3515	Stop430_RouteP	1	127	-1
3516	Stop175_RouteP	1	127	-1
3517	Stop310_RouteP	1	127	-1
3518	Stop830_RouteP	1	127	-1
3519	Stop705_RouteP	1	127	-1
3520	Stop579_RouteP	1	127	-1
3521	Stop461_RouteP	1	127	-1
3522	Stop468_RouteP	1	127	-1
3523	Stop93_RouteP	1	127	-1
3524	Stop477_RouteP	1	127	-1
3525	Stop736_RouteP	1	127	-1
3526	Stop489_RouteP	1	127	-1
3527	Stop754_RouteP	1	127	-1
3528	Stop785_RouteY	1	128	-1
3529	Stop364_RouteY	1	128	-1
3530	Stop853_RouteY	1	128	-1
3531	Stop258_RouteBlue	1	129	-1
3532	Stop907_RouteBlue	1	129	-1
3533	Stop12_RouteBlue	1	129	-1
3534	Stop915_RouteBlue	1	129	-1
3535	Stop659_RouteBlue	1	129	-1
3536	Stop411_RouteBlue	1	129	-1
3537	Stop160_RouteBlue	1	129	-1
3538	Stop168_RouteBlue	1	129	-1
3539	Stop680_RouteBlue	1	129	-1
3540	Stop820_RouteBlue	1	129	-1
3541	Stop54_RouteBlue	1	129	-1
3542	Stop697_RouteBlue	1	129	-1
3543	Stop188_RouteBlue	1	129	-1
3544	Stop585_RouteBlue	1	129	-1
3545	Stop716_RouteBlue	1	129	-1
3546	Stop461_RouteBlue	1	129	-1
3547	Stop594_RouteBlue	1	129	-1
3548	Stop467_RouteBlue	1	129	-1
3549	Stop979_RouteBlue	1	129	-1
3550	Stop729_RouteBlue	1	129	-1
3551	Stop92_RouteBlue	1	129	-1
3552	Stop988_RouteBlue	1	129	-1
3553	Stop736_RouteBlue	1	129	-1
3554	Stop480_RouteBlue	1	129	-1
3555	Stop609_RouteBlue	1	129	-1
3556	Stop362_RouteBlue	1	129	-1
3557	Stop368_RouteBlue	1	129	-1
3558	Stop754_RouteBlue	1	129	-1
3559	Stop626_RouteBlue	1	129	-1
3560	Stop761_RouteBlue	1	129	-1
3561	Stop763_RouteBlue	1	129	-1
3562	Stop907_RoutePink	1	130	-1
3563	Stop538_RoutePink	1	130	-1
3564	Stop162_RoutePink	1	130	-1
3565	Stop37_RoutePink	1	130	-1
3566	Stop175_RoutePink	1	130	-1
3567	Stop305_RoutePink	1	130	-1
3568	Stop178_RoutePink	1	130	-1
3569	Stop179_RoutePink	1	130	-1
3570	Stop710_RoutePink	1	130	-1
3571	Stop461_RoutePink	1	130	-1
3572	Stop336_RoutePink	1	130	-1
3573	Stop465_RoutePink	1	130	-1
3574	Stop468_RoutePink	1	130	-1
3575	Stop986_RoutePink	1	130	-1
3576	Stop736_RoutePink	1	130	-1
3577	Stop613_RoutePink	1	130	-1
3578	Stop489_RoutePink	1	130	-1
3579	Stop361_RoutePink	1	130	-1
3580	Stop754_RoutePink	1	130	-1
3581	Stop631_RoutePink	1	130	-1
3582	Stop889_RoutePink	1	130	-1
3583	Stop125_RoutePink	1	130	-1
3584	Stop770_RouteG	1	131	-1
3585	Stop907_RouteG	1	131	-1
3586	Stop271_RouteG	1	131	-1
3587	Stop657_RouteG	1	131	-1
3588	Stop408_RouteG	1	131	-1
3589	Stop37_RouteG	1	131	-1
3590	Stop424_RouteG	1	131	-1
3591	Stop175_RouteG	1	131	-1
3592	Stop817_RouteG	1	131	-1
3593	Stop178_RouteG	1	131	-1
3594	Stop179_RouteG	1	131	-1
3595	Stop308_RouteG	1	131	-1
3596	Stop180_RouteG	1	131	-1
3597	Stop952_RouteG	1	131	-1
3598	Stop700_RouteG	1	131	-1
3599	Stop832_RouteG	1	131	-1
3600	Stop324_RouteG	1	131	-1
3601	Stop201_RouteG	1	131	-1
3602	Stop84_RouteG	1	131	-1
3603	Stop469_RouteG	1	131	-1
3604	Stop345_RouteG	1	131	-1
3605	Stop347_RouteG	1	131	-1
3606	Stop736_RouteG	1	131	-1
3607	Stop609_RouteG	1	131	-1
3608	Stop483_RouteG	1	131	-1
3609	Stop229_RouteG	1	131	-1
3610	Stop360_RouteG	1	131	-1
3611	Stop489_RouteG	1	131	-1
3612	Stop751_RouteG	1	131	-1
3613	Stop127_RouteG	1	131	-1
3614	Stop832_RouteOrg	1	132	-1
3615	Stop736_RouteOrg	1	132	-1
3616	Stop162_RouteOrg	1	132	-1
3617	Stop835_RouteOrg	1	132	-1
3618	Stop356_RouteOrg	1	132	-1
3619	Stop641_RouteOrg	1	132	-1
3620	Stop226_RouteOrg	1	132	-1
3621	Stop935_RouteOrg	1	132	-1
3622	Stop489_RouteOrg	1	132	-1
3623	Stop907_RouteOrg	1	132	-1
3624	Stop461_RouteOrg	1	132	-1
3625	Stop78_RouteOrg	1	132	-1
3626	Stop175_RouteOrg	1	132	-1
3627	Stop754_RouteOrg	1	132	-1
3628	Stop468_RouteOrg	1	132	-1
3629	Stop478_RouteOrg	1	132	-1
3630	Stop769_RouteBrn	1	133	-1
3631	Stop139_RouteBrn	1	133	-1
3632	Stop907_RouteBrn	1	133	-1
3633	Stop153_RouteBrn	1	133	-1
3634	Stop544_RouteBrn	1	133	-1
3635	Stop162_RouteBrn	1	133	-1
3636	Stop687_RouteBrn	1	133	-1
3637	Stop175_RouteBrn	1	133	-1
3638	Stop830_RouteBrn	1	133	-1
3639	Stop705_RouteBrn	1	133	-1
3640	Stop450_RouteBrn	1	133	-1
3641	Stop964_RouteBrn	1	133	-1
3642	Stop839_RouteBrn	1	133	-1
3643	Stop842_RouteBrn	1	133	-1
3644	Stop971_RouteBrn	1	133	-1
3645	Stop461_RouteBrn	1	133	-1
3646	Stop339_RouteBrn	1	133	-1
3647	Stop468_RouteBrn	1	133	-1
3648	Stop93_RouteBrn	1	133	-1
3649	Stop477_RouteBrn	1	133	-1
3650	Stop736_RouteBrn	1	133	-1
3651	Stop489_RouteBrn	1	133	-1
3652	Stop495_RouteBrn	1	133	-1
3653	Stop754_RouteBrn	1	133	-1
3654	Stop884_RouteBrn	1	133	-1
3655	Stop249_RouteBrn	1	133	-1
3656	Stop781_RouteX2	1	134	-1
3657	Stop645_RouteX2	1	134	-1
3658	Stop461_RouteX2	1	134	-1
3659	Stop400_RouteX2	1	134	-1
3660	Stop35_RouteX3	1	135	-1
3661	Stop623_RouteX3	1	135	-1
3662	Stop676_RouteX3	1	135	-1
3663	Stop399_RouteX3	1	135	-1
3664	Stop363_RouteX3	1	135	-1
3665	Stop175_RouteX3	1	135	-1
3666	Stop299_RouteX3	1	135	-1
3667	Stop201_RouteX3	1	135	-1
3668	Stop669_RouteX4	1	136	-1
3669	Stop749_RouteX4	1	136	-1
3670	Stop948_RouteX4	1	136	-1
3671	Stop511_RouteX4	1	136	-1
3672	Stop510_RouteX4	1	136	-1
3673	Stop930_RouteX4	1	136	-1
3674	Stop773_RouteX4	1	136	-1
3675	Stop946_RouteX4	1	136	-1
3676	Stop625_RouteX5	1	137	-1
3677	Stop409_RouteX5	1	137	-1
3678	Stop420_RouteX5	1	137	-1
3679	Stop285_RouteX5	1	137	-1
3680	Stop327_RouteX5	1	137	-1
3681	Stop897_RouteX5	1	137	-1
3682	Stop577_RouteX6	1	138	-1
3683	Stop730_RouteX6	1	138	-1
3684	Stop670_RouteX6	1	138	-1
3685	Stop461_RouteX6	1	138	-1
3686	Stop443_RouteX7	1	139	-1
3687	Stop987_RouteX7	1	139	-1
3688	Stop955_RouteX7	1	139	-1
3689	Stop461_RouteX7	1	139	-1
3690	Stop613_RouteX7	1	139	-1
3691	Stop455_RouteX7	1	139	-1
3692	Stop654_RouteX8	1	140	-1
3693	Stop536_RouteX8	1	140	-1
3694	Stop589_RouteX8	1	140	-1
3695	Stop180_RouteX8	1	140	-1
3696	Stop139_RouteX8	1	140	-1
3697	Stop505_RouteX8	1	140	-1
3698	Stop873_RouteX9	1	141	-1
3699	Stop437_RouteX9	1	141	-1
3700	Stop795_RouteX9	1	141	-1
3701	Stop266_RouteX9	1	141	-1
3702	Stop255_RouteX9	1	141	-1
3703	Stop213_RouteX9	1	141	-1
3704	Stop359_RouteX9	1	141	-1
3705	Stop471_RouteX9	1	141	-1
3706	Stop475_RouteX9	1	141	-1
3707	Stop538_RouteX9	1	141	-1
3708	Stop655_RouteX12	1	142	-1
3709	Stop512_RouteX12	1	142	-1
3710	Stop832_RouteX12	1	142	-1
3711	Stop603_RouteX12	1	142	-1
3712	Stop972_RouteXJ14	1	143	-1
3713	Stop494_RouteXJ14	1	143	-1
3714	Stop175_RouteXJ14	1	143	-1
3715	Stop897_RouteXJ14	1	143	-1
3716	Stop972_RouteX15	1	144	-1
3717	Stop574_RouteX15	1	144	-1
3718	Stop201_RouteX15	1	144	-1
3719	Stop897_RouteX15	1	144	-1
3720	Stop870_RouteX18	1	145	-1
3721	Stop825_RouteX18	1	145	-1
3722	Stop894_RouteX18	1	145	-1
3723	Stop538_RouteX18	1	145	-1
3724	Stop817_RouteX20	1	146	-1
3725	Stop270_RouteX20	1	146	-1
3726	Stop417_RouteX20	1	146	-1
3727	Stop736_RouteX20	1	146	-1
3728	Stop175_RouteX20	1	146	-1
3729	Stop571_RouteX20	1	146	-1
3730	Stop576_RouteX21	1	147	-1
3731	Stop725_RouteX21	1	147	-1
3732	Stop949_RouteX21	1	147	-1
3733	Stop864_RouteX21	1	147	-1
3734	Stop475_RouteX21	1	147	-1
3735	Stop125_RouteX21	1	147	-1
3736	Stop72_RouteX22	1	148	-1
3737	Stop176_RouteX22	1	148	-1
3738	Stop941_RouteX22	1	148	-1
3739	Stop461_RouteX22	1	148	-1
3740	Stop139_RouteX22	1	148	-1
3741	Stop601_RouteX22	1	148	-1
3742	Stop765_RouteX24	1	149	-1
3743	Stop287_RouteX24	1	149	-1
3744	Stop250_RouteX24	1	149	-1
3745	Stop371_RouteX24	1	149	-1
3746	Stop301_RouteX24	1	149	-1
3747	Stop499_RouteX24	1	149	-1
3748	Stop380_RouteX26	1	150	-1
3749	Stop662_RouteX26	1	150	-1
3750	Stop175_RouteX26	1	150	-1
3751	Stop993_RouteX26	1	150	-1
3752	Stop677_RouteX28	1	151	-1
3753	Stop531_RouteX28	1	151	-1
3754	Stop175_RouteX28	1	151	-1
3755	Stop461_RouteX28	1	151	-1
3756	Stop852_RouteX29	1	152	-1
3757	Stop838_RouteX29	1	152	-1
3758	Stop379_RouteX29	1	152	-1
3759	Stop798_RouteX29	1	152	-1
3760	Stop483_RouteX29	1	152	-1
3761	Stop73_RouteX29	1	152	-1
3762	Stop370_RouteX29	1	152	-1
3763	Stop15_RouteX29	1	152	-1
3764	Stop259_RouteX30	1	153	-1
3765	Stop843_RouteX30	1	153	-1
3766	Stop507_RouteX30	1	153	-1
3767	Stop327_RouteX30	1	153	-1
3768	Stop57_RouteX30	1	153	-1
3769	Stop993_RouteX30	1	153	-1
3770	Stop553_RouteX35	1	154	-1
3771	Stop465_RouteX35	1	154	-1
3772	Stop888_RouteX35	1	154	-1
3773	Stop773_RouteX35	1	154	-1
3774	Stop72_RouteX36	1	155	-1
3775	Stop176_RouteX36	1	155	-1
3776	Stop699_RouteX36	1	155	-1
3777	Stop459_RouteX36	1	155	-1
3778	Stop601_RouteX36	1	155	-1
3779	Stop65_RouteX36	1	155	-1
3780	Stop297_RouteX39	1	156	-1
3781	Stop624_RouteX39	1	156	-1
3782	Stop693_RouteX39	1	156	-1
3783	Stop946_RouteX39	1	156	-1
3784	Stop765_RouteX44	1	157	-1
3785	Stop103_RouteX44	1	157	-1
3786	Stop628_RouteX44	1	157	-1
3787	Stop977_RouteX44	1	157	-1
3788	Stop672_RouteX47	1	158	-1
3789	Stop447_RouteX47	1	158	-1
3790	Stop370_RouteX47	1	158	-1
3791	Stop78_RouteX47	1	158	-1
3792	Stop522_RouteX49	1	159	-1
3793	Stop118_RouteX49	1	159	-1
3794	Stop911_RouteX49	1	159	-1
3795	Stop514_RouteX49	1	159	-1
3796	Stop62_RouteX49	1	159	-1
3797	Stop889_RouteX49	1	159	-1
3798	Stop157_RouteX49	1	159	-1
3799	Stop571_RouteX49	1	159	-1
3800	Stop893_RouteX50	1	160	-1
3801	Stop386_RouteX50	1	160	-1
3802	Stop7_RouteX50	1	160	-1
3803	Stop40_RouteX50	1	160	-1
3804	Stop455_RouteX50	1	160	-1
3805	Stop603_RouteX50	1	160	-1
3806	Stop643_RouteX50	1	160	-1
3807	Stop894_RouteX50	1	160	-1
3808	Stop743_RouteX52	1	161	-1
3809	Stop616_RouteX52	1	161	-1
3810	Stop514_RouteX52	1	161	-1
3811	Stop990_RouteX52	1	161	-1
3812	Stop4_RouteX52	1	161	-1
3813	Stop556_RouteX52	1	161	-1
3814	Stop174_RouteX52	1	161	-1
3815	Stop78_RouteX52	1	161	-1
3816	Stop440_RouteX53	1	162	-1
3817	Stop464_RouteX53	1	162	-1
3818	Stop378_RouteX53	1	162	-1
3819	Stop804_RouteX53	1	162	-1
3820	Stop361_RouteX53	1	162	-1
3821	Stop3_RouteX53	1	162	-1
3822	Stop97_RouteX54	1	163	-1
3823	Stop868_RouteX54	1	163	-1
3824	Stop56_RouteX54	1	163	-1
3825	Stop373_RouteX54	1	163	-1
3826	Stop645_RouteX55	1	164	-1
3827	Stop672_RouteX55	1	164	-1
3828	Stop499_RouteX55	1	164	-1
3829	Stop15_RouteX55	1	164	-1
3830	Stop97_RouteX56	1	165	-1
3831	Stop848_RouteX56	1	165	-1
3832	Stop83_RouteX56	1	165	-1
3833	Stop736_RouteX56	1	165	-1
3834	Stop175_RouteX56	1	165	-1
3835	Stop4_RouteX56	1	165	-1
3836	Stop781_RouteX59	1	166	-1
3837	Stop634_RouteX59	1	166	-1
3838	Stop62_RouteX59	1	166	-1
3839	Stop499_RouteX59	1	166	-1
3840	Stop986_RouteX60	1	167	-1
3841	Stop553_RouteX60	1	167	-1
3842	Stop465_RouteX60	1	167	-1
3843	Stop750_RouteX60	1	167	-1
3844	Stop475_RouteX60	1	167	-1
3845	Stop174_RouteX60	1	167	-1
3846	Stop181_RouteX62	1	168	-1
3847	Stop58_RouteX62	1	168	-1
3848	Stop335_RouteX62	1	168	-1
3849	Stop777_RouteX62	1	168	-1
3850	Stop807_RouteX62	1	168	-1
3851	Stop832_RouteX62	1	168	-1
3852	Stop888_RouteX62	1	168	-1
3853	Stop925_RouteX62	1	168	-1
3854	Stop966_RouteX63	1	169	-1
3855	Stop195_RouteX63	1	169	-1
3856	Stop555_RouteX63	1	169	-1
3857	Stop180_RouteX63	1	169	-1
3858	Stop867_RouteX65	1	170	-1
3859	Stop307_RouteX65	1	170	-1
3860	Stop590_RouteX65	1	170	-1
3861	Stop961_RouteX65	1	170	-1
3862	Stop131_RouteX65	1	170	-1
3863	Stop556_RouteX65	1	170	-1
3864	Stop245_RouteX66	1	171	-1
3865	Stop379_RouteX66	1	171	-1
3866	Stop527_RouteX66	1	171	-1
3867	Stop131_RouteX66	1	171	-1
3868	Stop373_RouteX66	1	171	-1
3869	Stop556_RouteX66	1	171	-1
3870	Stop940_RouteX67	1	172	-1
3871	Stop64_RouteX67	1	172	-1
3872	Stop505_RouteX67	1	172	-1
3873	Stop977_RouteX67	1	172	-1
3874	Stop316_RouteX70	1	173	-1
3875	Stop647_RouteX70	1	173	-1
3876	Stop157_RouteX70	1	173	-1
3877	Stop601_RouteX70	1	173	-1
3878	Stop662_RouteX71	1	174	-1
3879	Stop494_RouteX71	1	174	-1
3880	Stop57_RouteX71	1	174	-1
3881	Stop897_RouteX71	1	174	-1
3882	Stop186_RouteX72	1	175	-1
3883	Stop504_RouteX72	1	175	-1
3884	Stop904_RouteX72	1	175	-1
3885	Stop815_RouteX72	1	175	-1
3886	Stop737_RouteX73	1	176	-1
3887	Stop865_RouteX73	1	176	-1
3888	Stop402_RouteX73	1	176	-1
3889	Stop557_RouteX73	1	176	-1
3890	Stop867_RouteX74	1	177	-1
3891	Stop307_RouteX74	1	177	-1
3892	Stop332_RouteX74	1	177	-1
3893	Stop4_RouteX74	1	177	-1
3894	Stop137_RouteX76	1	178	-1
3895	Stop878_RouteX76	1	178	-1
3896	Stop763_RouteX76	1	178	-1
3897	Stop705_RouteX76	1	178	-1
3898	Stop252_RouteX77	1	179	-1
3899	Stop323_RouteX77	1	179	-1
3900	Stop450_RouteX77	1	179	-1
3901	Stop139_RouteX77	1	179	-1
3902	Stop28_RouteX78	1	180	-1
3903	Stop690_RouteX78	1	180	-1
3904	Stop238_RouteX78	1	180	-1
3905	Stop159_RouteX78	1	180	-1
3906	Stop459_RouteX78	1	180	-1
3907	Stop951_RouteX78	1	180	-1
3908	Stop940_RouteX79	1	181	-1
3909	Stop61_RouteX79	1	181	-1
3910	Stop418_RouteX79	1	181	-1
3911	Stop491_RouteX79	1	181	-1
3912	Stop682_RouteX80	1	182	-1
3913	Stop149_RouteX80	1	182	-1
3914	Stop551_RouteX80	1	182	-1
3915	Stop65_RouteX80	1	182	-1
3916	Stop809_RouteX81	1	183	-1
3917	Stop198_RouteX81	1	183	-1
3918	Stop884_RouteX81	1	183	-1
3919	Stop718_RouteX81	1	183	-1
3920	Stop720_RouteX82	1	184	-1
3921	Stop549_RouteX82	1	184	-1
3922	Stop799_RouteX82	1	184	-1
3923	Stop859_RouteX82	1	184	-1
3924	Stop631_RouteX82	1	184	-1
3925	Stop750_RouteX82	1	184	-1
3926	Stop792_RouteX84	1	185	-1
3927	Stop766_RouteX84	1	185	-1
3928	Stop783_RouteX84	1	185	-1
3929	Stop21_RouteX84	1	185	-1
3930	Stop121_RouteX95	1	186	-1
3931	Stop625_RouteX95	1	186	-1
3932	Stop813_RouteX95	1	186	-1
3933	Stop448_RouteX95	1	186	-1
3934	Stop582_RouteX95	1	186	-1
3935	Stop285_RouteX95	1	186	-1
3936	Stop327_RouteX95	1	186	-1
3937	Stop897_RouteX95	1	186	-1
3938	Stop989_RouteX85	1	187	-1
3939	Stop850_RouteX85	1	187	-1
3940	Stop449_RouteX85	1	187	-1
3941	Stop127_RouteX85	1	187	-1
3942	Stop302_RouteX87	1	188	-1
3943	Stop410_RouteX87	1	188	-1
3944	Stop667_RouteX87	1	188	-1
3945	Stop533_RouteX87	1	188	-1
3946	Stop79_RouteX87	1	188	-1
3947	Stop285_RouteX87	1	188	-1
3948	Stop24_RouteX93	1	189	-1
3949	Stop547_RouteX93	1	189	-1
3950	Stop74_RouteX93	1	189	-1
3951	Stop884_RouteX93	1	189	-1
3952	Stop140_RouteX94	1	190	-1
3953	Stop695_RouteX94	1	190	-1
3954	Stop118_RouteX94	1	190	-1
3955	Stop534_RouteX94	1	190	-1
3956	Stop125_RouteX94	1	190	-1
3957	Stop556_RouteX94	1	190	-1
3958	Stop222_RouteX103	1	191	-1
3959	Stop236_RouteX103	1	191	-1
3960	Stop694_RouteX103	1	191	-1
3961	Stop798_RouteX103	1	191	-1
3962	Stop443_RouteX126	1	192	-1
3963	Stop817_RouteX126	1	192	-1
3964	Stop212_RouteX126	1	192	-1
3965	Stop54_RouteX126	1	192	-1
3966	Stop461_RouteX126	1	192	-1
3967	Stop455_RouteX126	1	192	-1
3968	Stop699_RouteX136	1	193	-1
3969	Stop31_RouteX136	1	193	-1
3970	Stop489_RouteX136	1	193	-1
3971	Stop951_RouteX136	1	193	-1
3972	Stop1_RouteX146	1	194	-1
3973	Stop938_RouteX146	1	194	-1
3974	Stop951_RouteX146	1	194	-1
3975	Stop718_RouteX146	1	194	-1
3976	Stop906_RouteX147	1	195	-1
3977	Stop995_RouteX147	1	195	-1
3978	Stop175_RouteX147	1	195	-1
3979	Stop461_RouteX147	1	195	-1
3980	Stop72_RouteX151	1	196	-1
3981	Stop176_RouteX151	1	196	-1
3982	Stop699_RouteX151	1	196	-1
3983	Stop139_RouteX151	1	196	-1
3984	Stop65_RouteX151	1	196	-1
3985	Stop718_RouteX151	1	196	-1
3986	Stop252_RouteX152	1	197	-1
3987	Stop323_RouteX152	1	197	-1
3988	Stop551_RouteX152	1	197	-1
3989	Stop689_RouteX152	1	197	-1
3990	Stop731_RouteX157	1	198	-1
3991	Stop794_RouteX157	1	198	-1
3992	Stop613_RouteX157	1	198	-1
3993	Stop455_RouteX157	1	198	-1
3994	1_Rogers_Park	2	-1	54991
3995	2_West_Ridge	2	-1	71942
3996	3_Uptown	2	-1	56362
3997	4_Lincoln_Square	2	-1	39493
3998	5_North_Center	2	-1	31867
3999	6_Lake_View	2	-1	94368
4000	7_Lincoln_Park	2	-1	64116
4001	8_Near_North_Side	2	-1	80484
4002	9_Edison_Park	2	-1	15852
4003	10_Norwood_Park	2	-1	42092
4004	11_Jefferson_Park	2	-1	25448
4005	12_Forest_Glen	2	-1	26513
4006	13_North_Park	2	-1	17931
4007	14_Albany_Park	2	-1	51542
4008	15_Portage_Park	2	-1	64124
4009	16_Irving_Park	2	-1	53359
4010	17_Dunning	2	-1	41932
4011	18_Montclare	2	-1	13426
4012	19_Belmont_Cragin	2	-1	78743
4013	20_Hermosa	2	-1	25010
4014	21_Avondale	2	-1	39262
4015	22_Logan_Square	2	-1	73595
4016	23_Humboldt_Park	2	-1	56323
4017	24_West_Town	2	-1	81432
4018	25_Austin	2	-1	98514
4019	26_West_Garfield_Park	2	-1	18001
4020	27_East_Garfield_Park	2	-1	20567
4021	28_Near_West_Side	2	-1	54881
4022	29_North_Lawndale	2	-1	35912
4023	30_South_Lawndale	2	-1	79288
4024	31_Lower_West_Side	2	-1	35769
4025	32_The_Loop	2	-1	29283
4026	33_Near_South_Side	2	-1	21390
4027	34_Armour_Square	2	-1	13391
4028	35_Douglas	2	-1	18238
4029	36_Oakland	2	-1	5918
4030	37_Fuller_Park	2	-1	2876
4031	38_Grand_Boulevard	2	-1	21929
4032	39_Kenwood	2	-1	17841
4033	40_Washington_Park	2	-1	11717
4034	41_Hyde_Park	2	-1	25681
4035	42_Woodlawn	2	-1	25983
4036	43_South_Shore	2	-1	49767
4037	44_Chatham	2	-1	31028
4038	45_Avalon_Park	2	-1	10185
4039	46_South_Chicago	2	-1	31198
4040	47_Burnside	2	-1	2916
4041	48_Calumet_Heights	2	-1	13812
4042	49_Roseland	2	-1	44619
4043	50_Pullman	2	-1	7325
4044	51_South_Deering	2	-1	15109
4045	52_East_Side	2	-1	23042
4046	53_West_Pullman	2	-1	29640
4047	54_Riverdale	2	-1	6482
4048	55_Hegewisch	2	-1	9426
4049	56_Garfield_Ridge	2	-1	34513
4050	57_Archer_Heights	2	-1	13393
4051	58_Brighton_Park	2	-1	45368
4052	59_McKinley_Park	2	-1	15612
4053	60_Bridgeport	2	-1	31977
4054	61_New_City	2	-1	44377
4055	62_West_Elsdon	2	-1	18109
4056	63_Gage_Park	2	-1	39894
4057	64_Clearing	2	-1	23139
4058	65_West_Lawn	2	-1	33355
4059	66_Chicago_Lawn	2	-1	55628
4060	67_West_Englewood	2	-1	35505
4061	68_Englewood	2	-1	30654
4062	69_Greater_Grand_Crossing	2	-1	32602
4063	70_Ashburn	2	-1	41081
4064	71_Auburn_Gresham	2	-1	48743
4065	72_Beverly	2	-1	20034
4066	73_Washington_Heights	2	-1	26493
4067	74_Mount_Greenwood	2	-1	19093
4068	75_Morgan_Park	2	-1	28457
4069	76_O'Hare	2	-1	33377
4070	77_Edgewater	2	-1	56521
4071	Near_North_-_Komed_Holman_Health_Center	3	-1	1
4072	ACCESS_at_the_Illinois_Eye_Institute	3	-1	1
4073	ACCESS_Doctors_Medical_Center	3	-1	1
4074	Esperanza_Health_Center_-_Marquette	3	-1	1
4075	Lawndale_Christian_Health_Center_-_Archer	3	-1	1
4076	PrimeCare_Portage_Park	3	-1	1
4077	Erie_Family_Health_Center_-_-_Johnson_School	3	-1	1
4078	ACCESS_Madison_Family_Health_Center	3	-1	1
4079	PrimeCare_Ames	3	-1	1
4080	ACCESS_Evanston-Rogers_Park_Family_Health_Center	3	-1	1
4081	Aunt_Martha's_Roseland_Community_Health_Center	3	-1	1
4082	ACCESS_at_Perspectives_Charter_School-_Calumet	3	-1	1
4083	UIC-_Mile_Square_at_Davis_Elementary	3	-1	1
4084	Near_North_-_Uptown_Community_Health_Center	3	-1	1
4085	Heartland_Health_Centers_-_Lincoln_Square	3	-1	1
4086	American_Indian_Health_Services_of_Chicago	3	-1	1
4087	PCC_Salud_Family_Health_Center	3	-1	1
4088	Friend_Family_Health_Center_-_Ashland	3	-1	1
4089	PrimeCare_Fullerton	3	-1	1
4090	CommunityHealth_-_West_Town	3	-1	1
4091	Near_North_-_Cottage_View_Health_Center	3	-1	1
4092	UIC_-_Mile_Square_Health_Center	3	-1	1
4093	UIC-_Mile_Square_Integrated_Health_Care_North_Center_Clinic	3	-1	1
4094	Cook_County_-_John_Sengstacke_Health_Center	3	-1	1
4095	Erie_Family_Health_Center_-_Teen_Health_Center	3	-1	1
4096	Heartland_Health_Center-_Hibbard_Elementary_School	3	-1	1
4097	Alivio_Medical_Center_-_Morgan	3	-1	1
4098	Chicago_Family_Health_Center_-_Roseland	3	-1	1
4099	PCC_Community_Wellness_Center_at_Loretto_Hospital	3	-1	1
4100	ACCESS_Pilsen_Family_Health_Center	3	-1	1
4101	ACCESS_Auburn-Gresham_Family_Health_Center	3	-1	1
4102	Chicago_Family_Health_Center_-_East_Side	3	-1	1
4103	ACCESS_Brandon_Family_Health_Center	3	-1	1
4104	Beloved_Community_Family_Wellness_Center	3	-1	1
4105	Friend_Family_Health_Center_-_Cottage_Grove_	3	-1	1
4106	Erie_Family_Health_Center_--_L._Ward_	3	-1	1
4107	Heartland_Health_Centers_-_Rogers_Park	3	-1	1
4108	ACCESS_Warren_Family_Health_Center	3	-1	1
4109	Cook_County_-_Near_South_Health_Center	3	-1	1
4110	Heartland_Health_Outreach-_Refugee_Health	3	-1	1
4111	Near_North_-_Denny_Community_Health_Center	3	-1	1
4112	ACCESS_at_St._Francis_Health_Center	3	-1	1
4113	Aunt_Martha's_Southeast_Side_Community_Health_Center	3	-1	1
4114	ACCESS_Booker_Family_Health_Center	3	-1	1
4115	Heartland_Health_Centers_-_Lake_View	3	-1	1
4116	Infant_Welfare_Society	3	-1	1
4117	CommunityHealth_-_Englewood	3	-1	1
4118	PrimeCare_Northwest	3	-1	1
4119	Lawndale_Christian_Health_Center_-_Farragut_Career_Academy	3	-1	1
4120	ACCESS_Servicios_Medicos_La_Villita	3	-1	1
4121	Esperanza_Health_Centers	3	-1	1
4122	Near_North_-_Louise_Landau_Health_Center	3	-1	1
4123	UIC_-_Mile_Square_-_Back_of_the_Yards	3	-1	1
4124	Heartland_Health_Center-_Senn_High_School	3	-1	1
4125	Near_North_-_Winfield_Moody_Health_Center	3	-1	1
4126	University_of_Chicago-_Washinton_Park_Children's_Free_Health_Clinic_	3	-1	1
4127	Erie_Family_Health_Center_-_West_Town	3	-1	1
4128	Chicago_Family_Health_Center-_South_Chicago	3	-1	1
4129	Friend_Family_Health_Center-Western	3	-1	1
4130	ACCESS_Humboldt_Park_Family_Health_Center	3	-1	1
4131	Simpson_Academy_	3	-1	1
4132	Mercy_Family_Health_Center_@_Mercy_Hospital_	3	-1	1
4133	Asian_American_Human_Services_Family_Health_Center_Inc.	3	-1	1
4134	Cook_County_-_Childrenâs_Advocacy_Center	3	-1	1
4135	Christian_Community_Health_Center	3	-1	1
4136	ACCESS_Plaza_Family_Health_Center	3	-1	1
4137	UIC_-_Mile_Square_Health_Center_-_South_Shore	3	-1	1
4138	PCC_Austin_Family_Health_Center	3	-1	1
4139	Alivio_Medical_Center_-_John_Spry_Community_School_and_Community_Links_High_School	3	-1	1
4140	Mercy_Family_Health_Center_-_Henry_Booth_House_	3	-1	1
4141	Chicago_Family_Health_Center_-_Chicago_Lawn	3	-1	1
4142	ACCESS_Ashland_Family_Health_Center	3	-1	1
4143	Cook_County_-_Dr._Jorge_Prieto_Health_Center	3	-1	1
4144	Heartland_Health_Outreach-_Uptown	3	-1	1
4145	Erie_Family_Health_Center_-_Foster	3	-1	1
4146	Mercy_Family_Health_Center_-_Lower_West	3	-1	1
4147	Circle_Family_Health_Care_Network_-_Parkside	3	-1	1
4148	ACCESS_Westside_Family_Health_Center	3	-1	1
4149	Port_Ministries_Free_Clinic	3	-1	1
4150	PCC_Walk-In_Wellness_Center_at_Norwegian_American_Hospital	3	-1	1
4151	Cook_County_-_Austin_Health_Center	3	-1	1
4152	Chicago_Family_Health_Center-_Pullman	3	-1	1
4153	UIC_-_Mile_Square_-_Englewood	3	-1	1
4154	Friend_Family_Health_Center-_Beethoven	3	-1	1
4155	Friend_Family_Health_Center-Pulaski	3	-1	1
4156	ACCESS_at_Gary_Comer_Youth_Center	3	-1	1
4157	Mercy_Family_Health_Center_@_Oakwood_Shores	3	-1	1
4158	Cook_County_-_Fantus_Health_Center	3	-1	1
4159	Alivio_Medical_Center-_Jose_Clemente_Orozco_Academy_of_Fine_Arts_and_Sciences_	3	-1	1
4160	ACCESS_Cabrini_Family_Health_Center	3	-1	1
4161	IMAN_Health_Clinic	3	-1	1
4162	Lawndale_Christian_Health_Center_-_Homan_Square	3	-1	1
4163	Erie_Family_Health_Center_--_Helping_Hands	3	-1	1
4164	Howard_Brown_Health_Center-_Aris_Health	3	-1	1
4165	ACCESS_Kedzie_Family_Health_Center	3	-1	1
4166	Near_North-_Kostner_Health_Center	3	-1	1
4167	ACCESS_Centro_Medico_San_Rafael	3	-1	1
4168	Cook_County_-_Logan_Square_Health_Center	3	-1	1
4169	ACCESS_Centro_Medico	3	-1	1
4170	Near_North_-_Reavis_	3	-1	1
4171	Erie_Family_Health_Center_-_Division_St.	3	-1	1
4172	Howard_Brown_Health_Center	3	-1	1
4173	ACCESS_at_Anixter_Center	3	-1	1
4174	ACCESS_Southwest_Family_Health_Center	3	-1	1
4175	Heartland_Health_Centers_-_Wilson	3	-1	1
4176	PCC_West_Town_Family_Health_Center	3	-1	1
4177	Lawndale_Christian_Health_Center_-_Ogden	3	-1	1
4178	Cook_County_-_Englewood_Health_Center	3	-1	1
4179	Cook_County_-_Woodlawn_Health_Center	3	-1	1
4180	ACCESS_Grand_Boulevard_Family_Health_Center	3	-1	1
4181	Alivio_Medical_Center_-Little_Village_Lawndale_High_School_Campus__	3	-1	1
4182	Erie_Family_Health_Center_--_Humboldt_Park	3	-1	1
4183	Esperanza_Health_Center_-_Little_Village	3	-1	1
4184	UIC-_Mile_Square_Integrated_Health_Care_New_City_Clinic	3	-1	1
4185	Circle_Family_Healthcare_Network_-_Division	3	-1	1
4186	ACCESS_Sinai	3	-1	1
4187	PrimeCare_West_Town	3	-1	1
4188	ACCESS_at_Holy_Cross	3	-1	1
4189	Alivio_Medical_Center_-_Western	3	-1	1

==> anc/chicago_network_objective_data.txt <==
Field	Value
Elements	3
Lowest	8
Gravity_Falloff	1.0
Multiplier	10000000000


==> anc/chicago_network_problem_data.txt <==
Field	Value
Elements	1
Horizon	1440.0


==> anc/chicago_network_search_parameters.txt <==
Elements	16
Continue	0
Iterations	500
Temp_Init	10000000000000000.0
Temp_Factor	0.999
Attractive_Max	40
Nbhd_Add_Lim	90
Nbhd_Add_Lim2	2
Nbhd_Drop_Lim	90
Nbhd_Drop_Lim2	2
Nbhd_Swap_Lim	2
Tenure_Init	6.0
Tenure_Factor	1.15
Nonimp_In_Max	20
Nonimp_Out_Max	10
Step	1
Exhaustive	1


==> anc/chicago_network_transit_data.txt <==
ID	Name	Type	Fleet	Circuit	Scaling	LB	UB	Fare	Frequency	Capacity
0	1	0	3	59.21759259259259	0.56875	2	10000000000	2.25	0.050660620748964116	1618.1508873426628
1	2	0	5	153.99235553697514	0.5774305555555556	5	10000000000	2.25	0.03246914421540522	1052.9256431892682
2	3	0	32	158.31181549617207	1.	6	10000000000	2.25	0.20213273342679688	11351.774309248913
3	4	0	35	175.53435288041518	1.	6	10000000000	2.25	0.19939117002268014	11197.808108473717
4	5	0	8	96.32051282051282	0.22361111111111112	4	10000000000	2.25	0.08305603620391322	1043.0177026487422
5	6	0	23	110.36726525962344	1.	4	10000000000	2.25	0.20839512464040622	11703.470199805211
6	7	0	7	104.71928192188285	0.7111111111111111	4	10000000000	2.25	0.06684537815320173	2669.537021926264
7	8	0	34	168.53048318999393	1.	6	10000000000	2.25	0.2017439181116563	11329.938441150616
8	8A	0	11	66.75245537567454	0.6520833333333333	3	10000000000	2.25	0.16478794582301676	6034.699363984697
9	9	0	40	226.16378533552813	1.	8	10000000000	2.25	0.1768629753904123	9932.624697925556
10	X9	0	12	175.88313099943537	0.6701388888888888	6	10000000000	2.25	0.06822712292993308	2567.7277714680313
11	10	0	7	80.05772686433063	0.41909722222222223	3	10000000000	2.25	0.08743690676931797	2057.9587561760522
12	11	0	7	52.04950495049505	0.5798611111111112	2	10000000000	2.25	0.13448735019973368	4379.580559254327
13	12	0	20	99.31148059477286	1.	4	10000000000	2.25	0.2013865857222219	11309.870654159982
14	J14	0	20	108.14517776649053	0.84375	4	10000000000	2.25	0.18493658629129486	8763.220141413007
15	15	0	15	100.30827746901113	1.	4	10000000000	2.25	0.14953900494038536	8398.110517452042
16	18	0	13	96.54711377706555	0.6923611111111111	4	10000000000	2.25	0.13464928666866174	5235.568213537575
17	19	0	12	101.65112275933475	0.4149305555555556	4	10000000000	2.25	0.1180508357828052	2750.879600828818
18	20	0	25	102.27737932327949	1.	4	10000000000	2.25	0.24443332597504008	13727.37558675825
19	21	0	19	128.98968545279072	1.	5	10000000000	2.25	0.1472985993671088	8272.28934045683
20	22	0	32	138.4420939624867	1.	5	10000000000	2.25	0.23114357117908776	12981.02295741757
21	24	0	6	126.13198279273983	0.6475694444444444	5	10000000000	2.25	0.04756921969473202	1729.9735972481667
22	26	0	7	162.19976813966178	0.7628472222222222	6	10000000000	2.25	0.04315665848531093	1848.8959844984481
23	28	0	15	132.62430611223814	1.	5	10000000000	2.25	0.11310143999777615	6351.776870275108
24	29	0	23	138.17936148818498	1.	5	10000000000	2.25	0.1664503276921468	9347.850403190963
25	31	0	2	47.43480263157895	0.41805555555555557	2	10000000000	2.25	0.042163135272930016	989.9060899378509
26	30	0	13	104.53930025279104	0.7913194444444445	4	10000000000	2.25	0.12435514651967379	5526.404888907564
27	34	0	10	52.710843373493965	1.	2	10000000000	2.25	0.18971428571428575	10654.354285714287
28	35	0	17	108.5502448405397	0.8493055555555555	4	10000000000	2.25	0.15660950396724574	7469.80351072572
29	36	0	30	163.48463245312374	1.	6	10000000000	2.25	0.18350348622890875	10305.555786615516
30	37	0	4	72.83397435897434	0.5833333333333334	3	10000000000	2.25	0.05491942510627438	1799.1603664815489
31	39	0	7	66.88099250936327	0.7604166666666666	3	10000000000	2.25	0.10466351854781472	4469.6555595844275
32	43	0	5	35.91804560349179	0.7548611111111111	2	10000000000	2.25	0.13920579240853578	5901.351157575058
33	44	0	10	82.37262131807584	0.7857638888888889	3	10000000000	2.25	0.12139956019349843	5357.180491998795
34	47	0	18	110.85624693382302	1.	4	10000000000	2.25	0.16237244627941733	9118.836583052078
35	48	0	2	51.22330447330447	0.5447916666666667	2	10000000000	2.25	0.03904472818699777	1194.5929812452903
36	49	0	38	157.33135123614665	1.	6	10000000000	2.25	0.24152846652263135	13564.238679910977
37	49B	0	8	39.851850535753336	0.9989583333333333	2	10000000000	2.25	0.20074350105330116	11262.011524341775
38	X49	0	11	166.86807692307687	0.5586805555555555	6	10000000000	2.25	0.06592033780715768	2068.2835588684757
39	50	0	22	132.59380280419967	0.8222222222222222	5	10000000000	2.25	0.16592027330634182	7661.53454019364
40	51	0	7	48.35984848484849	0.6670138888888889	2	10000000000	2.25	0.14474817889872324	5422.194407456724
41	52	0	27	145.54356146304667	0.8426967592592592	5	10000000000	2.25	0.18551146975234123	8779.487990778838
42	52A	0	10	82.09543746137952	0.8239583333333333	3	10000000000	2.25	0.12180944896851716	5636.549536844678
43	53	0	29	122.56510309242336	1.	5	10000000000	2.25	0.2366089471497593	13287.958471930482
44	53A	0	14	96.29279899073016	1.	4	10000000000	2.25	0.1453898956800263	8165.096541390277
45	54	0	17	86.59724264705883	1.	3	10000000000	2.25	0.19631110045023337	11024.831401285106
46	54A	0	3	101.66967105263157	0.5496527777777778	3	10000000000	2.25	0.02950732474040349	910.8468537491452
47	54B	0	10	76.39802631578947	0.8298611111111112	3	10000000000	2.25	0.13089343379978474	6100.288482238968
48	55	0	20	95.13933946162095	1.	4	10000000000	2.25	0.21021798252097354	11805.841898377874
49	55A	0	1	30.852941176470587	0.5684027777777778	1	10000000000	2.25	0.032411820781696854	1034.6339370829362
50	55N	0	3	32.738095238095234	0.6368055555555555	2	10000000000	2.25	0.09163636363636365	3277.191272727273
51	56	0	21	124.33863940412459	0.80625	5	10000000000	2.25	0.16889359655726924	7647.333158516593
52	57	0	6	42.547799145299145	0.6788194444444444	2	10000000000	2.25	0.14101786979651343	5375.953741317583
53	59	0	10	88.08730967878932	0.6736111111111112	3	10000000000	2.25	0.1135237304495396	4294.602722906084
54	60	0	22	127.78581043829432	1.	5	10000000000	2.25	0.17216309013138387	9668.679141778519
55	62	0	23	151.10252777321782	1.	6	10000000000	2.25	0.15221452836659055	8548.367913067726
56	62H	0	4	47.576231060606055	0.6614583333333334	2	10000000000	2.25	0.08407559638140545	3123.198216578259
57	63	0	27	111.67548804522212	1.	4	10000000000	2.25	0.2417719454162274	13577.912454575331
58	63W	0	4	36.49554783056119	0.7899305555555556	2	10000000000	2.25	0.10960241009590818	4862.236917879727
59	65	0	21	119.41607705863119	0.7756944444444445	4	10000000000	2.25	0.17585571823540452	7660.802653488928
60	66	0	36	127.05663746214096	1.	5	10000000000	2.25	0.2833382082122779	15912.273773201527
61	67	0	19	101.14297691291318	1.	4	10000000000	2.25	0.18785288489540417	10549.818015725898
62	68	0	4	33.03364197530862	0.7326388888888888	2	10000000000	2.25	0.12108867690065318	4982.193611077376
63	70	0	15	91.42689437657894	1.	4	10000000000	2.25	0.1640655094136347	9213.919008669725
64	71	0	18	95.88216791995104	1.	4	10000000000	2.25	0.18773042360731376	10542.94058978674
65	72	0	27	123.220246211456	1.	5	10000000000	2.25	0.21911983484975184	12305.769925162063
66	73	0	14	91.17574611029245	0.7864583333333334	4	10000000000	2.25	0.15354960718461944	6781.902275326679
67	74	0	21	105.69415133015848	1.	4	10000000000	2.25	0.19868649055520557	11158.233309580344
68	75	0	16	81.40390873015873	0.8076388888888889	3	10000000000	2.25	0.1965507584290271	8914.952750065382
69	76	0	21	114.02249551716687	0.8076388888888889	4	10000000000	2.25	0.18417418339031447	8353.588436034493
70	77	0	32	124.99292151594301	1.	5	10000000000	2.25	0.2560144975563145	14377.774182762623
71	78	0	19	115.62014641488777	0.7888888888888889	4	10000000000	2.25	0.16433122244821405	7280.530479345675
72	79	0	43	128.03359863786415	1.	5	10000000000	2.25	0.335849343121434	18861.299109699732
73	80	0	21	114.3788160504043	1.	4	10000000000	2.25	0.18360043166337506	10311.000242215143
74	81	0	18	76.4537063094501	1.	3	10000000000	2.25	0.2354365912248142	13222.118963185565
75	81W	0	5	63.50460089510453	0.7494212962962964	3	10000000000	2.25	0.07873445277230995	3313.736281054595
76	82	0	27	147.7006568507283	1.	5	10000000000	2.25	0.18280216605459776	10266.169645626209
77	84	0	9	63.17957746478872	0.7277777777777777	3	10000000000	2.25	0.1424510951345929	5822.2611603410805
78	95	0	14	150.4816622685751	1.	6	10000000000	2.25	0.09303459165019871	5224.82266707516
79	85	0	16	91.98021276595746	1.	4	10000000000	2.25	0.17395045650428975	9769.057637280912
80	85A	0	2	24.98507462686568	0.6743171296296296	1	10000000000	2.25	0.08004778972520905	3031.381780167263
81	86	0	4	77.8529411764706	0.7072916666666667	3	10000000000	2.25	0.05137891953154514	2040.8477521722702
82	87	0	22	115.47997819353748	1.	4	10000000000	2.25	0.19050921505310062	10698.997517382131
83	88	0	4	32.49257575757572	0.7490277777777777	2	10000000000	2.25	0.12310504497530918	5178.462958904371
84	90	0	12	78.26687116564419	0.8104166666666667	3	10000000000	2.25	0.15332157554379772	6978.124867724865
85	91	0	13	83.33815028901734	0.7940972222222222	3	10000000000	2.25	0.155990983180163	6956.651881394139
86	92	0	13	71.8225806451613	0.7815972222222223	3	10000000000	2.25	0.18100157197395014	7944.973501010555
87	93	0	7	83.30760746181846	0.7288078703703704	3	10000000000	2.25	0.08402593968633944	3439.16910747092
88	94	0	18	126.79499136442146	1.	5	10000000000	2.25	0.1419614434789952	7972.554665780371
89	96	0	2	46.45454545454546	0.5857638888888889	2	10000000000	2.25	0.043052837573385516	1416.2876712328766
90	97	0	9	73.53157879356161	0.7649305555555556	3	10000000000	2.25	0.12239639278339602	5257.965439385518
91	X98	0	1	25.	0.017361111111111112	1	10000000000	2.25	0.04	39.
92	100	0	2	62.789325529542914	0.6048611111111111	2	10000000000	2.25	0.03185254791531377	1081.9992001352934
93	103	0	8	56.07880482947744	0.7934027777777778	2	10000000000	2.25	0.14265639263044447	6356.41221463103
94	106	0	5	31.411346691519103	0.7506944444444444	2	10000000000	2.25	0.1591781482374321	6710.791551541899
95	108	0	2	46.98941716269842	0.6583333333333333	2	10000000000	2.25	0.04256277521117369	1573.6309251075136
96	111	0	9	54.542917140000036	0.7982638888888889	2	10000000000	2.25	0.1650076760085809	7397.376619302687
97	111A	0	6	33.150406504065046	0.5788194444444444	2	10000000000	2.25	0.18099325567136723	5883.457265481299
98	112	0	8	56.33836022572723	0.7802083333333333	2	10000000000	2.25	0.14199916305598748	6221.906328042675
99	115	0	11	60.741953706255174	0.8027777777777778	3	10000000000	2.25	0.18109394461026737	8164.439398809293
100	119	0	9	57.40299800983306	1.	2	10000000000	2.25	0.1567862361205997	8805.11502053288
101	120	0	2	36.81928571428571	0.4829861111111111	2	10000000000	2.25	0.05431935903156343	1473.3854540516422
102	121	0	2	40.25919913419913	0.4954861111111111	2	10000000000	2.25	0.04967808707106279	1382.3672898829286
103	124	0	6	44.23915243516761	1.	2	10000000000	2.25	0.13562646817867924	7616.7824529146255
104	125	0	3	58.93538324420677	0.5611111111111111	2	10000000000	2.25	0.05090320678104514	1604.0618520842943
105	126	0	16	103.64845224042035	0.7965277777777777	4	10000000000	2.25	0.15436795875047704	6905.34189878509
106	130	0	7	54.36242607526882	0.39131944444444444	2	10000000000	2.25	0.12876540848835516	2829.8129996443367
107	134	0	4	82.30392156862744	0.5347222222222222	3	10000000000	2.25	0.04860035735556879	1459.468731387731
108	135	0	4	96.5935648148148	0.5795138888888889	4	10000000000	2.25	0.041410626139211607	1347.7295330137113
109	136	0	3	116.63338268946022	0.5684027777777778	3	10000000000	2.25	0.025721623868078896	821.0728163048806
110	143	0	2	68.38194444444444	0.5267361111111111	2	10000000000	2.25	0.029247486544125116	865.1845232050371
111	146	0	30	124.92609772951815	0.8142361111111112	5	10000000000	2.25	0.24014197629829154	10981.092221180126
112	147	0	27	113.59281051205788	0.8010416666666667	4	10000000000	2.25	0.23769109927193807	10692.890637397042
113	148	0	4	96.20123839009288	0.5524305555555555	4	10000000000	2.25	0.041579506323818106	1289.983393943295
114	151	0	32	167.94123293507266	1.	6	10000000000	2.25	0.19054284311686243	10700.886069442993
115	152	0	19	118.16041619444195	0.7954861111111111	4	10000000000	2.25	0.1607983503437738	7183.585902432923
116	155	0	10	49.7526260208392	0.9982638888888888	2	10000000000	2.25	0.20099441576835436	11268.249434013367
117	156	0	8	91.52063382774341	0.6517361111111111	4	10000000000	2.25	0.08741198203519099	3199.4096604610427
118	157	0	8	112.98423836854363	0.6059027777777778	4	10000000000	2.25	0.07080633649009321	2409.3626149166466
119	165	0	1	30.125	0.5361111111111111	1	10000000000	2.25	0.03319502074688797	999.435684647303
120	169	0	1	100.10000000000001	0.8322916666666667	1	10000000000	2.25	0.00999000999000999	466.94805194805195
121	171	0	1	25.000000000000004	0.4947916666666667	1	10000000000	2.25	0.039999999999999994	1111.4999999999998
122	172	0	1	31.058823529411768	0.4861111111111111	1	10000000000	2.25	0.032196969696969696	878.9772727272726
123	192	0	1	69.52143246187363	0.5444444444444444	1	10000000000	2.25	0.014384053443496173	439.80681808833896
124	201	0	6	76.7685580909846	0.6513888888888889	3	10000000000	2.25	0.0781569974635829	2859.1392812127897
125	206	0	1	77.49690476190474	0.4486111111111111	1	10000000000	2.25	0.012903741163241545	325.0968548667075
126	Red	1	47	124.71666666666667	1.	47	47	2.25	0.3768542028598156	123728.77188293466
127	P	1	11	106.2572836030964	1.	11	11	2.25	0.10352231514865728	33988.44650960716
128	Y	1	5	23.	0.7798611111111111	5	5	2.25	0.21739130434782608	55661.73913043478
129	Blue	1	50	144.7753078596324	1.	50	50	2.25	0.3453627606751681	113389.50158487118
130	Pink	1	14	63.84	1.	14	14	2.25	0.21929824561403508	72000.
131	G	1	27	127.70937500000001	1.	27	27	2.25	0.21141752514253553	69412.60185479726
132	Org	1	14	55.35872576177285	1.	14	14	2.25	0.25289599439565663	83030.81287998198
133	Brn	1	23	75.32342059589482	1.	23	23	2.25	0.3053499139848346	100252.48375950089
134	X2	0	0	105.6224481295677	0.5774305555555556	0	10000000000	2.25	0	0
135	X3	0	0	124.5913210906086	1.	0	10000000000	2.25	0	0
136	X4	0	0	97.02778865828509	1.	0	10000000000	2.25	0	0
137	X5	0	0	56.831063034188034	0.22361111111111112	0	10000000000	2.25	0	0
138	X6	0	0	90.4848574969021	1.	0	10000000000	2.25	0	0
139	X7	0	0	85.94442820064666	0.7111111111111111	0	10000000000	2.25	0	0
140	X8	0	0	128.41352673456805	1.	0	10000000000	2.25	0	0
141	X9	0	0	121.11847179596006	1.	0	10000000000	2.25	0	0
142	X12	0	0	62.03186433343232	1.	0	10000000000	2.25	0	0
143	XJ14	0	0	95.75829716159916	0.84375	0	10000000000	2.25	0	0
144	X15	0	0	66.1689328881367	1.	0	10000000000	2.25	0	0
145	X18	0	0	34.18785727989037	0.6923611111111111	0	10000000000	2.25	0	0
146	X20	0	0	65.08282804122824	1.	0	10000000000	2.25	0	0
147	X21	0	0	74.06464909086353	1.	0	10000000000	2.25	0	0
148	X22	0	0	93.67375693524247	1.	0	10000000000	2.25	0	0
149	X24	0	0	57.90548984468338	0.6475694444444444	0	10000000000	2.25	0	0
150	X26	0	0	109.08486997635934	0.7628472222222222	0	10000000000	2.25	0	0
151	X28	0	0	151.11818697379113	1.	0	10000000000	2.25	0	0
152	X29	0	0	105.05436148818502	1.	0	10000000000	2.25	0	0
153	X30	0	0	73.28930025279107	0.7913194444444445	0	10000000000	2.25	0	0
154	X35	0	0	62.06329546202285	0.8493055555555555	0	10000000000	2.25	0	0
155	X36	0	0	87.57323482297608	1.	0	10000000000	2.25	0	0
156	X39	0	0	35.225889513108584	0.7604166666666666	0	10000000000	2.25	0	0
157	X44	0	0	39.906987709260434	0.7857638888888889	0	10000000000	2.25	0	0
158	X47	0	0	66.27325045961311	1.	0	10000000000	2.25	0	0
159	X49	0	0	121.08135123614662	1.	0	10000000000	2.25	0	0
160	X50	0	0	84.1539832165708	0.8222222222222222	0	10000000000	2.25	0	0
161	X52	0	0	93.14948152337858	0.8426967592592592	0	10000000000	2.25	0	0
162	X53	0	0	82.29337600279601	1.	0	10000000000	2.25	0	0
163	X54	0	0	33.20092261904759	1.	0	10000000000	2.25	0	0
164	X55	0	0	61.69595245699044	1.	0	10000000000	2.25	0	0
165	X56	0	0	90.87146151665259	0.80625	0	10000000000	2.25	0	0
166	X59	0	0	88.5264343339379	0.6736111111111112	0	10000000000	2.25	0	0
167	X60	0	0	54.958922631688495	1.	0	10000000000	2.25	0	0
168	X62	0	0	89.37269377717027	1.	0	10000000000	2.25	0	0
169	X63	0	0	44.89484234483958	1.	0	10000000000	2.25	0	0
170	X65	0	0	46.95686959406434	0.7756944444444445	0	10000000000	2.25	0	0
171	X66	0	0	88.96457397007745	1.	0	10000000000	2.25	0	0
172	X67	0	0	42.46235220142289	1.	0	10000000000	2.25	0	0
173	X70	0	0	63.18818469915962	1.	0	10000000000	2.25	0	0
174	X71	0	0	68.32207652275027	1.	0	10000000000	2.25	0	0
175	X72	0	0	58.51236974946767	1.	0	10000000000	2.25	0	0
176	X73	0	0	53.36505428639306	0.7864583333333334	0	10000000000	2.25	0	0
177	X74	0	0	46.84577510466829	1.	0	10000000000	2.25	0	0
178	X76	0	0	79.6499487881949	0.8076388888888889	0	10000000000	2.25	0	0
179	X77	0	0	87.82003452638935	1.	0	10000000000	2.25	0	0
180	X78	0	0	95.9109889057303	0.7888888888888889	0	10000000000	2.25	0	0
181	X79	0	0	62.55473624541165	1.	0	10000000000	2.25	0	0
182	X80	0	0	91.87881605040431	1.	0	10000000000	2.25	0	0
183	X81	0	0	52.46411777765271	1.	0	10000000000	2.25	0	0
184	X82	0	0	106.90191990448733	1.	0	10000000000	2.25	0	0
185	X84	0	0	35.47752347417841	0.7277777777777777	0	10000000000	2.25	0	0
186	X95	0	0	106.02492880595925	1.	0	10000000000	2.25	0	0
187	X85	0	0	65.60056737588653	1.	0	10000000000	2.25	0	0
188	X87	0	0	90.47997819353745	1.	0	10000000000	2.25	0	0
189	X93	0	0	56.40225766757977	0.7288078703703704	0	10000000000	2.25	0	0
190	X94	0	0	142.07120034542314	1.	0	10000000000	2.25	0	0
191	X103	0	0	36.4094714961441	0.7934027777777778	0	10000000000	2.25	0	0
192	X126	0	0	90.39918271564079	0.7965277777777777	0	10000000000	2.25	0	0
193	X136	0	0	76.33534683896447	0.5684027777777778	0	10000000000	2.25	0	0
194	X146	0	0	30.2389226356357	0.8142361111111112	0	10000000000	2.25	0	0
195	X147	0	0	86.81027374735199	0.8010416666666667	0	10000000000	2.25	0	0
196	X151	0	0	67.56765204288078	1.	0	10000000000	2.25	0	0
197	X152	0	0	93.16041619444195	0.7954861111111111	0	10000000000	2.25	0	0
198	X157	0	0	74.9534948566518	0.6059027777777778	0	10000000000	2.25	0	0

==> anc/chicago_network_user_cost_data.txt <==
Field	Value
Initial	70313570.505228713154793
Percent	0.01
Elements	3
Riding	1
Walking	1
Waiting	1


==> anc/chicago_network_vehicle_data.txt <==
Type	Name	UB	Capacity	Cost
0	Bus_New_Flyer_D40LF	1668	39	-1
1	Train_5000-series	191	228	-1


==> anc/chicago_results_community_metrics.txt <==
ID	Initial	Final
0	0.000037604980727842275519	0.000036783642103111126926
1	0.0000311849860918261925690	0.000036279523918460647110
2	0.000056774684821173246019	0.000061887996502828656230
3	0.0000434702168253236159217	0.000044148232739596045576
4	0.0000427046261195933795534	0.000036856086577874358045
5	0.000051455860294150572736	0.000045917565209086780669
6	0.000047883481778281234438	0.000039753403965452092234
7	0.000053039059171242802404	0.000041895221727667161031
8	0.000023930351880733401049	0.000030150341509930661414
9	0.000033506429739204887301	0.000036262634907098655822
10	0.0000324649962020590144675	0.0000367180636682450538501
11	0.000025788068011167680379	0.000036134861238055845024
12	0.000032988212410614715191	0.0000356304842998232343234
13	0.000040695556434603111120	0.0000480289527317179192323
14	0.0000334545350039734155871	0.000038525492716682085302
15	0.000041669358708571380703	0.000038248691216297156643
16	0.000025697015191804521601	0.000035763842686311597936
17	0.000027111518063007749151	0.0000539024083101243479177
18	0.000034186191010201635072	0.0000441025572116383875255
19	0.0000429676849506156402640	0.000038280923264866333921
20	0.000046005519067926378921	0.000039386966471845359774
21	0.000051139033825241611339	0.000044038292959108809009
22	0.000048235890894877607934	0.0000497241578039505460765
23	0.0000546999221225404995494	0.0000506965690817636146676
24	0.0000448805593127118016127	0.000039046905198827898130
25	0.000050145571251602744451	0.0000431703892693104571663
26	0.0000558699596093063824810	0.000050587109207151969895
27	0.000056295651170915854164	0.000046756654228361468995
28	0.000053937402994583023246	0.0000498745252962218306493
29	0.000059180193706370785367	0.000051437214106098265620
30	0.0000671548472390801762231	0.0000647151982054517720826
31	0.000058565832139524386730	0.000046940177025593974395
32	0.0000484067860158874595072	0.000040324590123654814670
33	0.000056210267397106916178	0.000048352556847801984986
34	0.000053132962631471524946	0.000044934849856371415081
35	0.0000428714620008051279001	0.000039235258112589025404
36	0.0000653300545768791227601	0.0000572949999331386177801
37	0.000054364398136365285609	0.0000563634946867811959237
38	0.000048919706641858705552	0.0000426635368247911450453
39	0.000051245149150481726974	0.0000518801872635993233416
40	0.000044833154462661006255	0.0000398969771910741401371
41	0.0000466761135516527981963	0.0000438398135376866091974
42	0.0000402695416205394023564	0.0000524741390784552670084
43	0.000039350402947876555845	0.000043457280291217251215
44	0.000035257340421389020048	0.0000369036618960458901711
45	0.000033219162000604422065	0.000035775727826795598958
46	0.000033462798425544810016	0.0000390227043000658275560
47	0.000032554828066285891691	0.0000366384704343328950927
48	0.000035253530326878197957	0.000054672610380686633289
49	0.000031046482291073573288	0.000040171851045038102893
50	0.000028246159369494998828	0.000056663558836290542968
51	0.000038522941328902385430	0.000048507562060098635266
52	0.0000261300992224695655750	0.0000358183709190249501262
53	0.000023270894655357598094	0.000035761981763842568034
54	0.000018280643607735002297	0.000035410835563653841382
55	0.000032335119790985225700	0.0000425005414216118806507
56	0.000045870663613638572861	0.000038027352290629217168
57	0.000046597010595546971308	0.000037892264796966052381
58	0.000054732509467860730365	0.000044900322691423649667
59	0.000050998476026161073241	0.000041758335787571879337
60	0.000056297936840579018462	0.000048054889899097598391
61	0.000048256553753334173234	0.000041394116035503573949
62	0.000045221051546586316545	0.000036504357036259927554
63	0.0000298121392312215524726	0.000035157984057322313311
64	0.0000373205508620005333796	0.000035977665246702585137
65	0.000046166932741032040212	0.000040657179935623874189
66	0.000046497435573890851811	0.000044964567690114281140
67	0.000054946497704984724987	0.000055464396238386549521
68	0.000045160088335940323304	0.000043889739280339994002
69	0.000031673544638457184192	0.0000361026427036443143152
70	0.0000411288928530457080342	0.000036495219036022224464
71	0.000026912015392838843400	0.000035775160330868489109
72	0.0000355078260874645959120	0.000056782273571373510640
73	0.000020870334802700293949	0.000048408594842799496837
74	0.000023334815421293780673	0.0000415515115139964909758
75	0.000026472836293140443740	0.0000265752524122901377268
76	0.0000432469242005994135980	0.0000455497632371243613306


==> anc/chicago_results_objective_express.txt <==
Iteration	Objective
0	0.000187302222793261846528
1	0.000187367877565194643103
2	0.0001883325359207868808880
3	0.000189002070042034424841
4	0.000189748715489811357111
5	0.000190999058106225053780
6	0.000191726325790889654309
7	0.000192428887044262909330
8	0.000193547268806367926300
9	0.000194541337011705664918
10	0.0001954227021259328816086
11	0.0001957962311336463550106
12	0.0001963367687864823034033
13	0.000197085764694147859700
14	0.000197412470867825858295
15	0.000197936708166865818203
16	0.000198465075307188369334
17	0.0001985682175316413864493
18	0.000198726295244135521352
19	0.000199138499114565784112
20	0.000199548961003820644692
21	0.000199882889582730666734
22	0.0002002579966206046286970
23	0.0002004044035865568788722
24	0.0002007044748935780022293
25	0.000201054087181572150439
26	0.0002010837426335479132831
27	0.000201478802810849086382
28	0.0002017788459581576287746
29	0.000202066191305710002780
30	0.000202355575379042234272
31	0.000202637015653410321102
32	0.0002030059234221297549084
33	0.000203273007767937099561
34	0.0002036157335112619679421
35	0.000203893023225710261613
36	0.0002041360785580962430686
37	0.0002043934898730865446851
38	0.0002046433908593194792047
39	0.000204862300899348733947
40	0.000205024756170285167173
41	0.0002052700293907722923905
42	0.0002055090352133084321395
43	0.0002057572171450500376523
44	0.0002059931764690656680614
45	0.000206216099436219455674
46	0.0002064368179073524661362
47	0.000206633168191452370957
48	0.000206929100606661289930
49	0.000207117803437562217005
50	0.000207312119042367581278
51	0.0002074961156471953261644
52	0.000207828301960686850362
53	0.000208051896366426907480
54	0.0002083606313909633783624
55	0.0002086468407079588156193
56	0.0002088560275256024207920
57	0.0002091510539161147549748
58	0.000209457033292787289247
59	0.0002096768623716092202812
60	0.000209844413338431343436
61	0.000210084762148645846173
62	0.000210192209378896607086
63	0.0002103625585133133456111
64	0.000210580073956443509087
65	0.0002108436314412686973810
66	0.0002110024209234317298979
67	0.0002112522624351799953729
68	0.000211488790484094014391
69	0.000211690711678400496021
70	0.000211908750508709810674
71	0.000212100134118576953188
72	0.0002122794865281136240810
73	0.0002124180330371845513582
74	0.000212560625281298253685
75	0.000212728074905522679910
76	0.000212862190274983458221
77	0.000212994050699960300699
78	0.000213115573241296969354
79	0.000213239330231527471915
80	0.000213352332465232815594
81	0.000213515963379454519600
82	0.0002136276013874475378543
83	0.0002137758477203177288175
84	0.0002138530152261842507869
85	0.000214016573395193228498
86	0.000214115357164549501613
87	0.0002142680037152491509914
88	0.000214358924421829311177
89	0.0002145068395972182974219
90	0.0002146671136444876901805
91	0.0002147848817513376940042
92	0.000214917104501912323758
93	0.0002151102602295577991754
94	0.000215294009377012681216
95	0.0002154115337816055398434
96	0.000215542576922995410860
97	0.000215660606141599128023
98	0.000215789610918771382421
99	0.000215800568218720145524
100	0.0002159612841974242590368
101	0.000216118876425763824955
102	0.0002162711794996181037277
103	0.000216406010167230805382
104	0.000216480755968764284626
105	0.000216503049503441527486
106	0.000216569533063247334212
107	0.0002166743753431547898799
108	0.000216700827572598494589
109	0.000216713821039033820853
110	0.0002167209668931446503848
111	0.000216891667701916443184
112	0.000216898462089581927285
113	0.000216933174953134963289
114	0.0002169399611310685053468
115	0.0002169544702964874915779
116	0.000217156624244239972904
117	0.000217162471744988439605
118	0.000217266158371791522950
119	0.000217294803838158212602
120	0.000217334853012297069654
121	0.0002173409234267904423177
122	0.000217437898349094670266
123	0.000217437898349094670266
124	0.000217535021521919546649
125	0.000217535911796505190432
126	0.0002176576442479478195310
127	0.000217662320902432501316
128	0.0002177065528399084229022
129	0.0002178255389535551890731
130	0.000217843660671278135851
131	0.000217848523102312814444
132	0.0002179981024234257638454
133	0.000218007835493827098981
134	0.0002180794184365010354668
135	0.000218123460838092910126
136	0.000218129542428069654852
137	0.000218137670337386848405
138	0.0002182635626115401741117
139	0.0002182719909621647559106
140	0.0002184561452019615098834
141	0.0002184565952892826404423
142	0.0002185003154755285475403
143	0.0002185009499652558006346
144	0.000218541408357823453844
145	0.000218543669615151872858
146	0.0002185802668898889329284
147	0.000218585318133706413209
148	0.000218678593162642791867
149	0.000218690355618256423622
150	0.0002187098450272352900356
151	0.0002187590258752485737205
152	0.000218762677975294366479
153	0.000218826047848713677377
154	0.000218889659195903316140
155	0.000218893507663262449205
156	0.000218987305130519345403
157	0.000218991804106624657288
158	0.000218991804106624657288
159	0.000219012353300465317443
160	0.000219012591564949229360
161	0.000219012591564949229360
162	0.000219012708016558084637
163	0.0002190136375091695226729
164	0.0002190136375091695226729
165	0.000219017196400483231992
166	0.000219017196400483231992
167	0.000219139876119478698820
168	0.000219328138943828828633
169	0.0002194337498469660524279
170	0.000219524731890619080514
171	0.000219611211880200635642
172	0.000219848164114214573056
173	0.000219963713069670880213
174	0.000220045383800223609433
175	0.000220155678010998712853
176	0.000220260341165984654799
177	0.000220355836953899916261
178	0.000220463956018555117771
179	0.000220527848658660473302
180	0.0002205890637737335637212
181	0.0002206808908095148857683
182	0.0002207401939124274067581
183	0.0002207932206501838285476
184	0.000220847674825779767707
185	0.000220916378468294255436
186	0.000220967854652564227581
187	0.0002227861419952454511076
188	0.000223405287399658607319
189	0.000225316452643511537463
190	0.000227570798029419034720
191	0.0002277571334766378160566
192	0.0002280058085199611727148
193	0.000228842714725040318444
194	0.000229410290386986546218
195	0.000230819375491920625791
196	0.000231598990225489670411
197	0.000232656074002787237987
198	0.000233763704513739282265
199	0.0002343359489568821620196
200	0.000236252645968819921836
201	0.000236903859203813131899
202	0.000237773926596371224150
203	0.000238346666476179752499
204	0.0002390168389632516540587
205	0.000239722469871676526964
206	0.000241086021685437485576
207	0.0002426465422284238971770
208	0.0002450461903356743976474
209	0.000246473226604438666254
210	0.000247758709388392698020
211	0.0002489500779589779675007
212	0.000250495027625114191324
213	0.000251464861145842447877
214	0.000252067832405924377963
215	0.000252588426675261091441
216	0.0002529232519803545903414
217	0.000253563992713010357693
218	0.000253944523256669938564
219	0.000254519176208918867633
220	0.000254964961762483511120
221	0.000255454605294636543840
222	0.000255881379898955160752
223	0.000256218560341251641512
224	0.000256739458579008420929
225	0.0002571413722263522911817
226	0.000257453638049910776317
227	0.0002580895904712350573391
228	0.000258253906194021226838
229	0.000258668207915349630639
230	0.000259195677706279233098
231	0.000259489426934302551672
232	0.000259671530759254656732
233	0.000260129352464104164392
234	0.000260491118268239591271
235	0.000260833539871960785240
236	0.000261158772678232705221
237	0.000261470374387853499502
238	0.0002617573307731763925403
239	0.000261995292272377153859
240	0.000262136486104739503935
241	0.0002623520254970945883542
242	0.000262558614220461342484
243	0.000262751022863494837657
244	0.000262943711607886943966
245	0.000263132282565204240382
246	0.0002633047698469148017466
247	0.000263436255659874621779
248	0.000263438640089876018465
249	0.0002635169324303687084466
250	0.000263626400944168120623
251	0.000263694276261147717014
252	0.0002637595006957148201764
253	0.000263821213744577160105
254	0.000263888239808162767440
255	0.000263949524847387708724
256	0.0002639518996902422513813
257	0.000264022000287266960368
258	0.000264086487216682359576
259	0.0002641453906761282123625
260	0.000264208199916814640164
261	0.000264306810985197965056
262	0.000264383121926273591816
263	0.000264468175285900291055
264	0.000264550695650715241209
265	0.000264552415973486658186
266	0.000264679657796369539574
267	0.000264738342502280557528
268	0.000264880394418050954118
269	0.0002649434657346284482628
270	0.000264999274974807864055
271	0.000265053221958918496966
272	0.000265115576793728535995
273	0.000265174983302509831265
274	0.000265227046278570592403
275	0.000265308404628041479737
276	0.0002653722803072536829859
277	0.000265430958839779160917
278	0.000265487050850738584995
279	0.0002655525041205399669707
280	0.000265619177614303724840
281	0.000265665325339491432533
282	0.000265728722523114457727
283	0.000265860353566697984934
284	0.000265892803582437941805
285	0.000265946404181318217889
286	0.000265969905865788739175
287	0.000266021306704832427204
288	0.000266079079257319634780
289	0.000266129925493774004281
290	0.000266194577741746231914
291	0.000266279478273426229134
292	0.000266325365160019649193
293	0.000266400088344678608701
294	0.000266499404288708418608
295	0.000266556947396477451548
296	0.000266679678102626791224
297	0.000266706691439576726407
298	0.000266758082816053787246
299	0.000266810183127831714228
300	0.000266858883306402713060
301	0.0002669062201636516489089
302	0.000266958001154030906037
303	0.000267026334898744476959
304	0.000267088060309122921899
305	0.000267135770278313290328
306	0.000267191231356677133590
307	0.000267236991398493247107
308	0.0002672778615680770948529
309	0.0002673221971529571805149
310	0.000267361327331422548741
311	0.000267397823230501124635
312	0.000267426106177400844172
313	0.0002674683539677922613919
314	0.000267503539793908502907
315	0.000267544068373891338706
316	0.000267578450100893946365
317	0.0002676191146160307340324
318	0.000267655479872614191845
319	0.000267686947618482913822
320	0.000267715423069839738309
321	0.000267740072190507035703
322	0.000267781331761089013889
323	0.0002678100607497670222074
324	0.000267849729526857566088
325	0.0002678703285070793237537
326	0.0002679074701891208067536
327	0.000267930957870895229280
328	0.000267953372968475101516
329	0.000267976624060599645600
330	0.000267993829405771428719
331	0.000268010706733264215291
332	0.000268046260872554080561
333	0.000268061102839639689773
334	0.000268095536898411717266
335	0.000268117677575046010315
336	0.0002681178923577990382910
337	0.000268130646304417913780
338	0.000268163709094696165994
339	0.000268177818015528609976
340	0.000268202882353065256029
341	0.000268221721208149380982
342	0.000268251017681759037077
343	0.000268268519407497253269
344	0.000268305477280997484922
345	0.000268321966174252750352
346	0.000268347101186541933566
347	0.000268358604210809757933
348	0.000268382435554636595771
349	0.0002683899957865001168102
350	0.000268412992610472440720
351	0.000268429887736413395032
352	0.000268467145843807095662
353	0.000268502814611561223865
354	0.000268538588845645636320
355	0.000268553777962207933888
356	0.000268567427340187132359
357	0.000268602150117007223889
358	0.000268614891407567216083
359	0.0002686485833774231374264
360	0.000268682557941612554714
361	0.000268714778335946612060
362	0.000268736305578557029367
363	0.000268767520002963254228
364	0.000268774226908367360011
365	0.000268804325231014378369
366	0.000268825012262201216072
367	0.000268836331207166612148
368	0.000268871942015156848356
369	0.000268883453361633606255
370	0.000268913511247733468190
371	0.000268950930226634256542
372	0.000268986248625894635916
373	0.000268992150254832021892
374	0.000269029574365575471893
375	0.000269061904552588518709
376	0.0002690623007319196593016
377	0.000269067163789169955999
378	0.0002690987869797099847347
379	0.0002691023669405983295292
380	0.000269130655995122902095
381	0.000269160516407693456858
382	0.000269160516407693456858
383	0.0002691893009185692761093
384	0.0002691893009185692761093
385	0.000269216832741188909859
386	0.000269216832741188909859
387	0.000269244502564850822091
388	0.000269244502564850822091
389	0.000269271122392766596749
390	0.000269271122392766596749
391	0.000269297934367327578366
392	0.000269297934367327578366
393	0.000269309584546308778226
394	0.000269309584546308778226
395	0.000269335879370625503361
396	0.000269335879370625503361
397	0.000269361468319503776729
398	0.000269361468319503776729
399	0.000269387101137010473758
400	0.000269387101137010473758
401	0.000269412047228268673644
402	0.000269412047228268673644
403	0.000269436977659842697904
404	0.000269440547218774398789
405	0.000269465398582109389827
406	0.000269489840946336556226
407	0.000269513753635308379307
408	0.000269536768098879698664
409	0.000269558923889777949080
410	0.000269559011495250929147
411	0.000269582811609539994970
412	0.000269582811609539994970
413	0.000269587846657207841054
414	0.000269587846657207841054
415	0.000269601455226451996714
416	0.000269601455226451996714
417	0.000269628648518530279398
418	0.000269640507501503778622
419	0.000269663742247693426907
420	0.000269663742247693426907
421	0.0002696851358285625465214
422	0.0002696851358285625465214
423	0.0002697042416652788408101
424	0.0002697042416652788408101
425	0.000269722333610402513295
426	0.000269722333610402513295
427	0.000269739839052471239120
428	0.000269739839052471239120
429	0.0002697465249595821369439
430	0.0002697465249595821369439
431	0.000269788344607574585825
432	0.000269788344607574585825
433	0.000269805247962920367718
434	0.000269805247962920367718
435	0.0002698219918030742555857
436	0.0002698219918030742555857
437	0.000269847289634580351412
438	0.000269847289634580351412
439	0.0002698578266427981667221
440	0.0002698578266427981667221
441	0.000269881155368184344843
442	0.000269881155368184344843
443	0.0002699048860508165787905
444	0.0002699297930723814759403
445	0.000269939487793666077778
446	0.000269939487793666077778
447	0.000269955355616965843365
448	0.000269955355616965843365
449	0.0002699674898712628055364
450	0.000269972652713513514027
451	0.000269979455001417361200
452	0.000269979455001417361200
453	0.000269985322503120079637
454	0.000269985322503120079637
455	0.000269989798695589415729
456	0.000269989798695589415729
457	0.000270005180524586839601
458	0.000270005180524586839601
459	0.000270020101104011991993
460	0.000270020101104011991993
461	0.0002700267356964635662735
462	0.0002700267356964635662735
463	0.000270041214780304348096
464	0.000270041214780304348096
465	0.000270045392044429946691
466	0.000270045392044429946691
467	0.0002700560445847852155566
468	0.0002700560445847852155566
469	0.000270064564013044303283
470	0.000270064564013044303283
471	0.000270078631175816059113
472	0.000270078631175816059113
473	0.0002700854090890593826771
474	0.0002700854090890593826771
475	0.000270091739451480889693
476	0.000270091739451480889693
477	0.000270097750338616967201
478	0.000270097750338616967201
479	0.000270111424186134664342
480	0.000270111424186134664342
481	0.000270124711201769812033
482	0.000270124711201769812033
483	0.0002701376275729284156114
484	0.0002701376275729284156114
485	0.000270150188596203783527
486	0.000270150188596203783527
487	0.000270162408737826999277
488	0.000270162408737826999277
489	0.000270174301689261430875
490	0.000270174301689261430875
491	0.000270185880418387567624
492	0.000270185880418387567624
493	0.000270197157216684473679
494	0.000270197157216684473679
495	0.000270208143742765858769
496	0.000270208143742765858769
497	0.000270214070279233343899
498	0.000270214070279233343899
499	0.000270218703728972235695
500	0.000270225882624042872340


==> anc/chicago_results_objective_pure.txt <==
Iteration	Objective
0	0.000187302222793261846528
1	0.000187367877565194643103
2	0.0001883325359207868808880
3	0.000189002070042034424841
4	0.000189748715489811357111
5	0.000190999058106225053780
6	0.000191726325790889654309
7	0.000192428887044262909330
8	0.000193547268806367926300
9	0.000194541337011705664918
10	0.0001954227021259328816086
11	0.0001957962311336463550106
12	0.0001963367687864823034033
13	0.000197085764694147859700
14	0.000197412470867825858295
15	0.000197936708166865818203
16	0.000198465075307188369334
17	0.0001985682175316413864493
18	0.000198726295244135521352
19	0.000199138499114565784112
20	0.000199548961003820644692
21	0.000199882889582730666734
22	0.0002002579966206046286970
23	0.0002004044035865568788722
24	0.0002007044748935780022293
25	0.000201054087181572150439
26	0.0002010837426335479132831
27	0.000201478802810849086382
28	0.0002017788459581576287746
29	0.000202066191305710002780
30	0.000202355575379042234272
31	0.000202637015653410321102
32	0.0002030059234221297549084
33	0.000203273007767937099561
34	0.0002036157335112619679421
35	0.000203893023225710261613
36	0.0002041360785580962430686
37	0.0002043934898730865446851
38	0.0002046433908593194792047
39	0.000204862300899348733947
40	0.000205024756170285167173
41	0.0002052700293907722923905
42	0.0002055090352133084321395
43	0.0002057572171450500376523
44	0.0002059931764690656680614
45	0.000206216099436219455674
46	0.0002064368179073524661362
47	0.000206633168191452370957
48	0.000206929100606661289930
49	0.000207117803437562217005
50	0.000207312119042367581278
51	0.0002074961156471953261644
52	0.000207828301960686850362
53	0.000208051896366426907480
54	0.0002083606313909633783624
55	0.0002086468407079588156193
56	0.0002088560275256024207920
57	0.0002091510539161147549748
58	0.000209457033292787289247
59	0.0002096768623716092202812
60	0.000209844413338431343436
61	0.000210084762148645846173
62	0.000210192209378896607086
63	0.0002103625585133133456111
64	0.000210580073956443509087
65	0.0002108436314412686973810
66	0.0002110024209234317298979
67	0.0002112522624351799953729
68	0.000211488790484094014391
69	0.000211690711678400496021
70	0.000211908750508709810674
71	0.000212100134118576953188
72	0.0002122794865281136240810
73	0.0002124180330371845513582
74	0.000212560625281298253685
75	0.000212728074905522679910
76	0.000212862190274983458221
77	0.000212994050699960300699
78	0.000213115573241296969354
79	0.000213239330231527471915
80	0.000213352332465232815594
81	0.000213515963379454519600
82	0.0002136276013874475378543
83	0.0002137758477203177288175
84	0.0002138530152261842507869
85	0.000214016573395193228498
86	0.000214115357164549501613
87	0.0002142680037152491509914
88	0.000214358924421829311177
89	0.0002145068395972182974219
90	0.0002146671136444876901805
91	0.0002147848817513376940042
92	0.000214917104501912323758
93	0.0002151102602295577991754
94	0.000215294009377012681216
95	0.0002154115337816055398434
96	0.000215542576922995410860
97	0.000215660606141599128023
98	0.000215789610918771382421
99	0.000215800568218720145524
100	0.0002159612841974242590368
101	0.000216118876425763824955
102	0.0002162711794996181037277
103	0.000216406010167230805382
104	0.000216480755968764284626
105	0.000216503049503441527486
106	0.000216569533063247334212
107	0.0002166743753431547898799
108	0.000216700827572598494589
109	0.000216713821039033820853
110	0.0002167209668931446503848
111	0.000216891667701916443184
112	0.000216898462089581927285
113	0.000216933174953134963289
114	0.0002169399611310685053468
115	0.0002169544702964874915779
116	0.000217156624244239972904
117	0.000217162471744988439605
118	0.000217266158371791522950
119	0.000217294803838158212602
120	0.000217334853012297069654
121	0.0002173409234267904423177
122	0.000217437898349094670266
123	0.000217437898349094670266
124	0.000217535021521919546649
125	0.000217535911796505190432
126	0.0002176576442479478195310
127	0.000217662320902432501316
128	0.0002177065528399084229022
129	0.0002178255389535551890731
130	0.000217843660671278135851
131	0.000217848523102312814444
132	0.0002179981024234257638454
133	0.000218007835493827098981
134	0.0002180794184365010354668
135	0.000218123460838092910126
136	0.000218129542428069654852
137	0.000218137670337386848405
138	0.0002182635626115401741117
139	0.0002182719909621647559106
140	0.0002184561452019615098834
141	0.0002184565952892826404423
142	0.0002185003154755285475403
143	0.0002185009499652558006346
144	0.000218541408357823453844
145	0.000218543669615151872858
146	0.0002185802668898889329284
147	0.000218585318133706413209
148	0.000218678593162642791867
149	0.000218690355618256423622
150	0.0002187098450272352900356
151	0.0002187590258752485737205
152	0.000218762677975294366479
153	0.000218826047848713677377
154	0.000218889659195903316140
155	0.000218893507663262449205
156	0.000218987305130519345403
157	0.000218991804106624657288
158	0.000218991804106624657288
159	0.000219012353300465317443
160	0.000219012591564949229360
161	0.000219012591564949229360
162	0.000219012708016558084637
163	0.0002190136375091695226729
164	0.0002190136375091695226729
165	0.000219017196400483231992
166	0.0002190136375091695226729
167	0.0002190136375091695226729
168	0.000219024189310522191227
169	0.000219024189310522191227
170	0.000219024189310522191227
171	0.000219041659386398643255
172	0.000219043995854007359594
173	0.000219221222076622676104
174	0.000219221222076622676104
175	0.000219237683707775780931
176	0.0002192592173629193566740
177	0.000219297257577656581998
178	0.000219297687243546172977
179	0.0002193001690409259404987
180	0.0002193019512596267741174
181	0.0002193211083959838375449
182	0.000219327298830546624959
183	0.000219332466331668384373
184	0.000219336497577663604170
185	0.000219615957296977657825
186	0.000219615957296977657825
187	0.000219785737569930916652
188	0.0002197904649257943034172
189	0.000219845261068934714422
190	0.000219845261068934714422
191	0.000219880709756746236235
192	0.000219896433720597438514
193	0.000219913547160747041926
194	0.000219929582372527522966
195	0.000219987967384829558432
196	0.000219991595678725838661
197	0.000219993048852580692619
198	0.000220000113296648394316
199	0.000220000566391975525767
200	0.000220003244224306289107
201	0.000220003244224306289107
202	0.000219993479843812901527
203	0.000219993479843812901527
204	0.000219995813170302007347
205	0.000220005577550795488060
206	0.000220005577550795488060
207	0.000220007317567660612986
208	0.000220007317567660612986
209	0.000220007521663608774543
210	0.000220007521663608774543
211	0.000220007521663608774543
212	0.000220007521663608774543
213	0.000220007521663608774543
214	0.000220007521663608774543
215	0.000220007521663608774543
216	0.000220007521663608774543
217	0.000220007521663608774543
218	0.000220007521663608774543
219	0.000220007521663608774543
220	0.000220007521663608774543
221	0.000220007521663608774543
222	0.000220007521663608774543
223	0.000220007521663608774543
224	0.000220007521663608774543
225	0.000220007521663608774543
226	0.000220007521663608774543
227	0.000220007521663608774543
228	0.000220007521663608774543
229	0.000220007521663608774543
230	0.000220007521663608774543
231	0.000220007521663608774543
232	0.000220007521663608774543
233	0.000220007521663608774543
234	0.000220007521663608774543
235	0.000220007521663608774543
236	0.000220007521663608774543
237	0.000220007521663608774543
238	0.000220022145442993286997
239	0.000220120834571589715779
240	0.000220120834571589715779
241	0.000220145535605009132996
242	0.000220145535605009132996
243	0.000220145535605009132996
244	0.000220145535605009132996
245	0.000220145535605009132996
246	0.000220147293281654175371
247	0.000220147293281654175371
248	0.000220147293281654175371
249	0.000220147293281654175371


==> anc/chicago_results_objective_relaxed.txt <==
Iteration	Objective
0	0.000187302222793261846528
1	0.000187367877565194643103
2	0.0001883325359207868808880
3	0.000189002070042034424841
4	0.000189748715489811357111
5	0.000190999058106225053780
6	0.000191726325790889654309
7	0.000192428887044262909330
8	0.000193547268806367926300
9	0.000194541337011705664918
10	0.0001954227021259328816086
11	0.0001957962311336463550106
12	0.0001963367687864823034033
13	0.000197085764694147859700
14	0.000197412470867825858295
15	0.000197936708166865818203
16	0.000198465075307188369334
17	0.0001985682175316413864493
18	0.000198726295244135521352
19	0.000199138499114565784112
20	0.000199548961003820644692
21	0.000199882889582730666734
22	0.0002002579966206046286970
23	0.0002004044035865568788722
24	0.0002007044748935780022293
25	0.000201054087181572150439
26	0.0002010837426335479132831
27	0.000201478802810849086382
28	0.0002017788459581576287746
29	0.000202066191305710002780
30	0.000202355575379042234272
31	0.000202637015653410321102
32	0.0002030059234221297549084
33	0.000203273007767937099561
34	0.0002036157335112619679421
35	0.000203893023225710261613
36	0.0002041360785580962430686
37	0.0002043934898730865446851
38	0.0002046433908593194792047
39	0.000204862300899348733947
40	0.000205024756170285167173
41	0.0002052700293907722923905
42	0.0002055090352133084321395
43	0.0002057572171450500376523
44	0.0002059931764690656680614
45	0.000206216099436219455674
46	0.0002064368179073524661362
47	0.000206633168191452370957
48	0.000206929100606661289930
49	0.000207117803437562217005
50	0.000207312119042367581278
51	0.0002074961156471953261644
52	0.000207828301960686850362
53	0.000208051896366426907480
54	0.0002083606313909633783624
55	0.0002086468407079588156193
56	0.0002088560275256024207920
57	0.0002091510539161147549748
58	0.000209457033292787289247
59	0.0002096768623716092202812
60	0.000209844413338431343436
61	0.000210084762148645846173
62	0.000210192209378896607086
63	0.0002103625585133133456111
64	0.000210580073956443509087
65	0.0002108436314412686973810
66	0.0002110024209234317298979
67	0.0002112522624351799953729
68	0.000211488790484094014391
69	0.000211690711678400496021
70	0.000211908750508709810674
71	0.000212100134118576953188
72	0.0002122794865281136240810
73	0.0002124180330371845513582
74	0.000212560625281298253685
75	0.000212728074905522679910
76	0.000212862190274983458221
77	0.000212994050699960300699
78	0.000213115573241296969354
79	0.000213239330231527471915
80	0.000213352332465232815594
81	0.000213515963379454519600
82	0.0002136276013874475378543
83	0.0002137758477203177288175
84	0.0002138530152261842507869
85	0.000214016573395193228498
86	0.000214115357164549501613
87	0.0002142680037152491509914
88	0.000214358924421829311177
89	0.0002145068395972182974219
90	0.0002146671136444876901805
91	0.0002147848817513376940042
92	0.000214917104501912323758
93	0.0002151102602295577991754
94	0.000215294009377012681216
95	0.0002154115337816055398434
96	0.000215542576922995410860
97	0.000215660606141599128023
98	0.000215789610918771382421
99	0.000215800568218720145524
100	0.0002159612841974242590368
101	0.000216118876425763824955
102	0.0002162711794996181037277
103	0.000216406010167230805382
104	0.000216480755968764284626
105	0.000216503049503441527486
106	0.000216569533063247334212
107	0.0002166743753431547898799
108	0.000216700827572598494589
109	0.000216713821039033820853
110	0.0002167209668931446503848
111	0.000216891667701916443184
112	0.000216898462089581927285
113	0.000216933174953134963289
114	0.0002169399611310685053468
115	0.0002169544702964874915779
116	0.000217156624244239972904
117	0.000217162471744988439605
118	0.000217266158371791522950
119	0.000217294803838158212602
120	0.000217334853012297069654
121	0.0002173409234267904423177
122	0.000217437898349094670266
123	0.000217437898349094670266
124	0.000217535021521919546649
125	0.000217535911796505190432
126	0.0002176576442479478195310
127	0.000217662320902432501316
128	0.0002177065528399084229022
129	0.0002178255389535551890731
130	0.000217843660671278135851
131	0.000217848523102312814444
132	0.0002179981024234257638454
133	0.000218007835493827098981
134	0.0002180794184365010354668
135	0.000218123460838092910126
136	0.000218129542428069654852
137	0.000218137670337386848405
138	0.0002182635626115401741117
139	0.0002182719909621647559106
140	0.0002184561452019615098834
141	0.0002184565952892826404423
142	0.0002185003154755285475403
143	0.0002185009499652558006346
144	0.000218541408357823453844
145	0.000218543669615151872858
146	0.0002185802668898889329284
147	0.000218585318133706413209
148	0.000218678593162642791867
149	0.000218690355618256423622
150	0.0002187098450272352900356
151	0.0002187590258752485737205
152	0.000218762677975294366479
153	0.000218826047848713677377
154	0.000218889659195903316140
155	0.000218893507663262449205
156	0.000218987305130519345403
157	0.000218991804106624657288
158	0.000218991804106624657288
159	0.000219012353300465317443
160	0.000219012591564949229360
161	0.000219012591564949229360
162	0.000219012708016558084637
163	0.0002190136375091695226729
164	0.0002190136375091695226729
165	0.000219017196400483231992
166	0.000219017196400483231992
167	0.000219139876119478698820
168	0.000219328138943828828633
169	0.0002194337498469660524279
170	0.000219524731890619080514
171	0.000219611211880200635642
172	0.000219848164114214573056
173	0.000219963713069670880213
174	0.000220045383800223609433
175	0.000220155678010998712853
176	0.000220260341165984654799
177	0.000220355836953899916261
178	0.000220463956018555117771
179	0.000220527848658660473302
180	0.0002205890637737335637212
181	0.0002206808908095148857683
182	0.0002207401939124274067581
183	0.0002207932206501838285476
184	0.000220847674825779767707
185	0.000220916378468294255436
186	0.000220967854652564227581
187	0.0002227861419952454511076
188	0.000223405287399658607319
189	0.000225316452643511537463
190	0.000227570798029419034720
191	0.0002277571334766378160566
192	0.0002280058085199611727148
193	0.000228842714725040318444
194	0.000229410290386986546218
195	0.000230819375491920625791
196	0.000231598990225489670411
197	0.000232656074002787237987
198	0.000233763704513739282265
199	0.0002343359489568821620196
200	0.000236252645968819921836
201	0.000236903859203813131899
202	0.000237773926596371224150
203	0.000238346666476179752499
204	0.0002390168389632516540587
205	0.000239722469871676526964
206	0.000241086021685437485576
207	0.0002426465422284238971770
208	0.0002450461903356743976474
209	0.000246473226604438666254
210	0.000247758709388392698020
211	0.0002489500779589779675007
212	0.000250495027625114191324
213	0.000251464861145842447877
214	0.000252067832405924377963
215	0.000252588426675261091441
216	0.0002529232519803545903414
217	0.000253563992713010357693
218	0.000253944523256669938564
219	0.000254519176208918867633
220	0.000254964961762483511120
221	0.000255454605294636543840
222	0.000255881379898955160752
223	0.000256218560341251641512
224	0.000256739458579008420929
225	0.0002571413722263522911817
226	0.000257453638049910776317
227	0.0002580895904712350573391
228	0.000258253906194021226838
229	0.000258668207915349630639
230	0.000259195677706279233098
231	0.000259489426934302551672
232	0.000259671530759254656732
233	0.000260129352464104164392
234	0.000260491118268239591271
235	0.000260833539871960785240
236	0.000261158772678232705221
237	0.000261470374387853499502
238	0.0002617573307731763925403
239	0.000261995292272377153859
240	0.000262136486104739503935
241	0.0002623520254970945883542
242	0.000262558614220461342484
243	0.000262751022863494837657
244	0.000262943711607886943966
245	0.000263132282565204240382
246	0.0002633047698469148017466
247	0.000263436255659874621779
248	0.000263438640089876018465
249	0.0002635169324303687084466
250	0.000263626400944168120623
251	0.000263694276261147717014
252	0.0002637595006957148201764
253	0.000263821213744577160105
254	0.000263888239808162767440
255	0.000263949524847387708724
256	0.0002639518996902422513813
257	0.000264022000287266960368
258	0.000264086487216682359576
259	0.0002641453906761282123625
260	0.000264208199916814640164
261	0.000264306810985197965056
262	0.000264383121926273591816
263	0.000264468175285900291055
264	0.000264550695650715241209
265	0.000264552415973486658186
266	0.000264679657796369539574
267	0.000264738342502280557528
268	0.000264880394418050954118
269	0.0002649434657346284482628
270	0.000264999274974807864055
271	0.000265053221958918496966
272	0.000265115576793728535995
273	0.000265174983302509831265
274	0.000265227046278570592403
275	0.000265308404628041479737
276	0.0002653722803072536829859
277	0.000265430958839779160917
278	0.000265487050850738584995
279	0.0002655525041205399669707
280	0.000265619177614303724840
281	0.000265665325339491432533
282	0.000265728722523114457727
283	0.000265860353566697984934
284	0.000265892803582437941805
285	0.000265946404181318217889
286	0.000265969905865788739175
287	0.000266021306704832427204
288	0.000266079079257319634780
289	0.000266129925493774004281
290	0.000266194577741746231914
291	0.000266279478273426229134
292	0.000266325365160019649193
293	0.000266400088344678608701
294	0.000266499404288708418608
295	0.000266556947396477451548
296	0.000266679678102626791224
297	0.000266706691439576726407
298	0.000266758082816053787246
299	0.000266810183127831714228
300	0.000266858883306402713060
301	0.0002669062201636516489089
302	0.000266958001154030906037
303	0.000267026334898744476959
304	0.000267088060309122921899
305	0.000267135770278313290328
306	0.000267191231356677133590
307	0.000267236991398493247107
308	0.0002672778615680770948529
309	0.0002673221971529571805149
310	0.000267361327331422548741
311	0.000267397823230501124635
312	0.000267426106177400844172
313	0.0002674683539677922613919
314	0.000267503539793908502907
315	0.000267544068373891338706
316	0.000267578450100893946365
317	0.0002676191146160307340324
318	0.000267655479872614191845
319	0.000267686947618482913822
320	0.000267715423069839738309
321	0.000267740072190507035703
322	0.000267781331761089013889
323	0.0002678100607497670222074
324	0.000267849729526857566088
325	0.0002678703285070793237537
326	0.0002679074701891208067536
327	0.000267930957870895229280
328	0.000267953372968475101516
329	0.000267976624060599645600
330	0.000267993829405771428719
331	0.000268010706733264215291
332	0.000268046260872554080561
333	0.000268061102839639689773
334	0.000268095536898411717266
335	0.000268117677575046010315
336	0.0002681178923577990382910
337	0.000268130646304417913780
338	0.000268163709094696165994
339	0.000268177818015528609976
340	0.000268202882353065256029
341	0.000268221721208149380982
342	0.000268251017681759037077
343	0.000268268519407497253269
344	0.000268305477280997484922
345	0.000268321966174252750352
346	0.000268347101186541933566
347	0.000268358604210809757933
348	0.000268382435554636595771
349	0.0002683899957865001168102
350	0.000268412992610472440720
351	0.000268429887736413395032
352	0.000268467145843807095662
353	0.000268502814611561223865
354	0.000268538588845645636320
355	0.000268553777962207933888
356	0.000268567427340187132359
357	0.000268602150117007223889
358	0.000268614891407567216083
359	0.0002686485833774231374264
360	0.000268682557941612554714
361	0.000268714778335946612060
362	0.000268736305578557029367
363	0.000268767520002963254228
364	0.000268774226908367360011
365	0.000268804325231014378369
366	0.000268825012262201216072
367	0.000268836331207166612148
368	0.000268871942015156848356
369	0.000268883453361633606255
370	0.000268913511247733468190
371	0.000268950930226634256542
372	0.000268986248625894635916
373	0.000268992150254832021892
374	0.000269029574365575471893
375	0.000269061904552588518709
376	0.0002690623007319196593016
377	0.000269067163789169955999
378	0.0002690987869797099847347
379	0.0002691023669405983295292
380	0.000269130655995122902095
381	0.000269160516407693456858
382	0.000269160516407693456858
383	0.0002691893009185692761093
384	0.0002691893009185692761093
385	0.000269216832741188909859
386	0.000269216832741188909859
387	0.000269244502564850822091
388	0.000269244502564850822091
389	0.000269271122392766596749
390	0.000269271122392766596749
391	0.000269297934367327578366
392	0.000269297934367327578366
393	0.000269309584546308778226
394	0.000269309584546308778226
395	0.000269335879370625503361
396	0.000269335879370625503361
397	0.000269361468319503776729
398	0.000269361468319503776729
399	0.000269387101137010473758
400	0.000269387101137010473758
401	0.000269412047228268673644
402	0.000269412047228268673644
403	0.000269436977659842697904
404	0.000269440547218774398789
405	0.000269465398582109389827
406	0.000269489840946336556226
407	0.000269513753635308379307
408	0.000269536768098879698664
409	0.000269558923889777949080
410	0.000269559011495250929147
411	0.000269582811609539994970
412	0.000269582811609539994970
413	0.000269587846657207841054
414	0.000269587846657207841054
415	0.000269601455226451996714
416	0.000269601455226451996714
417	0.000269628648518530279398
418	0.000269640507501503778622
419	0.000269663742247693426907
420	0.000269663742247693426907
421	0.0002696851358285625465214
422	0.0002696851358285625465214
423	0.0002697042416652788408101
424	0.0002697042416652788408101
425	0.000269722333610402513295
426	0.000269722333610402513295
427	0.000269739839052471239120
428	0.000269739839052471239120
429	0.0002697465249595821369439
430	0.0002697465249595821369439
431	0.000269788344607574585825
432	0.000269788344607574585825
433	0.000269805247962920367718
434	0.000269805247962920367718
435	0.0002698219918030742555857
436	0.0002698219918030742555857
437	0.000269847289634580351412
438	0.000269847289634580351412
439	0.0002698578266427981667221
440	0.0002698578266427981667221
441	0.000269881155368184344843
442	0.000269881155368184344843
443	0.0002699048860508165787905
444	0.0002699297930723814759403
445	0.000269939487793666077778
446	0.000269939487793666077778
447	0.000269955355616965843365
448	0.000269955355616965843365
449	0.0002699674898712628055364
450	0.000269972652713513514027
451	0.000269979455001417361200
452	0.000269979455001417361200
453	0.000269985322503120079637
454	0.000269985322503120079637
455	0.000269989798695589415729
456	0.000269989798695589415729
457	0.000270005180524586839601
458	0.000270005180524586839601
459	0.000270020101104011991993
460	0.000270020101104011991993
461	0.0002700267356964635662735
462	0.0002700267356964635662735
463	0.000270041214780304348096
464	0.000270041214780304348096
465	0.000270045392044429946691
466	0.000270045392044429946691
467	0.0002700560445847852155566
468	0.0002700560445847852155566
469	0.000270064564013044303283
470	0.000270064564013044303283
471	0.000270078631175816059113
472	0.000270078631175816059113
473	0.0002700854090890593826771
474	0.0002700854090890593826771
475	0.000270091739451480889693
476	0.000270091739451480889693
477	0.000270097750338616967201
478	0.000270097750338616967201
479	0.000270111424186134664342
480	0.000270111424186134664342
481	0.000270124711201769812033
482	0.000270124711201769812033
483	0.0002701376275729284156114
484	0.0002701376275729284156114
485	0.000270150188596203783527
486	0.000270150188596203783527
487	0.000270162408737826999277
488	0.000270162408737826999277
489	0.000270174301689261430875
490	0.000270174301689261430875
491	0.000270185880418387567624
492	0.000270185880418387567624
493	0.000270197157216684473679
494	0.000270197157216684473679
495	0.000270208143742765858769
496	0.000270208143742765858769
497	0.000270214070279233343899
498	0.000270214070279233343899
499	0.000270218703728972235695
500	0.000270225882624042872340
501	0.000270229433478799927980
502	0.000270229433478799927980
503	0.000270240164144758880138
504	0.000270240164144758880138
505	0.0002702464220873953308910
506	0.0002702464220873953308910
507	0.000270250226890617469326
508	0.000270250226890617469326
509	0.000270262210307109169662
510	0.000270265916781121911481
511	0.000270276381082098698244
512	0.000270276381082098698244
513	0.000270286586031142016873
514	0.000270286586031142016873
515	0.0002702902800753166899085
516	0.0002702902800753166899085
517	0.0002703125152671873103827
518	0.0002703125152671873103827
519	0.000270440149131289729849
520	0.000270456573334900103509
521	0.000270576641810728842393
522	0.000270587891518923128024
523	0.000270611546998323686421
524	0.0002706162788007129449397
525	0.000270812916008670628071
526	0.000270824291662389598787
527	0.000270879491795495618135
528	0.000270883484399136062712
529	0.000270985835937186516821
530	0.000271003174248473532498
531	0.000271044170648721279576
532	0.0002710520543907146900892
533	0.000271079380171052739024
534	0.000271083141994153475389
535	0.0002711408480636095628142
536	0.000271144060825549438596
537	0.000271296204240628657863
538	0.000271329735725453123450
539	0.000271480031702626775950
540	0.000271507803327684383839
541	0.000271606120192978577688
542	0.0002716261957794943358749
543	0.0002716662363393235020339
544	0.0002716698634418756701052
545	0.000271682128680137312040
546	0.000271687301222837250680
547	0.000271708229081988846883
548	0.000271711317878678534180
549	0.000271812967780904471874
550	0.0002718155859009730163962
551	0.000271829778325841529295
552	0.000271832008337772311643
553	0.0002718524601882022339851
554	0.000271854714547304157168
555	0.0002719556768219752237201
556	0.000271957969480141857639
557	0.000272062931464719166979
558	0.000272064682571388082579
559	0.0002721245942261001560837
560	0.0002721278837056204210967
561	0.0002721686553114067763090
562	0.0002721751902719667647034
563	0.000272230862214368814603
564	0.0002722355979160623624921
565	0.000272275403885050024837
566	0.0002722766169388846028596
567	0.000272317389445333834738
568	0.000272322828131613694131
569	0.000272374175431978935376
570	0.000272376320925750536844
571	0.000272424306895461585373
572	0.000272430105182021809742
573	0.000272441076438812352717
574	0.0002724466058595760725439
575	0.000272541224842266365886
576	0.000272542436901155905798
577	0.000272613500929708452895
578	0.000272617570130341174081
579	0.000272652352173561183736
580	0.000272655203927262080833
581	0.000272690607607605913654
582	0.000272691790207612002268
583	0.000272724921057677175850
584	0.000272730384973638970405
585	0.000272747245923000341281
586	0.000272757363358098594472
587	0.0002727769453841758426279
588	0.000272778434287055674940
589	0.000272797585348996752873
590	0.000272804128258691215888
591	0.0002728228624415837693959
592	0.000272829135797835933045
593	0.000272847466553474357352
594	0.000272853045597561448813
595	0.0002728655966809920500964
596	0.000272866238679646374658
597	0.0002728841850485804490745
598	0.0002728883210434082895517
599	0.000272907747837209235877
600	0.000272909142301192833111
601	0.000272927255388362193480
602	0.0002729322137731660157442
603	0.000272950040964363142848
604	0.000272954919537451118231
605	0.0002729724020646994002163
606	0.000272977308371638040990
607	0.000273000509710394125432
608	0.0002730029912196315824986
609	0.0002730774002393587492406
610	0.000273093155467929784209
611	0.000273111085123738879338
612	0.0002731153818065147846937
613	0.000273134006348333274946
614	0.000273138751835017651320
615	0.000273147791334766522050
616	0.0002731576808705418370664
617	0.000273174865683147124946
618	0.000273177485847090743482
619	0.000273191287514046533033
620	0.000273193354551761317998
621	0.0002731988024749704170972
622	0.000273200150328197423369
623	0.000273216951124610379338
624	0.000273219406242764927447
625	0.000273235936044255038723
626	0.000273236611852687830105
627	0.0002732501855049169156700
628	0.0002732504517332471907139
629	0.000273262674336782004684
630	0.0002732629349997661076486
631	0.000273273729717913875356
632	0.000273273987183153582737
633	0.000273290375122543657199
634	0.000273290593812658684328
635	0.0002733013092323269695044
636	0.000273302029702902724966
637	0.000273318089225908182561
638	0.000273318249230606015772
639	0.000273328697502844454721
640	0.0002733288632690486498177
641	0.000273333701069322647527
642	0.000273333826445230934769
643	0.000273349566964742029086
644	0.000273349619605239201337
645	0.000273365051187721639872
646	0.000273365125104789808393
647	0.0002733802567553999368101
648	0.0002733802567553999368101
649	0.0002733950971286153420806
650	0.000273395439202614594251
651	0.0002734056407370782922953
652	0.0002734056407370782922953
653	0.0002734201978454159107059
654	0.0002734201978454159107059
655	0.000273424571394927846268
656	0.000273424571394927846268
657	0.0002734345357652247417718
658	0.0002734345357652247417718
659	0.000273448817342719715089
660	0.000273448817342719715089
661	0.000273458552152492757887
662	0.000273458552152492757887
663	0.000273468065539134899154
664	0.000273468065539134899154
665	0.000273477364972580736503
666	0.000273477364972580736503
667	0.000273487298279697168618
668	0.000273487298279697168618
669	0.000273491228305359557271
670	0.000273491228305359557271
671	0.0002735052416766414884478
672	0.0002735052416766414884478
673	0.000273518995287824468687
674	0.000273518995287824468687
675	0.0002735280877022923901677
676	0.0002735280877022923901677
677	0.0002735415884352396242321
678	0.0002735415884352396242321
679	0.000273544842185997916386
680	0.000273544842185997916386
681	0.000273558097118127066642
682	0.000273558097118127066642
683	0.000273568949291664967313
684	0.000273568949291664967313
685	0.000273577843130615632981
686	0.000273577843130615632981
687	0.000273582667971579032019
688	0.000273583125676789600402
689	0.0002735918250301965512335
690	0.0002735918250301965512335
691	0.000273599908537348173559
692	0.000273599908537348173559
693	0.000273608434838300757110
694	0.000273608434838300757110
695	0.000273616779596870811656
696	0.000273616779596870811656
697	0.0002736249485503057949245
698	0.0002736249485503057949245
699	0.000273627151361645944417
700	0.000273627151361645944417
701	0.000273635151764103304595
702	0.000273635151764103304595
703	0.0002736429870940914377570
704	0.0002736429870940914377570
705	0.000273646998747471487150
706	0.000273646998747471487150
707	0.000273652346638744045049
708	0.000273652346638744045049
709	0.000273660852995989145711
710	0.000273662145659459242597
711	0.000273663516967919375747
712	0.000273665179127155616880
713	0.000273679855948289157823
714	0.000273681041378034465015
715	0.0002737133303374762646854
716	0.000273714415514922514558
717	0.0002737272302940493915230
718	0.000273728387670890241861
719	0.000273766352150537492707
720	0.000273767502579998597503
721	0.000273808533617313997820
722	0.0002738094555287580937147
723	0.0002738219930227669887245
724	0.0002738229620309578254819
725	0.000273830254675738513470
726	0.0002738308651149934623390
727	0.000273856846258361823857
728	0.000273856954956997465342
729	0.000273885074159430386499
730	0.000273885074159430386499
731	0.000273912965827095601708
732	0.000273912965827095601708
733	0.000273937090129981748760
734	0.000273937090129981748760
735	0.000273949445405543036759
736	0.000273949445405543036759
737	0.000273965670167251536623
738	0.000273965670167251536623
739	0.000273975903918416518718
740	0.000273975903918416518718
741	0.000274029767608436802402
742	0.000274029767608436802402
743	0.000274042686863184347749
744	0.000274042686863184347749
745	0.000274046788845774345100
746	0.000274046992712116567418
747	0.0002740590807966546155512
748	0.0002740590807966546155512
749	0.0002740781575189952272922
750	0.0002740781575189952272922
751	0.000274092335807929839939
752	0.000274092335807929839939
753	0.000274100003530326206237
754	0.000274100003530326206237
755	0.000274107516251827590168
756	0.000274107516251827590168
757	0.0002741141148570814169943
758	0.000274115167810674011707
759	0.000274125478389143384993
760	0.000274125478389143384993
761	0.0002741428314308934845030
762	0.0002741428314308934845030
763	0.0002741501932699639815837
764	0.0002741501932699639815837
765	0.000274166560440835403279
766	0.000274166560440835403279
767	0.000274181785516783595085
768	0.000274181785516783595085
769	0.000274196071433372702450
770	0.000274196071433372702450
771	0.000274200793331282772124
772	0.000274200793331282772124
773	0.000274214311027983063832
774	0.000274214311027983063832
775	0.000274225960482581285760
776	0.000274225960482581285760
777	0.000274228159100986784324
778	0.000274228159100986784324
779	0.000274238681784319644794
780	0.000274238681784319644794
781	0.000274245233556131552905
782	0.000274245233556131552905
783	0.000274249734637541742995
784	0.000274249734637541742995
785	0.000274256960360893467441
786	0.000274256960360893467441
787	0.000274261831416562199593
788	0.000274266335828834958375
789	0.000274277735484082857147
790	0.0002742779624952840153128
791	0.000274285110319168120623
792	0.000274289484046436566860
793	0.000274316667460298258811
794	0.000274316667460298258811
795	0.000274327999752533249557
796	0.000274330076627267990261
797	0.000274337057749220682308
798	0.000274337057749220682308
799	0.000274343904553696047515
800	0.000274343904553696047515
801	0.0002743456770389051642269
802	0.0002743456770389051642269
803	0.0002743456770389051642269
804	0.0002743477006976777687669
805	0.000274350057412890810520
806	0.000274350057412890810520
807	0.000274354596075151721016
808	0.000274354596075151721016
809	0.000274361312871045805514
810	0.000274361312871045805514
811	0.000274367180484150350094
812	0.000274367180484150350094
813	0.000274374693006430147216
814	0.000274374693006430147216
815	0.000274381282858016062528
816	0.000274381282858016062528
817	0.000274388729317998187617
818	0.000274388729317998187617
819	0.000274395195788100920618
820	0.000274395195788100920618
821	0.000274401542453375458717
822	0.000274401542453375458717
823	0.000274403300962438993156
824	0.000274403300962438993156
825	0.000274409544493734091520
826	0.000274409544493734091520
827	0.000274410917778635537252
828	0.000274410917778635537252
829	0.000274417047985466849059
830	0.000274417047985466849059
831	0.000274423059740274539217
832	0.000274423059740274539217
833	0.000274424326631077285856
834	0.000274424326631077285856
835	0.000274430239963154727593
836	0.000274430239963154727593
837	0.000274430239963154727593
838	0.000274430239963154727593
839	0.000274436048590752901509
840	0.000274436729196579009295
841	0.000274436729196579009295
842	0.0002744424369521199259907
843	0.000274448045401623845100
844	0.000274448045401623845100
845	0.000274449086979556037113
846	0.000274449086979556037113
847	0.000274454598891911003739
848	0.000274454598891911003739
849	0.0002744549944123905617744
850	0.0002744549944123905617744
851	0.0002744549944123905617744
852	0.000274460372389630880207
853	0.000274465659162479313090
854	0.000274465659162479313090
855	0.000274465659162479313090
856	0.000274465659162479313090
857	0.000274470857031564554200
858	0.000274475968220780417323
859	0.000274475968220780417323
860	0.000274476678667028155178
861	0.000274481706374987121671
862	0.000274481706374987121671
863	0.000274486651615932956338
864	0.000274486651615932956338
865	0.000274486651615932956338
866	0.000274491516402401216328
867	0.000274496300477837398648
868	0.000274496300477837398648
869	0.000274496300477837398648
870	0.000274496300477837398648
871	0.000274496300477837398648
872	0.000274496300477837398648
873	0.000274496300477837398648
874	0.000274501006659678323194
875	0.000274501006659678323194
876	0.000274501006659678323194
877	0.000274505638100076001138
878	0.000274510196565552707762
879	0.000274514683767394814640
880	0.000274519101363796461374
881	0.000274523450961901200935
882	0.000274523450961901200935
883	0.000274523450961901200935
884	0.000274527734119753073901
885	0.000274527734119753073901
886	0.000274531952348156413063
887	0.000274531952348156413063
888	0.000274531952348156413063
889	0.000274536107112453226000
890	0.000274540199834220577031
891	0.000274544231892891973257
892	0.000274544231892891973257
893	0.000274548204627308063209
894	0.000274552119337198976427
895	0.000274552119337198976427
896	0.000274555977284601470456
897	0.000274555977284601470456
898	0.000274555977284601470456
899	0.000274559779695216286928
900	0.000274563527759706089273
901	0.000274567222634938824922
902	0.000274567222634938824922
903	0.000274567225444537634030
904	0.000274570897971987957135
905	0.000274574519119054125622
906	0.000274574519119054125622
907	0.000274578089956516167149
908	0.000274578089956516167149
909	0.000274578089956516167149
910	0.000274581611525604827330
911	0.000274585084839013963938
912	0.000274585084839013963938
913	0.000274588510881872568280
914	0.000274588510881872568280
915	0.0002745918906126749701798
916	0.0002745918906126749701798
917	0.0002745918906126749701798
918	0.0002745918906126749701798
919	0.000274595224964175652713
920	0.000274598514844247559086
921	0.000274598514844247559086
922	0.000274601761136706080288
923	0.000274601761136706080288
924	0.000274601761136706080288
925	0.000274601761136706080288
926	0.000274604964702100632712
927	0.000274604964702100632712
928	0.000274604964702100632712
929	0.000274608126378475409001
930	0.000274608126378475409001
931	0.000274608126378475409001
932	0.000274608126378475409001
933	0.000274608126378475409001
934	0.000274611246982100419700
935	0.000274611246982100419700
936	0.000274611246982100419700
937	0.000274614327308173710480
938	0.000274614327308173710480
939	0.000274617368131497222930
940	0.000274617368131497222930
941	0.000274620370207126811147
942	0.000274620370207126811147
943	0.000274620370207126811147
944	0.000274620370207126811147
945	0.000274623334270996786654
946	0.000274623334270996786654
947	0.000274626261040521785617
948	0.000274626261040521785617
949	0.000274629151215175399557
950	0.0002746320054770482704043
951	0.0002746320054770482704043
952	0.0002746320054770482704043
953	0.0002746320054770482704043
954	0.0002746320054770482704043
955	0.0002746320054770482704043
956	0.000274634824491383694112
957	0.000274634824491383694112
958	0.000274634824491383694112
959	0.000274637608907095156610
960	0.000274637608907095156610
961	0.000274637608907095156610
962	0.000274640359357264544815
963	0.000274640359357264544815
964	0.000274643076459621684626
965	0.000274643076459621684626
966	0.000274643076459621684626
967	0.000274645760817006882280
968	0.0002746484130178169347346
969	0.0002746484130178169347346
970	0.0002746484130178169347346
971	0.0002746484130178169347346
972	0.0002746484130178169347346
973	0.0002746484130178169347346
974	0.000274651029470738209784
975	0.000274651029470738209784
976	0.000274651029470738209784
977	0.000274651029470738209784
978	0.0002746536140170522965491
979	0.0002746536140170522965491
980	0.0002746536140170522965491
981	0.000274656168148533580825
982	0.000274658692398927733302
983	0.000274658692398927733302
984	0.000274661187289564730600
985	0.000274661187289564730600
986	0.000274661187289564730600
987	0.000274661187289564730600
988	0.0002746636533297164831311
989	0.000274666091016944544390
990	0.000274666091016944544390
991	0.000274666091016944544390
992	0.000274666091016944544390
993	0.000274666091016944544390
994	0.000274668500837434222922
995	0.000274670883266317937523
996	0.000274673238767987629399
997	0.000274673238767987629399
998	0.000274673238767987629399
999	0.000274675567796396557242
1000	0.000274675567796396557242
1001	0.000274677870795350987464
1002	0.000274677870795350987464
1003	0.000274677870795350987464
1004	0.000274680148198791639879
1005	0.000274682400431067403406
1006	0.000274684627907197689638
1007	0.000274684627907197689638
1008	0.000274686831033128360286
1009	0.0002746890102059775497764
1010	0.0002746911658142750151455
1011	0.0002746911658142750151455
1012	0.0002746911658142750151455
1013	0.0002746911658142750151455
1014	0.0002746911658142750151455
1015	0.0002746911658142750151455
1016	0.000274693298238192871213
1017	0.000274693298238192871213
1018	0.000274693298238192871213
1019	0.0002746954078497687820345
1020	0.0002746954078497687820345
1021	0.000274697495013122819364
1022	0.000274697495013122819364
1023	0.000274699560084666591138
1024	0.000274699560084666591138
1025	0.0002747016034133064560592
1026	0.000274703625340640032664
1027	0.000274703625340640032664
1028	0.000274703625340640032664
1029	0.000274705626201146189123
1030	0.000274705626201146189123
1031	0.000274707606322370143607
1032	0.000274709566025101626292
1033	0.000274709566025101626292
1034	0.000274709566025101626292
1035	0.000274711505623548477888
1036	0.000274711505623548477888
1037	0.000274711505623548477888
1038	0.000274711505623548477888
1039	0.000274711505623548477888
1040	0.000274713425425504567102
1041	0.000274713425425504567102
1042	0.000274715325732512446120
1043	0.000274717206840021489188
1044	0.000274717206840021489188
1045	0.000274717206840021489188
1046	0.000274717206840021489188
1047	0.0002747190690375408623368
1048	0.000274720912608788255602
1049	0.000274720912608788255602
1050	0.000274722737831833446398
1051	0.000274724544979239068925
1052	0.0002747263343181954231113
1053	0.0002747281061106526758522
1054	0.0002747298606134483590722
1055	0.0002747298606134483590722
1056	0.0002747315980784318875521
1057	0.000274733318752584746108
1058	0.000274735022878137696534
1059	0.000274736710692684352398
1060	0.000274738382429291866720
1061	0.000274740038316607754678
1062	0.000274741678578964667395
1063	0.000274741678578964667395
1064	0.000274743303436481393874
1065	0.0002747449131051613017917
1066	0.0002747449131051613017917
1067	0.0002747449131051613017917
1068	0.0002747449131051613017917
1069	0.0002747449131051613017917
1070	0.000274746507796988310292
1071	0.000274748087720019975677
1072	0.0002747496530784772709012
1073	0.000274751204072833852843
1074	0.000274752740899900626391
1075	0.000274752740899900626391
1076	0.000274752740899900626391
1077	0.000274754263752909097821
1078	0.000274755772821593005210
1079	0.000274755772821593005210
1080	0.000274757268292266549543
1081	0.000274757268292266549543
1082	0.000274757268292266549543
1083	0.000274757268292266549543
1084	0.000274757268292266549543
1085	0.000274757268292266549543
1086	0.000274758750347901089117
1087	0.000274760219168200250715
1088	0.000274761674929671967402
1089	0.000274761674929671967402
1090	0.000274761674929671967402
1091	0.000274761674929671967402
1092	0.000274761674929671967402
1093	0.000274761674929671967402
1094	0.000274761674929671967402
1095	0.000274761674929671967402
1096	0.000274761674929671967402
1097	0.000274763117805699538440
1098	0.000274763117805699538440
1099	0.000274764547966610547155
1100	0.000274765965579743497074
1101	0.000274765965579743497074
1102	0.0002747673708095134701580
1103	0.0002747687638174756430089
1104	0.000274770144762386754155
1105	0.000274770144762386754155
1106	0.000274770144762386754155
1107	0.000274771513800266431645
1108	0.000274771513800266431645
1109	0.000274771513800266431645
1110	0.000274771513800266431645
1111	0.000274772871084454655647
1112	0.000274772871084454655647
1113	0.0002747742167656699661165
1114	0.0002747742167656699661165
1115	0.0002747742167656699661165
1116	0.0002747755509920648764819
1117	0.0002747768739092804491520
1118	0.0002747768739092804491520
1119	0.0002747768739092804491520
1120	0.000274778185660499054939
1121	0.000274778185660499054939
1122	0.000274779486386496340856
1123	0.000274779486386496340856
1124	0.000274780776225690916181
1125	0.0002747820553141945041716
1126	0.000274783323785859113559
1127	0.000274784581772323604673
1128	0.000274784581772323604673
1129	0.000274785829403059883043
1130	0.000274787066805416811258
1131	0.000274788294104663515464
1132	0.000274789511424032179639
1133	0.000274789511424032179639
1134	0.000274789511424032179639
1135	0.000274790718884758418426
1136	0.000274790718884758418426
1137	0.000274790718884758418426
1138	0.000274791916606122674421
1139	0.000274793104705488448963
1140	0.000274793104705488448963
1141	0.0002747942832983410451561
1142	0.0002747942832983410451561
1143	0.0002747942832983410451561
1144	0.000274795452498325332999
1145	0.000274795452498325332999
1146	0.000274795452498325332999
1147	0.000274795452498325332999
1148	0.000274795452498325332999
1149	0.000274796612417281791568
1150	0.000274796612417281791568
1151	0.000274796612417281791568
1152	0.000274796612417281791568
1153	0.000274796612417281791568
1154	0.000274796612417281791568
1155	0.000274797763165282318369
1156	0.000274797763165282318369
1157	0.000274797763165282318369
1158	0.000274798904850664967671
1159	0.000274798904850664967671
1160	0.000274798904850664967671
1161	0.000274798904850664967671
1162	0.000274798904850664967671
1163	0.000274800037580068223178
1164	0.0002748011614584638271481
1165	0.0002748022765891897957772
1166	0.0002748022765891897957772
1167	0.000274803383073981339112
1168	0.000274804481013002432883
1169	0.000274805570504875481129
1170	0.000274805570504875481129
1171	0.000274806651646711491048
1172	0.000274806651646711491048
1173	0.000274806651646711491048
1174	0.000274807724534138385207
1175	0.000274807724534138385207
1176	0.000274807724534138385207
1177	0.000274807724534138385207
1178	0.000274807724534138385207
1179	0.000274807724534138385207
1180	0.000274807724534138385207
1181	0.000274808789261329406872
1182	0.000274809845921030966565
1183	0.000274810894604588765651
1184	0.0002748119354019751306623
1185	0.000274812968401813926175
1186	0.000274813993691406212747
1187	0.0002748150113567546010017
1188	0.0002748150113567546010017
1189	0.0002748150113567546010017
1190	0.0002748150113567546010017
1191	0.000274816021482587279752
1192	0.000274816021482587279752
1193	0.000274817024152381904423
1194	0.000274817024152381904423
1195	0.000274818019448387902230
1196	0.000274819007451649708673
1197	0.000274819007451649708673
1198	0.000274819988242028374225
1199	0.000274819988242028374225
1200	0.000274819988242028374225
1201	0.000274819988242028374225
1202	0.000274820961898222798482
1203	0.000274821928497791616246
1204	0.000274821928497791616246
1205	0.000274822888117172941566
1206	0.0002748238408317049965262
1207	0.0002748247867156458552927
1208	0.0002748247867156458552927
1209	0.0002748247867156458552927
1210	0.0002748257258421922568232
1211	0.0002748266582834990695119
1212	0.000274827584110697358847
1213	0.0002748285033939127344638
1214	0.0002748285033939127344638
1215	0.0002748285033939127344638
1216	0.0002748285033939127344638
1217	0.000274829416202282952145
1218	0.000274829416202282952145
1219	0.000274830322603975282982
1220	0.000274831222666203416884
1221	0.000274832116455243946984
1222	0.000274833004036453180015
1223	0.000274833885474282316864
1224	0.000274833885474282316864
1225	0.000274833885474282316864
1226	0.000274833885474282316864
1227	0.0002748347608322937507182
1228	0.0002748347608322937507182
1229	0.0002748347608322937507182
1230	0.000274835630173175688833
1231	0.000274836493558757798746
1232	0.000274836493558757798746
1233	0.0002748373510500252246857
1234	0.0002748373510500252246857
1235	0.0002748382027071334887296
1236	0.0002748382027071334887296
1237	0.0002748382027071334887296
1238	0.0002748390485894220415503
1239	0.0002748390485894220415503
1240	0.0002748390485894220415503
1241	0.0002748390485894220415503
1242	0.0002748398887554288376123
1243	0.0002748398887554288376123
1244	0.000274840723262902582064
1245	0.000274841552168817352504
1246	0.000274841552168817352504
1247	0.000274841552168817352504
1248	0.000274841552168817352504
1249	0.000274841552168817352504
1250	0.000274841552168817352504
1251	0.000274841552168817352504
1252	0.000274841552168817352504
1253	0.000274841552168817352504
1254	0.0002748423755293846130371
1255	0.0002748423755293846130371
1256	0.0002748423755293846130371
1257	0.0002748423755293846130371
1258	0.000274843193400066206232
1259	0.000274844005835586879402
1260	0.0002748448128899466246367
1261	0.0002748448128899466246367
1262	0.0002748456146164319477975
1263	0.000274846411067628674209
1264	0.000274846411067628674209
1265	0.0002748472022954327985644
1266	0.000274847988351061241701
1267	0.000274848769285064190626
1268	0.000274849545147334970534
1269	0.000274849545147334970534
1270	0.000274849545147334970534
1271	0.000274850315987120941281
1272	0.000274850315987120941281
1273	0.000274850315987120941281
1274	0.000274851081853033974767
1275	0.000274851081853033974767
1276	0.000274851842793060326949
1277	0.000274852598854571580887
1278	0.0002748533500843331217766
1279	0.000274854096528514893726
1280	0.000274854838232700526714
1281	0.000274855575241896416992
1282	0.0002748563076005410868675
1283	0.0002748563076005410868675
1284	0.0002748563076005410868675
1285	0.000274857035352513752878
1286	0.0002748577585411435458809
1287	0.0002748577585411435458809
1288	0.000274858477209217986092
1289	0.000274859191398991085589
1290	0.000274859901152192056179
1291	0.000274860606510033365339
1292	0.000274861307513218186796
1293	0.000274861307513218186796
1294	0.000274861307513218186796
1295	0.0002748620042019492946565
1296	0.000274862696615935582668
1297	0.000274862696615935582668
1298	0.000274862696615935582668
1299	0.000274862696615935582668
1300	0.000274862696615935582668
1301	0.000274862696615935582668
1302	0.000274862696615935582668
1303	0.000274863384794400259852
1304	0.000274863384794400259852
1305	0.0002748640687760883942246
1306	0.0002748640687760883942246
1307	0.000274864748599273525178
1308	0.000274864748599273525178
1309	0.000274864748599273525178
1310	0.000274864748599273525178
1311	0.000274865424301765533164
1312	0.0002748660959209171123803
1313	0.000274866763493631035090
1314	0.000274866763493631035090
1315	0.000274866763493631035090
1316	0.000274866763493631035090
1317	0.000274867427056366577745
1318	0.0002748680866451462730765
1319	0.0002748680866451462730765
1320	0.0002748680866451462730765
1321	0.000274868742295562895015
1322	0.000274868742295562895015
1323	0.000274869394042784860358
1324	0.0002748700419215634465218
1325	0.0002748700419215634465218
1326	0.000274870685966238565743
1327	0.000274870685966238565743
1328	0.000274871326210744678974
1329	0.000274871962688617361710
1330	0.000274871962688617361710
1331	0.000274871962688617361710
1332	0.0002748725954329985193908
1333	0.0002748725954329985193908
1334	0.0002748725954329985193908
1335	0.0002748725954329985193908
1336	0.000274873224476642254740
1337	0.000274873224476642254740
1338	0.000274873224476642254740
1339	0.000274873224476642254740
1340	0.000274873849851920828223
1341	0.000274873849851920828223
1342	0.000274873849851920828223
1343	0.0002748744715908300597221
1344	0.000274875089724994637072
1345	0.000274875089724994637072
1346	0.000274875089724994637072
1347	0.000274875704285673610866
1348	0.000274876315303765702993
1349	0.000274876922809814428911
1350	0.000274877526834013219923
1351	0.000274877526834013219923
1352	0.000274877526834013219923
1353	0.000274877526834013219923
1354	0.000274877526834013219923
1355	0.000274877526834013219923
1356	0.000274878127406210219488
1357	0.000274878127406210219488
1358	0.0002748787245559135917574
1359	0.0002748787245559135917574
1360	0.000274879318312295991927
1361	0.000274879908704199595377
1362	0.000274879908704199595377
1363	0.000274880495760140381753
1364	0.000274880495760140381753
1365	0.0002748810795083132572472
1366	0.0002748816599765962921083
1367	0.0002748816599765962921083
1368	0.000274882237192554958165
1369	0.000274882811183446785435
1370	0.000274883381976225599647
1371	0.000274883949597545620054
1372	0.000274883949597545620054
1373	0.000274883949597545620054
1374	0.000274884514073765743524
1375	0.000274884514073765743524
1376	0.000274884514073765743524
1377	0.000274884514073765743524
1378	0.000274884514073765743524
1379	0.0002748850754309536423534
1380	0.0002748850754309536423534
1381	0.000274885633694889396429
1382	0.000274885633694889396429
1383	0.000274885633694889396429
1384	0.000274885633694889396429
1385	0.000274885633694889396429
1386	0.000274885633694889396429
1387	0.000274886188891070429236
1388	0.000274886741044713836163
1389	0.000274887290180761693046
1390	0.0002748878363238840363920
1391	0.000274888379498482448980
1392	0.000274888379498482448980
1393	0.000274888919728694483638
1394	0.000274889457038396457210
1395	0.0002748899914512068964541
1396	0.0002748899914512068964541
1397	0.0002748905229904908686876
1398	0.0002748905229904908686876
1399	0.000274891051679362636060
1400	0.0002748915775406890548766
1401	0.0002748915775406890548766
1402	0.0002748915775406890548766
1403	0.000274892100597093440592
1404	0.000274892100597093440592
1405	0.000274892100597093440592
1406	0.000274892620870957942680
1407	0.000274893138384427363053
1408	0.0002748936531594123691320
1409	0.0002748936531594123691320
1410	0.0002748941652175921946764
1411	0.0002748941652175921946764
1412	0.0002748941652175921946764
1413	0.000274894674580417620018
1414	0.000274894674580417620018
1415	0.000274895181269114511088
1416	0.000274895685304686427116
1417	0.000274895685304686427116
1418	0.0002748961867079172283411
1419	0.0002748961867079172283411
1420	0.000274896685499374708161
1421	0.000274896685499374708161
1422	0.000274896685499374708161
1423	0.000274896685499374708161
1424	0.000274896685499374708161
1425	0.000274896685499374708161
1426	0.000274896685499374708161
1427	0.000274896685499374708161
1428	0.000274897181699412688613
1429	0.000274897181699412688613
1430	0.000274897181699412688613
1431	0.0002748976753281739540398
1432	0.000274898166405593138188
1433	0.000274898166405593138188
1434	0.000274898166405593138188
1435	0.000274898654951399518177
1436	0.000274898654951399518177
1437	0.0002748991409851192496717
1438	0.0002748991409851192496717
1439	0.0002748991409851192496717
1440	0.0002748996245260782539845
1441	0.0002749001055934049189091
1442	0.000274900584206032240763
1443	0.0002749010603827002458274
1444	0.0002749010603827002458274
1445	0.0002749010603827002458274
1446	0.0002749015341419592499733
1447	0.0002749015341419592499733
1448	0.000274902005502171209082
1449	0.000274902005502171209082
1450	0.000274902474481512838975
1451	0.000274902941097977710888
1452	0.000274902941097977710888
1453	0.000274903405369378300384
1454	0.000274903867313348781318
1455	0.000274903867313348781318
1456	0.000274903867313348781318
1457	0.000274903867313348781318
1458	0.000274903867313348781318
1459	0.000274904326947346562520
1460	0.000274904326947346562520
1461	0.000274904326947346562520
1462	0.000274904326947346562520
1463	0.000274904784288655500859
1464	0.0002749052393543868325651
1465	0.0002749052393543868325651
1466	0.000274905692161482386291
1467	0.000274905692161482386291
1468	0.000274906142726715980098
1469	0.0002749065910666957963258
1470	0.0002749065910666957963258
1471	0.0002749065910666957963258
1472	0.0002749065910666957963258
1473	0.0002749065910666957963258
1474	0.000274907037197866477072
1475	0.000274907481136510940269
1476	0.000274907481136510940269
1477	0.000274907481136510940269
1478	0.0002749079228987523354590
1479	0.0002749079228987523354590
1480	0.0002749079228987523354590
1481	0.000274908362500556372106
1482	0.000274908362500556372106
1483	0.000274908362500556372106
1484	0.000274908362500556372106
1485	0.000274908362500556372106
1486	0.000274908799957732902840
1487	0.000274908799957732902840
1488	0.000274909235285937692970
1489	0.000274909235285937692970
1490	0.000274909235285937692970
1491	0.000274909235285937692970
1492	0.000274909235285937692970
1493	0.000274909235285937692970
1494	0.000274909668500674609095
1495	0.000274910099617297528312
1496	0.000274910528651011781767
1497	0.000274910528651011781767
1498	0.0002749109556168759241700
1499	0.0002749109556168759241700
1500	0.000274911380529804108664


==> anc/chicago_results_transit_lines.txt <==
ID	Initial	Final
0	3	2
1	5	5
2	32	6
3	35	6
4	8	4
5	23	4
6	7	4
7	34	13
8	11	8
9	40	27
10	12	11
11	7	4
12	7	7
13	20	17
14	20	5
15	15	14
16	13	13
17	12	12
18	25	22
19	19	19
20	32	32
21	6	6
22	7	7
23	15	8
24	23	22
25	2	2
26	13	67
27	10	37
28	17	15
29	30	30
30	4	4
31	7	6
32	5	5
33	10	8
34	18	16
35	2	2
36	38	13
37	8	10
38	11	11
39	22	18
40	7	9
41	27	22
42	10	19
43	29	25
44	14	13
45	17	17
46	3	3
47	10	6
48	20	13
49	1	1
50	3	2
51	21	21
52	6	6
53	10	10
54	22	19
55	23	15
56	4	9
57	27	15
58	4	4
59	21	16
60	36	20
61	19	15
62	4	4
63	15	15
64	18	32
65	27	17
66	14	14
67	21	17
68	16	16
69	21	21
70	32	33
71	19	36
72	43	7
73	21	17
74	18	18
75	5	5
76	27	23
77	9	9
78	14	12
79	16	12
80	2	2
81	4	4
82	22	9
83	4	75
84	12	27
85	13	13
86	13	11
87	7	7
88	18	18
89	2	2
90	9	9
91	1	1
92	2	2
93	8	8
94	5	3
95	2	2
96	9	10
97	6	4
98	8	80
99	11	9
100	9	9
101	2	2
102	2	2
103	6	6
104	3	3
105	16	16
106	7	7
107	4	4
108	4	4
109	3	3
110	2	2
111	30	30
112	27	12
113	4	4
114	32	32
115	19	19
116	10	7
117	8	8
118	8	8
119	1	1
120	1	1
121	1	1
122	1	1
123	1	1
124	6	6
125	1	1
126	47	47
127	11	11
128	5	5
129	50	50
130	14	14
131	27	27
132	14	14
133	23	23
134	0	1
135	0	0
136	0	0
137	0	0
138	0	0
139	0	0
140	0	0
141	0	0
142	0	0
143	0	0
144	0	8
145	0	2
146	0	1
147	0	0
148	0	0
149	0	0
150	0	0
151	0	0
152	0	0
153	0	2
154	0	0
155	0	0
156	0	0
157	0	1
158	0	0
159	0	0
160	0	0
161	0	0
162	0	0
163	0	0
164	0	0
165	0	0
166	0	0
167	0	0
168	0	3
169	0	0
170	0	22
171	0	0
172	0	2
173	0	0
174	0	0
175	0	0
176	0	1
177	0	0
178	0	0
179	0	0
180	0	0
181	0	0
182	0	0
183	0	3
184	0	0
185	0	1
186	0	0
187	0	1
188	0	0
189	0	0
190	0	0
191	0	23
192	0	0
193	0	0
194	0	0
195	0	0
196	0	0
197	0	0
198	0	0

